Infrared Subtraction with Artificial Intelligence

We present AI-developed local infrared subtraction, building on projection to Born and EFT matching. The framework separates an integrable radiation term from a finite contribution at Born kinematics, referred to as the Born contact. The contact is determined using the EFT singular distribution in a resolution observable such as N-jettiness $\tau_N$. Under human physics guidance, an LLM develops two implementations. One uses a neural network for phase space projection and fits the contact by matching to EFT cumulants. The other uses an analytic construction that keeps the Born momenta fixed while integrating over radiation. It combines the EFT $\delta(\tau_N)$ coefficient with finite 4-dimensional radiation integrals to calculate the contact term directly. This gives a local subtraction formula without a slicing parameter, while reusing existing lower-order radiation calculations and EFT singular predictions. As a demonstration, we reconstruct the full NLO correction for massless 3- and 4-jet production in electron-positron annihilation. The attempt to the NNLO dijet production is also made by recursively using the NLO P2B construction with the LLM designing machine-learning controls to reduce the variance of the contact integral. The tested predictions are in good agreement with EERAD3. The numerical calculation and projection-network training use a 2020 Apple M1 MacBook, without GPU acceleration, illustrating the feasibility of the construction with modest computing resources. The appendices develop an extension of the local subtraction to 3-jet NNLO, giving explicit radiation maps and a proposed contact formula. We also show how to integrate over NNLO radiation while keeping the Born momenta fixed, for any number of massless final-state jets. Our results demonstrate how AI can help higher-order calculations by constructing infrared subtraction and improving its numerical integration.

==> anc/nnlo-radiation/NATIVE_INTERFACE.md <==
# Extracting Existing NLO Inputs from Public EERAD3 Source

## Interface contract

Build three interfaces in your own copy of the public source, all using massless, pure-photon annihilation, nf=5, and Q=μ=1.

```
tree5(p5) -> complete five-parton real coefficient
counterterms5(p5) -> list of (signed_native_weight, map_identity, mapped_p4)
finite4(p4) -> complete finite four-parton NLO coefficient K4
```

The last interface returns the finite combination of virtual and integrated terms, not just a bare one-loop matrix element. Counterterms must return map identities together with their values, not merely the sum of all terms.

Before building finite4, check NNLO-8 in `PITFALLS.md`. Current Figure 11 requires `7*s12` in the LNF function actually called, rather than the baseline expression `7**s12`. Change only this monomial in a separate source copy, check all generated precision versions, and save the version, diff, and checksums; do not reapply the change to an already corrected release. The prefactors below, the five-parton tree, and the counterterms are unchanged by this correction.

## Entry points in baseline EERAD3 2.0.0

The audited names are `sig5ZQ`, `sig4ZQs`, and `sig4ZQ`. These are not a stable general API; if the version changes, inspect the actual source to locate equivalent objects.

The native bridge settings are `as=2π, ca=cn=3, cflo=cf=4/3, tr=2.5`, where tr already contains TF*nf, and `iproc=1, nloop=-1, icol=0, njets=4, ichan=0`. While building the interface and inventory, make analysis `ecuts` accept all inputs and retain `bino` calls to observe all subtraction occurrences. Set hidden native phase-space cuts to zero. Apply technical cuts for the external integration after forming the complete paired weight.

Before each call, convert `(E,px,py,pz)` to native `(px,py,pz,E)` and update the COMMON state actually used by the current source, including p, ppar, yij5, and yij4. Call kernels with unit event weight and unit phase-space factor. Pass invariants computed stably from analytic geometry directly; do not recover small quantities in deep limits by subtracting `E²−|p|²`.

The baseline calls are

```
R_native = sig5ZQ(1,2,3,4,5,1,1)
S_native_occurrences = weights observed while evaluating sig4ZQs(1,2,3,4,5,1)
K_native = sig4ZQ(1,2,3,4,1,1).
```

Instrument every subtraction momentum-mapping call in the source to record its input labels, output ordering, and current occurrence id. Then use the analysis histogram hook to record all weights for that occurrence; do not replace the term-by-term record with the total return value of `sig4ZQs`. The baseline has 50 occurrences. Across all label permutations, group them by physical map into 30 `(i,j,k)` channels, with i<k and j removed.

Do not hard-code a map table from the old machine. Export a new table from your own public source. Outputs with different permutations but the same physical map may be added after relabeling momenta into a common ordering. For every group, check at ordinary and unresolved points that native mapped momenta agree with the analytic forward map.

## Signs, permutations, and normalization

The paper convention is `R5*J5−Σ Sa*J4a+K4*J4`. Native subtraction histogram entries already have a minus sign, so `Sa=−sum(native_entries_in_group_a)`. Do not treat an already subtracted total as Sa again.

Average R5 and every Sa over all 5!=120 label permutations, and K4 over all 4!=24 label permutations. After each relabeling, restore map_identity to the same physical channel. Apply the same average to R and S; do not sample permutations only for R. In the baseline adapter convention, return kernels **already divided by the Born sum** as follows

```
Bbar3 = 128π³ CF * sum_over_6_Born_assignments
                  [(xq²+xqbar²)/((1−xq)(1−xqbar))]
R = mean_120(R_native) * 8192π⁷/Bbar3
S[a] = −mean_120(sum_native_entries_for_a) * 8192π⁷/Bbar3
K = mean_24(K_native) * 2048π⁵/Bbar3.
```

The pseudocode uses these normalized R,S,K without dividing by Bbar3 again. Native label averaging does not replace the outer sum over six Born assignments.

The production local weight needs only S_c with `h_c>0` and the selected S_a, even if h_a=0. Convert this `needed` mask to an occurrence mask using the map identity for each permutation. Do not evaluate other terms in the kernels; their returned slots may be zero. Retain all 120 label permutations. The mask omits only counterterms whose algebraic coefficient is exactly zero and which are not a; it removes neither phase-space points nor finite compensation terms. When forming D, iterate only over h_c>0 terms to avoid `0*unevaluated_value`.

For another version or another public NLO program, establish the same LIPS/coefficient convention yourself. Do not copy these numerical prefactors without checking the native normalization.

## Interface acceptance

- Compare the wrapper's complete real/subtraction/finite weights with the original native analysis at new ordinary points.
- Check that `Σ occurrences` agrees with the uninstrumented native subtraction sum and that the new map table covers every term. If the occurrence count changes, review the diff.
- Under label exchange, R and S must transform together, with no extra multiplicity in the normalization of the full 120-permutation average.
- In single-unresolved limits, R−ΣS averaged over the two azimuths must reproduce the native subtraction behavior.
- High-precision promotion must include constants, COMMON blocks, external function return types, arrays, and every intermediate variable. Compare at the same points with an independent implementation at higher precision.
- After disabling native event-selection cuts, confirm that no terms previously blocked by the analysis hook are missing.

The recipient performs all modifications and checks without accessing compiled kernels, map files, or data generated by the authors.


==> anc/nnlo-radiation/OUTER_MAP.md <==
# Analytic 4→3 Projection and Inverse Map at Fixed Born Momenta

All explicit formulas use `(E,px,py,pz)` and Q=1. Formulas valid for arbitrary Q retain Q explicitly where needed. Order all pairs lexicographically, with indices starting at 1.

## Forward map

In the total center-of-mass frame, compute for every parton pair

```
dij = Ei+Ej−|pi_vec+pj_vec|
    = sij/(Ei+Ej+sqrt((Ei+Ej)²−sij)).
```

Choose the pair h=(i,j) with the smallest dij and define δ=dij/Q and λ=1−δ. The merged Born momentum is `(|pi_vec+pj_vec|,pi_vec+pj_vec)/λ`; the other two momenta are pk/λ. Keep the labels required by the inverse map; energy ordering may be applied afterward. The selection function χh=1 if and only if this pair is the global minimum.

## Inverse map

Given b1,b2,b3 with total momentum P=(Q,0), choose b1 as the merged leg, with energy e and direction n. Define

```
K=(1−λ)P+λb1, k=λe
m²=K²=(1−λ)[Q²(1−λ)+2λQe]
e_perp(φ)=cosφ ex+sinφ ey
ex = normalized(component of b2 spatial perpendicular to n)
ey = n×ex
pi.E = (K.E+k c)/2
pi.vec = ((k+K.E c)n + sqrt(m²)*sqrt(1−c²)*e_perp)/2
pj=K−pi
spectators=(λb2,λb3).
```

Place pi,pj in the chosen pair slots and the spectators in the remaining slots in ascending order. There are six pairs and six Born-label assignments. The normalization for each figure specifies whether to sum over all assignments. Samples with χh=0 have zero weight but still count toward the sample count.

The LIPS factorization is

```
dΦ4 = dΦ3 * Q e λ³/(32π³) dλ dc dφ
```

Multiply each branch by χh and sum. For rotation-invariant measurements, `dΦ3=Q² dx1 dx2/(128π³)`. The complete labeled massless phase-space volume is `Φn(Q)=Q^(2n−4)/[2(4π)^(2n−3) Γ(n)Γ(n−1)]`, which can be used for an independent normalization check.

On accepted branches, τ3(p)=δ and M4(p)=b. Fixing the Born momenta does not automatically remove the full double-unresolved phase space. Retain χh and all specified measurement differences in the integral.

## Coordinates for the NLO contact

Let δ=uv and c=σ(1−u), with 0<u,v<1 and σ=±1. The Jacobian is `|∂(δ,c)/∂(u,v)|=u`, so the radiation density on each branch is `g(u,v)/(uv)`, where

```
g = χh e(1−uv)³ u²v R4 /(32π³)       (Q=1).
```

Average over φ and φ+kπ/2, k=0,1,2,3, using the same four angles for every rescaled point. Recompute χh at each scaled point; do not reuse the original sector decision.

## Two Born normalizations

The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.

Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.


==> anc/nnlo-radiation/PITFALLS.md <==
# Reproduction Notes for Figures 10 and 11

This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 10/11.

## NNLO-1. A flat cut curve cannot repair separately integrated singular terms

Early work integrated real and subtraction terms separately and subtracted only after integration. In a single-unresolved limit, `J5−JB` approaches the generally nonzero `J4−JB`, so both separate components still have singular integrals. More statistics, a smaller eta, or decay along several double-unresolved paths does not make this calculation local subtraction.

The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 10 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.

## NNLO-2. A failed inverse map cannot transfer the remaining pole to a separate integral

The old implicit transport left an unpaired complement when no inverse solution could be found. Four-momentum closure, Jacobian checks, or algebraic equivalence at finite cut do not establish that this complement is integrable at zero cut.

Use the explicit `G4` and native antenna inverse `H_a` specified here, satisfying `m_a H_a(x)=x` and `M4(x)=b`. All generated states project to the same Born momenta. If the outer pair fails the global selection, the entire block is zero but still counts as an attempt. If a required map fails, increase precision at the same point or repair the chart; do not skip the point.

This changes the five-parton P2B projection prescription. Contacts, data, and integral curves from the old global M5 cannot be spliced directly into the new scheme.

## NNLO-3. An unrelated mapped state can introduce additional singularities

Using the constant-measurement kernel `R−sum S_a` directly can encounter an unrelated native map that sends a four-parton state to a three-parton boundary. The auxiliary h_a suppresses such reduced-state poles, but its complement must be retained in full.

Compute `D=R−sum(h_c*S_c)` and the term `−(1−h_a)S_a*(J4−JB)` in W_a as specified. h_a is a partition function, not a phase-space veto. Only counterterms with h_c>0 and the selected S_a need evaluation; S_a can contribute even when h_a=0. Convert the mask to occurrences separately for every permutation. Do not evaluate a singular term first and then multiply it by zero.

## NNLO-4. Labels, parent states, and angular pairing must be consistent within each weight

Use the same full 120-permutation average for R and S and a 24-permutation average for K4. Group counterterms by geometric map identity, not by numerical values or original function-call order. Keep canonical x4 ordered as `[I,K,spectator0,spectator1]`; do not rearrange its slots for the selected a.

The two local azimuthal angles are phi and phi+π/2, sharing x4 and b. Average the **entire** W_a, including measurements, partitions, and the real-counterterm difference. Do not average only bare R/S or treat the partners as independent events. A single azimuth can retain a collinear spin harmonic; this alone is not a subtraction failure and does not justify omitting the full-average check.

## NNLO-5. High precision and fast controls must not silently alter the integration domain

Ordinary-precision geometry, or promoting only the kernel, cannot guarantee accurate differences in deep regions. Preserve stable small invariants and adequate precision for all types and constants. If counterterms are compressed, audit the additional summation error and return to the full terms at the same point when needed.

In a two-level estimator, a guard may set L to zero, but the full H at that point must remain in H−L. The correction was small in an early pilot; later tail checks showed that its budget could not be reduced to zero. Use exactly the same coordinates for H and L within the correction. Keep the L stream independent of the correction stream and retain each batch covariance. A reduction in cost per fast point is not the speedup for reaching the same integration error.

## NNLO-6. An improved proposal need not reduce production errors

Some historical proposals performed well on training samples but did not provide the same benefit in independent production. A disabled inner uniform-mixture parameter was also found to make the generator and density inconsistent if enabled. It was zero in those runs, so it cannot be blamed for a shift in the completed results.

Generate, validate, and freeze your own proposal. Divide mixture samples by the full mixture density; with fixed stratified counts, use the actual stratum fractions. Treat coordinates without a physical role using the correct marginal density. Pilot data are not final production, and proposals or stopping points must not be selected to make central values look better.

Report final results for a fixed sample target. Retain points unfinished at a time deadline for continuation. Cost can correlate with difficult points, so the easily completed subset is not a complete fixed target.

## NNLO-7. A precise small-cut ratio in Figure 11 does not establish a precise absolute integral

All eta values in a batch are strongly correlated, and the denominator is itself an average over several cuts. A precise ratio can coexist with a much larger error on the absolute integral. Report both errors using the full covariance; adjacent cuts are not independent repeated evidence.

Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 10 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.

## NNLO-8. Explicitly handle the subsequently confirmed typo in the four-parton one-loop input

The LNF expression in baseline `src/Zqq/virtZQ.f` contains

```fortran
7**s12*s14*s23**2*s34**3
```

In Fortran, `**` is exponentiation. A later source audit found that this term violates homogeneity and exchange symmetry of the rational coefficient; replacing the first factor with `7*s12` restores them. Writing it more generally as `c*s12`, independent leading-residue checks for q1∥g3 and qbar2∥g4 both fix c=7. Increased floating-point precision cannot repair this issue.

Locate the actual call path in your version and check whether this term remains. If it does, preserve the original expression and a diff of the correction in your own source copy, then check homogeneity, exchange symmetry, and single-collinear leading residues. The physics can be checked against [Campbell–Glover–Miller's four-parton one-loop amplitudes](https://arxiv.org/abs/hep-ph/9706297) and [Kosower–Uwer's one-loop splitting amplitudes](https://arxiv.org/abs/hep-ph/9903515). The former does not print this monomial term by term; do not claim to have copied the correction directly from that paper.

The finite-four K4 in current Figure 11 has been updated using `7*s12`, with 320 complete batches of 64 points; that manuscript update preserved the existing five-parton data and Figure 10. The correction does not change the five-parton tree, counterterms, or NLO four-parton tree. An independent reproduction must calculate both the five-parton contribution and corrected K4 from new samples, without requiring the authors' old data. Use the old input only for a separately labelled diagnostic, not as input to the current figure or a tuning target. If comparing old and new K4 at identical points, retain covariance in the difference error; do not add the old value and its correction as independent quantities.

The old high-precision promotion also missed bare real constants, and the Li2 routine may have precision below binary128. Record source identity and arithmetic precision separately. Agreement at ordinary points does not automatically certify deep regions.


==> anc/nnlo-radiation/README.md <==
# English reproduction material for Figures 4-11

Companion to *Infrared Subtraction with Artificial Intelligence*, September 27, 2026.

The complete seven-task English reproduction package is in
[figure-reproduction-en/README.md](figure-reproduction-en/README.md).
Give an agent the entire relevant task folder and the contents of its PROMPT.md.
Each task includes its prompt, pseudocode, environment instructions, method
excerpts, public references, numerical conventions and lessons from earlier
implementation problems. Where supplied in the original package, analytic
formula source files are also included.

| Figures | Task folder under figure-reproduction-en/ |
|---|---|
| 4 | 01_fig4_neural_nlo |
| 5, 6, 9 | 02_fig5_6_9_local_nlo |
| 7 | 05_fig7_fourjet_nlo_local |
| 8, green curve and reference | 03_fig8_twojet_nnlo |
| 8, directly calculated local contact | 06_fig8_local_contact_c2 |
| 8, red dashed local-contact prediction | 07_fig8_nnlo_from_local_contact |
| 10, 11 | 04_fig10_11_local_nnlo_radiation |

Figures 1-3 are schematic diagrams, outside the calculation-reproduction
prompts. Their exact drawing sources are already supplied in the article source
package as flow-ai-role.tex, flow-overview.tex and flow-modules.tex.

The five NNLO method files at this directory's top level remain available as
shortcuts to the instructions cited in the appendix. Their contents match the
corresponding files in Task 4.

## arXiv packaging

Task folders are preserved from the preceding submission. For this distribution, the five
DRAFT_METHODS.tex reading excerpts are named DRAFT_METHODS.txt, with their
contents unchanged. References in the instructions and the file manifests are
updated accordingly. The present top-level update leaves all task prompts, pseudocode, formulas and numerical settings unchanged. The historical audit records and diffs describe the
original English release and retain its original filenames and checksums.

The arXiv guidance on ancillary material is available at
https://info.arxiv.org/help/ancillary_files.html.

The two new Figure 8 tasks include precise pseudocode, formula sources, and the baseline Gaussian-plus-exact-Gram construction used in the paper. Task 06 also documents a separately labelled newer-density option and scrambled Sobol sampling. Follow task 06 before task 07. The Figure 8 snapshot is $c_2=5.64\pm2.86$, obtained with about 22 M1 CPU-hours after training.

## Scope

Use public software and generate fresh samples on the receiving machine.
The package does not require the authors' installation paths or saved numerical
data. It includes analytic formula source files, but is not a complete executable
release of the production calculations. First check the installed EERAD3 version
and read EERAD3_NOTES.md and the task's PITFALLS.md.

Current Figure 11 requires the documented LNF modification from 7**s12 to
7*s12, unless the selected source already contains it. Figures 10 and 11 cover
NNLO radiation; they do not claim completed extraction of the NNLO contact.
The original work used a MacBook Air, and its resource limitations do not
establish what a multicore server can achieve.

The top-level v4 addition guide, verification record and manifests are now included and synchronized with all seven task folders. Numerical benchmarks and budget guidance follow the task 06 and 07 prompts; see the package README.


==> anc/nnlo-radiation/SAMPLING.md <==
# Sampling with Full Support and Precision Handling

## 1. Outer four-parton sampling with seven independent coordinates

Take v∈(0,1)^7, pair=`floor(6v0)`, and Born assignment=`floor(6v1)`. Define

```
logdraw(U,a)=a*expm1(U*log1p(1/a)).
```

Use v2 as the mixture selector for δ and v3 as the random value. With probability .15 take δ=v3; otherwise use logdraw(v3,.001). The full density is `pδ=.15+.85/[(δ+.001)*log(1+1/.001)]`.

Let a=max(2δ,1e−12) and z0=logdraw(v5,a). If v4≥.5 take z=1−z0; otherwise take z=z0. Set cosθ4=2z−1. The full density is `pc=.25*[1/(z+a)+1/(1−z+a)]/log(1+1/a)`. Set φ4=2πv6.

After generating x4, return zero and retain the draw if the outer pair is not the global minimum-deficit pair. Otherwise the radiation measure weight is

```
w4=36*e_perm*(1−δ)³/(16π²*pδ*pc).
```

This includes the 6 pairs × 6 assignments and the inverse density of uniform φ4. It contains no Born integral because b is fixed.

## 2. Antenna sampling with five independent coordinates

Take w∈(0,1)^5, a=max(.02δ²,1e−12), and L=ln(1+1/a). The mixture is 20% uniform on the triangle and 80% equally divided among its three corners.

If w0<.2, set ρ=sqrt(w1), z=w2, r=ρz, s=ρ(1−z), and φ=2πw4.

Otherwise define `branch=3*(w0−.2)/.8`, corner=floor(branch), and selector=branch−corner. For selector<.15 take ρ=w1; otherwise take ρ=logdraw(w1,a). Define z0=logdraw(w2,a), choosing z=z0 for w3<.5 and z=1−z0 otherwise. First form r0=ρz, s0=ρ(1−z), and c0=1−r0−s0, then return `(r0,s0)`, `(c0,r0)`, or `(s0,c0)` for corner=0,1,2, respectively. Set φ=2πw4.

Evaluate all mixture components in the full density at each point

```
pρ(ρ)=.15+.85/[(ρ+a)L]
pz(z)=.5*[1/(z+a)+1/(1−z+a)]/L
q0(r,s)=pρ(r+s)*pz(r/(r+s))/[(r+s)*2π]
qant(r,s,φ)=.2/π+.8/3*[q0(r,s)+q0(s,c)+q0(c,r)]
c=1−r−s.
```

Do not divide only by the density of the selected component. The offset a>0 is not a cutoff; r and s can still approach 0 arbitrarily closely. Use high precision to represent very narrow triangles; do not drop a point because double-precision rounding makes c=0.

A complete paired draw uses 13 base coordinates. The first selects uniformly among 30 antenna channels, followed by 7 outer and 5 antenna coordinates. Each azimuth contributes `w4*30*Jac_ant*W/(2*qant)`; add the two angles. Finally divide by the optional 13-dimensional proposal q described next.

## 3. A new adaptive proposal

The default q(u)=1 already defines the complete algorithm and can be used for initial correctness checks. For higher-precision production, build a proposal from your own independent pilot. Do not load an old `production-proposal` or any saved sampling boxes.

One explicit implementation is as follows.

1. Draw independent uniform 13-dimensional pilot points and record both observables of the eta=0 paired weight. Normalize each observable by its pilot RMS and use the sum of absolute values as a positive importance score.
2. Recursively bisect the unit cube. For every existing box and coordinate, try splitting at the geometric midpoint, requiring enough pilot points on both sides. Choose the split giving the largest reduction in squared error of the piecewise-constant importance approximation, up to at most 32 boxes.
3. Give each box a mass proportional to `volume*mean(score in box)`. Use a positive global score for insufficiently sampled boxes. Normalize to obtain qtree, whose density is mass/volume within each box.
4. Fix `q=.2+.8*qtree`. Use a separate selector to choose the component and box, then draw 13 coordinates uniformly by a linear transformation within the selected box. Save the full mixture q for every actual sample, not the branch density.
5. Do not include pilot data in final unbiased batch statistics. Freeze the proposal during production. A change starts a new independent campaign, with separate statistics and correct subsequent combination.

This independently rebuilt sampling scheme need not recover the original frozen boxes and does not guarantee the same variance. The pilot can be enlarged before choosing a production budget.

## 4. Precision and unbiased correction

You may use sufficiently high precision H throughout, or reproduce the original control-variate structure

```
integral(H)=E[L]+E[H−L].
```

L is the faster implementation. Set L to zero if the minimum real pair invariant at either azimuth is <1e−8, or if the minimum invariant of any required mapped state is <1e−8. This is a guard on the computational control variate, not a physical cut. H always evaluates the complete weight at the same coordinates.

The baseline H uses 60-digit geometry, binary128 kernels, and 50-digit paired summation. If cancellation is still unstable, further increase kernel precision. One starting option is high-precision summation of all unaggregated 51×120 terms. If equivalent terms are compressed, record an error bound; when it exceeds 1e−18|W|, return to unaggregated evaluation at the **same point**. Do not use this criterion as a threshold for clipping small W.

The fast stream and correction stream are independent. Within the correction, H and L use exactly the same u, proposal, and angles. Every L=0 guard must be included in the correction. Recompute failures at the original point rather than skipping them.

## 5. Budgets and covariance

Historical sizes were 160 independent fast batches of 8192 points each, 160 independent correction batches of 64 points each, and 320 independent K4 batches of 64 points each. A new proposal and different hardware change efficiency. Adjust budgets according to new errors; the same runtime is not promised.

Recompute K4 with the outer sampler by integrating `w4*K4(x)*(J4−JB)`. Use q4=1 or a positive q4 from a new independent pilot, dividing by its density.

Save the complete 11-cuts × 2-observables vector for every fast/correction batch and a 2-dimensional vector for each K4 batch. Let CovRows use ddof=1, with flatten preserving the batch axis.

```
P=mean(L)+mean(Correction)
VP=CovRows(flatten(L))/nL + CovRows(flatten(Correction))/nC
km=mean(K_batches), VK=CovRows(K_batches)/nK
F=P+broadcast(km,to_all_11cuts)
VF=VP+tile(VK,(11,11)).
```

For each J, the ratio denominator is the mean of F over 1e−11≤eta≤1e−7. Propagate errors using the full VF and the ratio gradient. The running eta=0 plot uses complete batch prefixes and the same km,VK; its last point must equal the final result. Do not add provisional means of incomplete batches to the convergence curve.


==> anc/nnlo-radiation/SPECIFICATION.md <==
# NNLO Radiation Definitions for Figures 10 and 11

## 1. Fixed Born point and target

```
b=((.4,0,0,.4),
   (.35,sqrt(3)/8,0,−.275),
   (.25,−sqrt(3)/8,0,−.125))
JB=(1−T,C)=(.2,9/14).
```

Use all six Born assignments and six outer pairs in `OUTER_MAP.md`. Normalize by the ordered Born density Bbar3, which is a sum, not an average. This task returns `F_J^(2)(b)/Bbar3`, containing only NNLO radiation; it does not calculate A2 or the NNLO contact.

## 2. Inverse of the 5→4 antenna map

Generate the four-parton state x from the fixed b using the outer inverse. For every channel a=(i,j,k), always take the first two entries of x as I=x1 and K=x2 and the last two as spectators. Do not select parents from x again according to i,k. Use i<k, with j the parton to be removed. Place the three inverse-map daughters in five-parton slots (i,j,k), and place x3,x4 in the remaining two slots in ascending order. The forward map always returns `[I,K,spectator0,spectator1]`. Reorder native map outputs into this convention first. Define `sIK=(I+K)²`, with r>0, s>0, and r+s<1.

First construct unit-mass rest-frame daughters

```
pi_hat = (1−s)/2 * (1,0,0,1)
pj_hat = ((r+s)/2, sqrt(r*s*(1−r−s))/(1−s), 0,
          (r+s)/2−r/(1−s))
pk_hat = (1,0,0,0)−pi_hat−pj_hat
c=1−r−s; y=s/(r+s)
rho_ant=sqrt(1+4*y*(1−y)*r*s/c)
ai=(1+rho_ant−2*y*s)/(2*(1−s))
ak=(1−rho_ant−2*y*r)/(2*(1−r))
I_hat=ai*pi_hat+y*pj_hat+ak*pk_hat
K_hat=(1,0,0,0)−I_hat.
```

Rotate I_hat into the direction of the actual I in the I+K rest frame, rotate the decay plane by φ about that axis, multiply by sqrt(sIK), and boost back to the overall center-of-mass frame. Define the azimuthal origin using the spectator with the largest transverse component in the antenna rest frame. In a fully degenerate case, choose a nonparallel Cartesian axis and record deterministic tie breaking.

The inverse satisfies `m_a(p5)=x4` and `M4(m_a(p5))=b`, with phase-space measure

```
dΦ5=dΦ4 * sIK/(32π³) dr ds dφ.
```

The forward map computes r=sij/sIK and s=sjk/sIK from the daughters, then constructs the parents with the same ai,y,ak. Compute all 30 maps this way, matching native output ordering through the interface table.

## 3. Real-radiation partition and local pairing

Compute all 30 maps for the same p5. Let `v_a=τ3(m_a(p5))`. Compute the energy transport distance from three daughters to two parents

```
ell_a = min_{0≤zl≤El, sum zl=EI}
        sum_l [zl*|nl−nI|+(El−zl)*|nl−nK|]/Q.
```

The explicit algorithm sorts the three daughters by increasing `|nl−nI|−|nl−nK|`, then assigns their energy to I in that order until EI is reached, assigning all remaining energy to K.

Define z=v/(v+ell), with h(z)=0 for z≤1/2, h(z)=1 for z≥3/4, and `w²(3−2w)`, w=4z−2, in between. A zero denominator occurs only at an exact singular boundary and should not arise from finite open-cube sampling; if it does, diagnose it at higher precision.

```
dhat_ij = sij/[Q*(Ei+Ej+|pi_vec+pj_vec|)]
u_a=min(dhat_ij,dhat_jk)
omega_a=u_a^(−2)/sum_c u_c^(−2)
D=R5−sum_c h_c*S_c
R_a=h_a*S_a+omega_a*D
W_a^J=omega_a*D*(J5−JB)
      +h_a*S_a*(J5−J4)
      −(1−h_a)*S_a*(J4−JB).
```

Use scaling or logsumexp when computing omega to avoid overflow. R_a can be negative. `ΣR_a=R5`; h only reorganizes the weights and does not justify removing the `(1−h)S` compensation.

At fixed x,r,s, average the two complete W values at φ and φ+π/2. Recompute R, all S, mapped states, omega, and h for each angle. The pair is one statistical unit. Do not rotate only the real event while reusing unrotated counterterms.

```
F_J(b)=sum_a ∫dμ4(b) dΦant <W_a^J>φ
       +∫dμ4(b) K4(x)*(J4−JB).
```

For the constant measurement J=1, every weight must vanish pointwise. This checks the radiation identity; it does not imply a zero complete cross section.

## 4. Paths for Figure 10

The three columns use cyclic Born assignments (1,2,3), (2,3,1), and (3,1,2), respectively. Set outer pair=(3,4) and antenna=(2,1,3), using 1-based physical labels.

For the upper panels, δ4=r=ε, with the other parameters given by

| Column | cosθ4 | s | φ4 | φ |
|---|---|---|---|---|
| 1 | −.35 | .22 | .73 | .419 |
| 2 | .20 | .35 | 1.23 | 1.119 |
| 3 | .55 | .47 | 1.73 | 1.819 |

For the lower panels, δ4=ε, 1−cosθ4=Aε, and r+s=Bε, with φ4 and φ as above.

| Column | A | B | r/(r+s) |
|---|---|---|---|
| 1 | 8 | 1 | .3 |
| 2 | 12 | 1.3 | .4 |
| 3 | 16 | 1.6 | .5 |

Use logarithmically spaced ε points from 10−2 to 10−9, keeping exactly the same Born momenta at every point. Jac_log is the outer Jacobian times the antenna Jacobian, multiplied by δ4*r in the upper panels and by `δ4*(1−cosθ4)*(r+s)²` in the lower panels. These are path densities; **do not multiply by Monte Carlo channel inverse probabilities 36 or 30**.

With J=1−T, plot three curves

```
Jac_log * <R_a*J5−S_a*J4>/Bbar3
Jac_log * <R_a−S_a>*JB/Bbar3
Jac_log * <W_a^J>/Bbar3.
```

Kernels returned by this package's adapter are already divided by Bbar3; do not divide again. Form the paired curve directly from W, avoiding subtraction of two large plotted values. Apply no technical cut. C may be used for an additional check of the same behavior.

## 5. Figure 11 integral and common cut

Use `eta=[1e−3,1e−4,...,1e−12,0]` and J=(1−T,C). For one paired draw, let ymin be the minimum over all real pair invariants at both azimuthal angles. Multiply the **entire two-angle-averaged W** by `1(ymin>eta)`; do not cut individual subterms separately.

Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means with the corrected `7*s12` input, matching current Figure 11. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.

Integrate eta=0 directly; do not substitute the result at the smallest nonzero cut. Offsets in `SAMPLING.md` only change the probability density and retain support down to 0.

## 6. Scope of acceptance

Check roundtrips, momentum conservation, mass shells, labels and signs, J=1, all six local paths, and single-unresolved limits. Along the supported paths, test the vanishing of the paired density relative to radiation/projected densities. Do not describe a finite set of numerical paths as a proof for every measurement. Check consistency of the small-eta plateau with direct eta=0 integration and provide the full covariance.

No old central values are inputs; the final conclusion must depend on the recipient's data. A complete numerical study of the NNLO contact lies outside this task's acceptance scope.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/00_READ_FIRST_PERFORMANCE.md <==
# Figure 4 performance requirements — read before running

Read this addendum alongside `PROMPT.md`, `PSEUDOCODE.md` and `PITFALLS.md` before implementing or scaling up Figure 4. It adds requirements for efficient execution. All existing physics definitions, training and fitting settings, precision requirements, sample independence and acceptance criteria remain in force.

## 1. Measure the complete small trial before production

Use the small complete trial already required by the prompt to measure elapsed time separately for native event generation, data reading/parsing, neural projection, geometry and measurements, moment/histogram accumulation, and fitting/bootstrap where applicable. Report event or parent-group counts, throughput, peak memory, hardware and worker/thread settings. Distinguish elapsed time from summed worker CPU time, and raw event rows from independent statistical units.

Estimate production time and memory from this measured workload before increasing the sample count. If repeated parsing, projection or other avoidable work dominates, identify and reduce that overhead first. Do not infer the cost of the complete calculation from EERAD3 event-generation time alone. Several file scans alone do not establish the cause of an hours-long run; locate the actual bottleneck rather than assume it. No fixed runtime or speedup is promised across machines.

## 2. Read in chunks and reuse valid intermediate results

Avoid repeatedly loading a large event file with `read_text().splitlines()`. Prefer bounded chunks or a suitable array format generated on the recipient's machine. Reuse parsed data within a chunk; combine bookkeeping and hashing with existing reads where practical. Do not keep an unbounded cache of every event or every moment.

For the same event state, sector/label convention and frozen network, compute the required projection once and reuse it for all relevant moments and thresholds. The 373 weight functions do not require 373 separate neural projections of that same state. Likewise reuse geometry, measurements and basis values when their inputs and definitions are identical. Invalidate cached values if any relevant input, network, convention or definition changes.

Accumulate compatible requested quantities together only where the original protocol already permits shared samples. Keep physical selections separate for each real and mapped state. Computing a common intermediate once does not permit dropping any counterevent or calling the learned map outside its prescribed support.

## 3. Batch frozen-network inference with bounded memory

Use batched array/tensor operations for frozen-network inference and moment evaluation where possible, instead of a Python call for each event and each weight. Choose chunk sizes and worker/thread counts from measured throughput and memory use; more workers need not be faster.

During frozen-network inference that requires no derivatives, disable automatic differentiation, for example with `torch.no_grad()`. Preserve gradients during training and any calculation that requires derivatives. Preserve the prescribed numerical precision and the network's evaluation behavior. See the [PyTorch performance guide](https://docs.pytorch.org/tutorials/recipes/recipes/tuning_guide.html#disable-gradient-calculation-for-validation-or-inference).

## 4. Preserve the statistical construction

Processing chunks are not new independent Monte Carlo batches. Preserve parent groups, azimuthal partners and signed real/counterevent combinations, including groups that span chunk boundaries. Retain the registered R/F pairing, independent V streams, TRAIN/DEV/TEST separation, independent prediction/reference samples where prescribed, and all required covariances and bootstrap rules.

Do not merge independent streams merely to share computation. Do not omit points, counterterms, moments or bins, clip weights, lower precision, or change cuts, normalization, sample counts or fitting settings to improve timing. Preserve the existing full-precision export and histogram-capacity requirements.

## 5. Check equivalence before scaling up

On the same small, newly generated sample, compare a straightforward implementation with the optimized one. Check projections, measurements, accumulated moments/histograms, sample counts and covariance bookkeeping within the prescribed numerical accuracy. Report any differences. Record the stage timings again after optimization and use them to set the production plan. Run no large campaign merely to discover a bottleneck already visible in the trial.

## Packaging note

This release copies the previous package and adds only this file. Existing README files, prompts, pseudocode, manifests and audit records are unchanged and describe the inherited release. Their manifests do not enumerate this addition. This file introduces no dependence on the authors' local paths, saved data or machine configuration.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/DELIVERY.md <==
# Recommended Deliverables

Each of the four tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.

```
implementation/       Recipient's source code and diffs against public source
environment.json      OS, CPU, software versions, source commit, build configuration
run_config.json       Physics conventions, measurements, cuts, seeds, batch counts, precision
README.md             Actual commands for installation, pilot, production, resume, and plotting
results/              New batch means, contact or its bootstrap, and full covariance
figures/              New PDF/PNG figures and plotting data
REPORT.md             Physics/numerical checks, actual errors, deviations from the task definition, and completed scope
checks/               Regression points, interface records, and check results for applicable pitfalls
```

For every covariance, record the axis order, bin edges, whether bin widths have been divided out, and whether it is a covariance of the mean. Metadata must distinguish physical cuts, technical cuts, sampling offsets, and finite rescaling parameters.

In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.

For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and finite-four batches.

This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/DRAFT_METHODS.txt <==
% Reading excerpt from the draft, 2026-09-24. Not a standalone LaTeX document.
% Commands used in the draft: \dd=\mathrm{d}; \as=a_s; \PhiB=\Phi_{\mathrm B}.
% Source equation labels are preserved. Numerical-result tables and figures are omitted.

\section{P2B + EFT matching for multijet production}
Projection to Born (P2B) separates an integrable radiation contribution from a finite Born contribution by evaluating the higher-multiplicity input on the difference between real and projected measurements~\cite{Cacciari:2015jma}. Its connection to differential $N$-jettiness subtraction provides an EFT determination of the Born contribution~\cite{Gaunt:2015pea,Ebert:2019zkb}. We refer to this organization as \emph{P2B + EFT matching}.

The P2B-improved $\tau_0$ construction in Ref.~\cite{Campbell:2024hjq} treats colour-singlet production. It evaluates the difference between real and Born-projected measurements locally, while the projected cross section is still obtained by slicing. P2B removes the fiducial power corrections, but the projected contribution retains a slicing residual and requires control of its cut dependence. Differential jettiness subtraction can cancel the singular spectrum locally in jettiness, but remains nonlocal in the other radiation variables~\cite{Gaunt:2015pea}. Extending this organization to a local multijet calculation also requires a direct determination of the Born-dependent contact.

Building on these developments, we use AI to construct multijet infrared subtraction in two ways. First, we follow the established P2B + EFT matching strategy, using the expressive power of neural networks to construct the phase-space projection and determining the Born contact by direct fitting through EFT matching. This tests the ability of neural networks to handle the kinematic and infrared constraints of subtraction. Furthermore, we extend the framework to local subtraction at NLO. An analytic construction allows radiation integration at fixed Born momenta, so that the contact can be calculated directly from the EFT $\delta(\tau_N)$ coefficient and finite four-dimensional radiation integrals. Both radiation and contact are then evaluated over the full phase space without a small slicing parameter. We demonstrate both implementations for three jets at NLO and propose an NNLO extension of the local subtraction in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.

Both constructions share the following P2B + EFT matching framework. For a process whose Born term starts at $\alpha_s^p$, let $\Sigma_N^{(k)}$ denote the coefficient at order $\alpha_s^{p+k}$, with $k\ge1$, and $\mathcal I_{N+1}^{(k-1)}$ the coefficient at the same order in the calculation with one additional jet. Let $\widehat{M}$ denote the P2B projection. It leaves a Born configuration unchanged, $\widehat{M}\Phi_N=\Phi_N$. We define $J_{\widehat{M}}(\Phi)=J_N(\widehat{M}\Phi)$ and $\Delta J=J-J_{\widehat{M}}$. Input multiplicities and branch or sector labels are displayed when needed.
At any such order, the construction has the form
\begin{equation}
\begin{aligned}
 \Sigma_N^{(k)}[J]
 &=\mathcal I_{N+1}^{(k-1)}[\Delta J]\\
 &\quad+\int\dd\Phi_N\,c_N^{(k)}(\Phi_N)J_N(\Phi_N).
\end{aligned}
\label{eq:p2bframework}
\end{equation}
Like slicing, this organization reuses a calculation with one additional jet at one lower perturbative order and an EFT singular prediction at the target order. The radiation calculation retains its internal subtraction, and $\widehat{M}$ must preserve its unresolved limits so that $\Delta J$ admits local cancellation and an integrable radiation term. The finite density $c_N^{(k)}$ depends on the projection prescription and contains the remaining Born contribution in the same normalization. 

To determine this contact, choose a dimensionless resolution observable $\tau_N$ that vanishes on Born configurations, and weight functions $w_a(\Phi_N)$ on Born phase space. For $t>0$, define $W_{a,t}(\Phi)=w_a(\widehat{M}\Phi)\Theta[t-\tau_N(\Phi)]$ and its projected measurement $W_{a,t,\widehat{M}}(\Phi)=w_a(\widehat{M}\Phi)$. The matching relation is
\begin{equation}
\begin{aligned}
 \int\dd\Phi_N\,c_N^{(k)}w_a
 =\lim_{t\to0}\big\{&\Sigma_{N,\mathrm{sing}}^{(k)}[W_{a,t}]\\
 &-\mathcal I_{N+1}^{(k-1)}[W_{a,t}-W_{a,t,\widehat{M}}]\big\}.
\end{aligned}
\label{eq:frameworkcontact}
\end{equation}
Here $\Sigma_{N,\mathrm{sing}}^{(k)}$ is the EFT singular cumulant at the same order, retaining the Born variables and the finite coefficient of $\delta(\tau_N)$ in the singular distribution. The subtracted term is the radiation contribution in Eq.~\eqref{eq:p2bframework}, evaluated with $J=W_{a,t}$. Equation~\eqref{eq:frameworkcontact} thus determines a weighted moment of the contact for each choice of $w_a$. Weights localized in different Born regions, or chosen from a function basis, probe its Born dependence. A neural-network or other parametrization can therefore be fitted by requiring its weighted integrals to reproduce these moments, as illustrated by the three-jet NLO fit in Sec.~\ref{sec:numerical}.

For the analytic implementation, we parametrize the higher-multiplicity phase space by Born coordinates and radiation variables $\xi$. The map $G(\Phi_N,\xi)$ generates radiation that projects back to the prescribed Born configuration, $\widehat{M}G(\Phi_N,\xi)=\Phi_N$. Holding the Born momenta fixed, we integrate only over $\xi$, so the matching relation determines the contact at each Born point. Appendix~\ref{app:fixed-born} gives the explicit NLO map for three jets.

The local NLO construction evaluates this contact directly as the sum of an EFT contribution and a finite radiation integral. At a fixed Born point $b$, denote the EFT $\delta(\tau_N)$ coefficient by $H_1(b)$ and let $\mathcal Z_1(\zeta;b)$ be the tree-level radiation integral with measurement $\tau_N^\zeta$ and the same projection prescription. Then
\begin{equation}
 c_N^{(1)}(b)=H_1(b)+\mathcal A_1(b),\qquad
 \mathcal A_1(b)=[\zeta^0]\mathcal Z_1(\zeta;b).
 \label{eq:framework-finite-contact}
\end{equation}
Here $[\zeta^0]$ denotes the finite Laurent coefficient. The formal exponent $\zeta$ defines $\mathcal A_1$; its numerical evaluation uses the finite four-dimensional integrals derived in Appendix~\ref{app:local-contact}. Finite rescalings of the radiation coordinates give their weights, and exact compensation integrals restore the intervals changed by the rescalings. The full radiation kernel, including its nonsingular terms, is retained throughout phase space. Together with Eq.~\eqref{eq:p2bframework}, this gives a \emph{local subtraction formula at NLO} that preserves slicing's advantage of reusing existing radiation and EFT results. Both radiation and contact are evaluated without a small slicing parameter.

Once the projection and contact are fixed, Eq.~\eqref{eq:p2bframework} predicts different observables without further matching. The numerical examples compare the two implementations for three-jet NLO distributions and test the framework at NNLO in the simpler two-jet case, where the observables require only one contact coefficient. Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact} propose the extension of the local subtraction to three-jet NNLO, combining radiation integration at fixed Born momenta with a finite-difference representation of the contact.



% ---- Next draft method section ----

\section{NLO construction and contact extraction}
\label{sec:nlo}
We consider a pure virtual-photon current, $n_f=5$ massless quark flavours, and $\mu_R=Q$ with the $\overline{\mathrm{MS}}$ coupling. We work in the centre-of-mass frame with flavour-blind, rotationally invariant measurements. With $\as=\alpha_s(Q)/(2\pi)$ and the photon-mediated two-parton Born cross section $\sigma_0$, the three-jet expansion is
\begin{equation}
 \frac{\sigma[J]}{\sigma_0}=\as A[J]+\as^2 B[J]+\mathcal O(\as^3).
 \label{eq:normalization}
\end{equation}
The displayed NLO results give the coefficient $B$ in this expansion. All coefficient densities below have the corresponding powers of $\as$ and the common factor $\sigma_0$ removed and use Lorentz-invariant phase-space measures. For the rotationally invariant measurements used here, we average the kernels over the overall event orientation. The real channels are $q\bar qgg$ and four-quark production, with the flavour sums, interference terms, and correlated azimuthal samples supplied by \texttt{EERAD3}~\cite{Gehrmann-DeRidder:2014hxk}. These samples pair configurations differing by a $\pi/2$ azimuthal rotation of a daughter pair in its rest frame.

\subsection{Neural projection and contact fitting}

Let $\Gamma_m^0$ select JADE jets~\cite{JADE:1986kta} with E-scheme recombination and strict $y_{23}>0.02$; no $y_{34}$ cut is applied. Here $y_{23}$ and $y_{34}$ denote the $3\to2$ and $4\to3$ jet transition values. The neural projection $\widehat{M}_4:\Phi_4\to\Phi_3$ is evaluated only for $\Gamma_4^0=1$. Its projected counterevent contributes only when $\Gamma_3^0(\widehat{M}_4\Phi_4)=1$. For a measurement $J$ supported within this three-jet region, define
\begin{equation}
\begin{aligned}
 F_{\widehat{M}}[J]=\int_{\Gamma_4^0=1}\dd\Phi_4\,R_4(\Phi_4)
 \big[ J_4(\Phi_4)\hspace{22mm}\\[-2pt]
 {}-\Gamma_3^0(\widehat{M}_4\Phi_4)J_3(\widehat{M}_4\Phi_4)\big].
\end{aligned}
\label{eq:nlofinite}
\end{equation}
Here $R_4\dd\Phi_4$ includes the normalization of the real contribution to $B$. All additional physical cuts are evaluated on each state separately.

In a single-unresolved limit with a resolved three-parton limiting configuration, the map approaches the corresponding energy flow. The real and projected weights therefore cancel their leading singular behaviour before integration, giving an integrable $F_{\widehat{M}}[J]$ for a fixed infrared-safe measurement without a slicing boundary. At finite resolution, the map changes the finite subtraction prescription. In this normalization, Eq.~\eqref{eq:p2bframework} at $k=1$ becomes
\begin{equation}
 B[J]=F_{\widehat{M}}[J]+\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)J_3(b).
 \label{eq:nlomaster}
\end{equation}
Here $b$ denotes the Born momenta, ordered by decreasing energy, and $c_{\widehat M}$ is a density relative to $\dd\Phi_3(b)$, with the parton-label assignments summed. The contact $c_{\widehat{M}}$ contains the finite combination of virtual and projected real contributions. It depends on the map and support prescription, while their sum in Eq.~\eqref{eq:nlomaster} does not. The fit parametrizes its ratio to the Born density, as specified in Sec.~\ref{sec:nlo-fitted-results}.

For the projection entering Eq.~\eqref{eq:nlomaster}, we parametrize the shape and orientation of a massless three-parton state. An analytic reference is obtained by removing the selected soft parton or combining the selected collinear pair. We subtract the mean of the three spatial momenta, assign massless energies, and rescale to total energy $Q$. This recovers the Born state in the corresponding unresolved limit; an equal-energy configuration is used if the reference degenerates away from that limit. The network deforms this reference through
\begin{equation}
 \begin{aligned}
 L_i&=\ln u_i^{\mathrm{anchor}}+\frac{2d}{1+d}\tanh\ell_i,\\
 u_i&=\frac{e^{L_i}}{\sum_j e^{L_j}},\qquad
 E_i=\frac Q2(1-u_i).
 \end{aligned}
 \label{eq:nlodecoder}
\end{equation}
Here $u_i^{\mathrm{anchor}}=1-2E_i^{\mathrm{anchor}}/Q$ specifies the reference shape, and $\ell_i$ are network outputs. We use $d=2E_s/Q$ for a soft parton of energy $E_s$ and $d=(1-\cos\theta_{ij})/2$ for a collinear pair of opening angle $\theta_{ij}$, so that the deformation vanishes in the corresponding unresolved limit. The orientation is constructed covariantly, with the required particle-exchange symmetries, and all three momenta remain on shell and conserve total four-momentum. The geometric training criterion contains neither the four-parton matrix element nor the NLO cumulants. Since Eq.~\eqref{eq:nlofinite} is integrated over the original four-parton phase space, no Jacobian for the projection is required.

With the projection fixed, we determine the contact through its moments in Born coordinates. We use geometric $N$-jettiness~\cite{Stewart:2010tn,Jouttenus:2011wh} with reference directions chosen by global minimization,
\begin{equation}
 \begin{aligned}
 \tau_N(\Phi_m)&=\frac1Q\min_{\{\hat{\mathbf n}_a\}}
 \sum_{k=1}^{m}\min_{a=1,\ldots,N} n_a\cdot p_k,\\
 \tau_3(\Phi_4)&=\min_{i<j}\frac{E_i+E_j-|\mathbf p_i+\mathbf p_j|}{Q}.
 \end{aligned}
 \label{eq:tau3}
\end{equation}
Here $n_a=(1,\hat{\mathbf n}_a)$ with $|\hat{\mathbf n}_a|=1$, so $n_a\cdot p_k=E_k-\hat{\mathbf n}_a\cdot\mathbf p_k$. For four massless partons, the minimizing partition consists of one pair and two singletons. Their axes align with the respective momentum sums, yielding the second line. On three massless partons, $\tau_3=0$.
For $N=3$, the measurement $W_{a,t}$ of Eq.~\eqref{eq:frameworkcontact} has Born value $w_a(b)$. Its contact moment in the present normalization is
\begin{equation}
 C_{\widehat{M},a}=\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)w_a(b).
 \label{eq:contact}
\end{equation}

Since three-jettiness vanishes on every projected Born state, the contact contributes $C_{\widehat{M},a}\delta(\tau_3)$ to the Born-weighted distribution. The matching relation in Eq.~\eqref{eq:frameworkcontact} reads
\begin{equation}
 C_{\widehat{M},a}=\lim_{t\to0}\big\{B_{\mathrm{sing}}[W_{a,t}]
                         -F_{\widehat{M}}[W_{a,t}]\big\}.
\label{eq:endpointmatching}
\end{equation}
Here $B_{\mathrm{sing}}$ is the leading-power EFT prediction for the same measurement $W_{a,t}$ and phase-space cuts, including its $\delta(\tau_3)$ term and plus distributions~\cite{Gaunt:2015pea}. The logarithms of $t$ cancel between $B_{\mathrm{sing}}[W_{a,t}]$ and $F_{\widehat{M}}[W_{a,t}]$, while the nonsingular cumulant vanishes as $t\to0$. The remaining constant determines the contact moment. This requires the finite EFT $\delta(\tau_3)$ coefficient, including the hard contribution, as well as the logarithmic terms. We determine the Born-dependent contact by fitting its weighted integrals to these moments. Section~\ref{sec:nlo-fitted-results} gives the parametrization and numerical results.

\subsection{Analytic projection and local contact}
\label{sec:nlo-local-method}

The second implementation calculates the contact directly at each Born point. The analytic map in Appendix~\ref{app:fixed-born} merges a selected pair and rescales the remaining momenta, preserving the mass shell, total four-momentum and single-unresolved limits. Its inverse generates the four-parton state from the prescribed Born momenta and three radiation variables. This supplies the common projection and phase-space measure needed for the radiation term and the contact.

At fixed Born kinematics, we evaluate $\mathcal A_1$ using the finite four-dimensional integrals in Eq.~\eqref{eq:contact-nlo-interior} and add the EFT $\delta(\tau_3)$ coefficient $H_1$ to obtain $c_{\widehat M}=H_1+\mathcal A_1$. Appendix~\ref{app:local-contact} derives these weights and the compensations that retain the full integration domain. The resulting local subtraction formula includes both radiation and contact, with the exact nonsingular contributions retained and no small slicing parameter. Section~\ref{sec:nlo-local-results} compares its predictions with the same three NLO distributions used for the neural implementation. The extension of the local subtraction to three-jet NNLO is proposed in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.



==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/DRAFT_READING.md <==
# Reading Alongside the Draft

`DRAFT_METHODS.txt` contains relevant method excerpts from the current draft for direct reading as LaTeX source. `DRAFT_REFERENCES.bib` contains the references cited in those excerpts. No compilation or access to the authors' figures or data files is needed.

First read the framework equations `eq:p2bframework` and `eq:frameworkcontact`, then the neural-projection equations `eq:nlofinite`, `eq:nlodecoder`, `eq:tau3`, and `eq:endpointmatching`. The draft and public literature provide derivations and standard kinematic details; `SPECIFICATION.md` and `PSEUDOCODE.md` specify the execution configuration.

The theoretical formulas in the draft use the EFT singular cumulant. This task reproduces the numerical choice in Figure 4, which uses the full cumulant. The task instructions explicitly distinguish the two; do not replace the numerical input with the theoretical one on your own.

The excerpts retain original equation labels and cross references but omit numerical results, figures, and tables. Some references to other sections therefore provide only context from the original draft. Reproducing omitted sections is not required.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/DRAFT_REFERENCES.bib <==
@article{Cacciari:2015jma,
    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
    eprint = "1506.02660",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.115.082002",
    journal = "Phys. Rev. Lett.",
    volume = "115",
    number = "8",
    pages = "082002",
    year = "2015",
    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
}

@article{Campbell:2024hjq,
    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
    title = "{Projection-to-Born-improved subtractions at NNLO}",
    eprint = "2408.05265",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
    doi = "10.1007/JHEP05(2025)172",
    journal = "JHEP",
    volume = "05",
    pages = "172",
    year = "2025"
}

@article{Ebert:2019zkb,
    author = "Ebert, Markus A. and Tackmann, Frank J.",
    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
    eprint = "1911.08486",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
    doi = "10.1007/JHEP03(2020)158",
    journal = "JHEP",
    volume = "03",
    pages = "158",
    year = "2020"
}

@article{Gaunt:2015pea,
    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
    eprint = "1505.04794",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP09(2015)058",
    journal = "JHEP",
    volume = "2015",
    number = "09",
    pages = "058",
    year = "2015"
}

@article{Gehrmann-DeRidder:2014hxk,
    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
    eprint = "1402.4140",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1016/j.cpc.2014.07.024",
    journal = "Comput. Phys. Commun.",
    volume = "185",
    pages = "3331",
    year = "2014"
}

@article{JADE:1986kta,
    author = "Bartel, W. and others",
    collaboration = "JADE",
    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
    reportNumber = "DESY-86-086",
    doi = "10.1007/BF01410449",
    journal = "Z. Phys. C",
    volume = "33",
    pages = "23",
    year = "1986"
}

@article{Jouttenus:2011wh,
    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
    eprint = "1102.4344",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.83.114030",
    journal = "Phys. Rev. D",
    volume = "83",
    pages = "114030",
    year = "2011"
}

@article{Stewart:2010tn,
    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
    eprint = "1004.2489",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP-4139",
    doi = "10.1103/PhysRevLett.105.092002",
    journal = "Phys. Rev. Lett.",
    volume = "105",
    pages = "092002",
    year = "2010"
}


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/ENVIRONMENT.md <==
# Environment, Public Inputs, and Execution Conventions

See each task's `EERAD3_NOTES.md` for actual pitfalls and checks of the interface for each state, and `PITFALLS.md` for repairs specific to its figures. Read these notes before writing an interface.

## Check the existing environment first

Create a separate working directory on the recipient's machine. Record the OS, CPU architecture, Python, compiler, package versions, and available computing resources. First check whether `eerad3` and `eerad3hist` are on PATH, and inspect the program version, run logs, and installation instructions. If available, `eerad3-config` can help locate the installation; not every release provides it, so its absence does not imply that EERAD3 is uninstalled.

The source baseline checked for this package is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. This is a reproduction baseline, not a statement about the latest release. Check whether the recipient's version provides the required capabilities, especially the complete four-jet NLO input needed by Task 4.

If the program is not installed or its source is unavailable, obtain a public release from the [official EERAD3 repository](https://gitlab.com/eerad-team/releases) and build it in your own working directory. Follow the README for the selected version rather than guessing command-line options. Do not overwrite an existing installation. Save the commit, source-file checksums, compiler options, and diffs of all changes.

A Fortran compiler and Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath are generally needed; Task 1 also needs PyTorch. A CPU is sufficient to start these tasks; a GPU is optional. Deep unresolved limits require binary128 or arbitrary precision for both geometry and kernels. Fortran and Python running on different architectures can communicate through a text-based process interface to avoid incompatible ABI linkage.

First run a small example supplied by the original software to check the environment. Before full production sampling, complete the kinematics, normalization, and local-limit checks specified by the task. Choose pilot and production budgets suited to the available resources and distinguish them in the report. Historical sample sizes in this package are only budget references.

## EERAD3 interfaces

The EERAD3 command-line program is suitable for generating independent references. Custom cumulants and pointwise kernels usually require an adapter in an analysis hook of the public source or in a private working copy. Do not assume that a release provides a general Python/C API for pointwise matrix elements.

Identify the real events, mapped counterevents, and finite virtual/integrated contributions at each multiplicity. Evaluate the measurement function separately on every configuration. Arbitrary weighted cumulants and pointwise kernels cannot be reconstructed from existing final histograms alone.

The baseline source uses momentum ordering `(px,py,pz,E)`; all explicit momenta in this package use `(E,px,py,pz)`. Convert consistently at the interface. Fortran COMMON blocks, constants, and kernels must use consistent precision. Do not promote only the inputs to quadruple precision while leaving intermediate variables in double precision.

Some runcard fields in the baseline have limited length. Prefer short scientific notation and check the parameters read back by the program. Native random seeds may support only 0–9999; do not pass large Python integer seeds directly. Save the settings actually read for every run.

## If accessing a raw one-loop amplitude

A complete native NLO finite contribution and a raw one-loop Laurent coefficient are different objects. When reusing a complete NLO calculation, preserve its scheme and integrated terms; do not add a separate raw-amplitude conversion.

For the audited baseline raw `FullB1g1Z` path, check two algebraic details against the original paper. For the last `log(y23)` term in the LC `e0v2` expression in `virtZQ.f`, compare the denominator with `(s12+s13)^2` in hep-ph/0505111 Eq. (5.13). For `Rlog` in `ants.f`, compare with the same-variable expression `log(y)log(1−y)+log(z)log(1−z)` in Eq. (5.11), rather than cross-variable products. Apply a correction in a separate working copy and save the diff only if the actual call path contains these differences and the original formula has been checked. The complete native path may use another equivalent expression.

The timelike finite conversion for the baseline scheme0 raw Laurent convention is `V0→V0−(π²/2)V[−2]`, with `V[−2]/B3=−17/3` in this channel. The Task 2 EFT hard convention uses `−7π²/12` times the double pole, already implemented in the supplied formulas. These convert different conventions and must not both be added. Check the actual interface using public formulas, q/qbar exchange symmetry, ordinary points, and high-precision limiting points.

## Common physics conventions

- Massless partons, pure-photon e+e− annihilation, five active quark flavors, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q.
- Q=1 may be used. All energy plots use E/Q, and all pair invariants use sij/Q², where sij=2 pi·pj and the metric is (+,−,−,−).
- The expansion variable is a=αs/(2π), normalized to the two-parton Born total cross section σ0. The three-jet NLO and two-jet NNLO figures both show coefficients of σ0 a². The three-jet NNLO radiation is the a³ coefficient; fixed-Born figures additionally divide by the specified Born density.
- If a native pointwise interface sets αs=2π to strip the coupling, check the kernel's phase-space and electroweak normalization and do not multiply by powers of a again.
- Label averaging, the physical flavor sum, identical-particle symmetry factors, and the sum over six assignments in the ordered Born region are distinct operations. Record each separately and do not conflate them.

## Measurement definitions

The JADE/E distance is `2 Ei Ej (1−cosθij)/Q²`, with four-vector addition on recombination. For a massive recombined jet, calculate its direction using the actual spatial momentum magnitude; do not replace |pi| with Ei. Use fixed lexicographic tie breaking. y23 is the transition value from three to two jets in exclusive clustering.

For these low-multiplicity events, compute thrust exactly as `max_signs |Σ sign_i p_i|/Q`, fixing the first sign to +1. Total broadening is `BT=Σ|p_i×nT|/(2Q)`. The C parameter can be computed as `3 Σ_{i<j} EiEj sin²θij/Q²`. Measure all three on the original massless partons.

Figures 4, 5, and 6 use strict y23>0.04 and no y34 cut. Jet energies are ordered after exclusive JADE/E recombination to three jets. The 20 equal-width display bins cover BT∈[0,0.5], E1/Q∈[1/3,1/2], and E2/Q∈[1/4,1/2], respectively. Also retain underflow and overflow. In the original Figure 4 energy histograms, internal boundaries belong to the bin on the left, leading energy 0.5 goes to overflow, and second-leading energy 0.5 stays in the last bin. The analytic implementation for Figures 5/6 uses left-closed, right-open bins, with the upper endpoint in overflow. Explicitly record these conventions and use them consistently for real, Born, and reference contributions; do not leave them to the plotting function. Task 3 has discrete Born support and requires the exact endpoint assignments specified there.

Geometric three-jettiness is `τ3=min_pairs (Ei+Ej−|pi+pj|)/Q` for four massless partons; it vanishes for three massless partons. The general definition is `min_axes Σ min_a (Ei−na·pi)/Q`. Do not replace it with jet resolution y23.

## Statistics and precision

Treat an event, all its paired counterevents, and its azimuthal partners as one statistical unit. Form differences before accumulation. Retain cross covariances between bins, observables, cuts, and contacts evaluated on the same samples. The covariance of independent batch means is `sample_cov(batch_means)/number_of_batches`. Use complete Sobol batches with independent scrambles.

On numerical failure, increase precision and recompute at the same coordinates, retaining the failure record. Do not drop points, clip weights, or silently alter phase-space cuts. Use only complete batches for statistics. When comparing a prediction with an independent reference, add both variances; include cross terms if samples are shared. Negative perturbative coefficients are allowed.

Store bin integrals first, then divide by physical bin widths to plot densities. Allocate the contact to bins with Born support using exact bin indicators; do not smear δ terms into a smooth curve. All figures must be drawn from data newly generated by the recipient.

## Public references

- [Official EERAD3 source](https://gitlab.com/eerad-team/releases).
- [EERAD3 manual, arXiv:1402.4140](https://arxiv.org/abs/1402.4140).
- [EERAD3 2.0 input for four-jet NLO, arXiv:2503.20610](https://arxiv.org/abs/2503.20610).
- [Antenna subtraction, hep-ph/0505111](https://arxiv.org/abs/hep-ph/0505111), especially the conventions for native virtual contributions and finite functions.
- [N-jettiness soft function, arXiv:1102.4344](https://arxiv.org/abs/1102.4344), especially the non-hemisphere geometric finite terms.
- [Quark jet function, hep-ph/0603140](https://arxiv.org/abs/hep-ph/0603140).
- [Gluon jet function, arXiv:1008.1936](https://arxiv.org/abs/1008.1936).
- [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).

For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "2.0.0",
  "language": "en",
  "contains_physics_data": false,
  "files_sha256": {
    "DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "DRAFT_METHODS.txt": "f1cc702aa93dda15ae124f2ff3853b103b52ec1126ad37d0676ba43f7a7fd671",
    "DRAFT_READING.md": "ecd46be552fc30e689bef50bb7809ae02aa704c0520624688c58c10afd6e5807",
    "DRAFT_REFERENCES.bib": "9feb75e28ea12e1eb698926bd4e4e164ccfe8576672c8a6c4e7175565b6f2561",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "PITFALLS.md": "7c1f12742a27c6a491862ad2fcbe6dd0a8fe0ab60421c2ebcd530e7c1c78eadd",
    "PROMPT.md": "d863984c85bf1884d1770e160bf21c06f1fb6cd99234454a4622d0e184daeb4a",
    "PSEUDOCODE.md": "3a7e1e6ffae51e4bfcdead87ed3a5947dc0f767ae0a747c46856f1b7547a8dec",
    "READ_ME_FIRST.txt": "1d8c79d8787526f6df38071a8aa36f1494f4727f3b090db5c492907769f37cc6",
    "SPECIFICATION.md": "4f1429583fe4c011fce91de24a00e5a2b7cce5112a80d05d29cf94600aec2267"
  },
  "distribution": "arXiv ancillary adaptation of English v2",
  "packaging_note": "DRAFT_METHODS.tex is supplied as DRAFT_METHODS.txt; method text and physics instructions are unchanged."
}


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/PITFALLS.md <==
# Reproduction Notes for Figure 4

Read `EERAD3_NOTES.md` first. This file retains lessons from the original neural P2B/contact project that affect the results. General derivations remain in the draft.

## F4-1. Do not mix the support rules of the two maps

Earlier contact work treated the outer native real4 gate as the physical definition of the entire NLO calculation and even judged it correct because it matched old results. That conclusion was withdrawn. The complete NLO cumulant and reference must apply cuts separately to each state as specified in `EERAD3_NOTES.md`.

The learned map in this figure, however, is used only when the real four-parton state satisfies the base `y23>.02` cut. Outside this domain, return zero P2B radiation; do not invent a Born point just to call the network. This defines the particular F used here and is **not** a reason to block counterevents of the complete native NLO calculation.

```text
native_NLO: real and each native mapped state get their own measurement
neural_F:  if not Gamma4_base(real): return 0 before calling learned_map
           otherwise use R4 * [J4 − Gamma3_base(learned_map(real))*J3]
```

Regression checks must confirm both that real-fail/native-mapped-pass counterterms survive and that the learned map is not called outside its support. Do not restore the old practice of generating a “selected Born fallback” in the deep double-soft region outside support. The analytic projection in Figure 5 covers a larger phase space and must not inherit this support restriction.

## F4-2. A small fitting loss once hid unconverged Born integration

An early contact fitted well on fixed low-order quadrature, but its continuous integrals changed substantially when the actual model was integrated at higher quadrature order. Optimizer loss, algebraic closure of the design matrix, and a few cell-center values cannot rule out this error.

Before fitting, check quadrature convergence of the response and roughness matrices. After fitting, reload the actual saved 127-parameter model and use higher-order, independent Born quadrature to check its moments and derivatives in physical coordinates. Check the boundary and degenerate apex, not just smoothness in rectangular parameter coordinates. Do not use the test set to select regularization or refit.

## F4-3. Native channel decompositions do not yield pointwise-identical simplified tree formulas

Native color-ordered qqgg/four-quark samples with their respective maps can be equivalent to an explicit flavor-summed tree function after the appropriate symmetric integration. This does not imply equality of the two values at every parent point or justify omitting a flavor or permutation. First fix the tree kernels and symmetry factors in `SPECIFICATION.md`, then check integrals and normalization with measurements having the required exchange symmetry. Do not use native `R−S` channel exports as bare R4.

## F4-4. R/F pairing, independent V, and bootstrap operate at different levels

Denote the native real channel, including native local counterterms, by N_R, and the finite-three contribution by N_V. If N_R and P2B F are paired by origin and N_V is independent, use `CovMean(N_R−F)+CovMean(N_V)` for the moment-target covariance. Do not concatenate independent N_V rows into an artificial pairing, or infer pointwise-identical adaptive samples from the same seed.

Bootstrap complete origin vectors, preserving correlations between thresholds and moments. Resample R/F jointly and V independently, rebuilding TRAIN/DEV covariances and selecting regularization again. The contact error is the spread of the bootstrap fits; do not divide it again by the number of replicas or its square root. This error does not cover finite-basis, regularization, or technical-cut bias.

## F4-5. Check precision and histogram capacity before large runs

Low-precision native text once reduced the identifiable contact rank. Use the full-precision output described in C5. The baseline supports at most 400 bins in one histogram; do not place multiple conditional moments and thresholds in a longer array without checking capacity. Export in groups fitting the actual capacity, record the moment, threshold, and channel order explicitly, and check accumulated quantities for closure in every group.

## Before production fitting

Save the results of checks for cuts on each state, the native state cache, tree-kernel normalization, reintegration of the actual model, and statistical pairing. Agreement with old numbers cannot replace these checks. Consistency of full cumulants at finite thresholds also cannot replace a separate technical-cut stability check.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/PROMPT.md <==
# Prompt to Send Directly to an AI Agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.txt`. The prompt and pseudocode specify the execution choices for this reproduction.

Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. They document errors found in the original project and how to check for them, especially the different cut responses of native real events and counterevents, support of the learned map, Born quadrature, and R/F/V statistical relationships. Reproducing an old reference number alone does not establish a correct interface.

In a separate working directory available to you, reproduce Figure 4 for three-jet NLO using public software and the calculation definitions in this folder. First read `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`.

The goal is to train a new neural 4→3 projection satisfying kinematics, exchange symmetries, and infrared limits. After freezing it, fit one common 127-parameter Born contact from newly generated full NLO cumulants, predict the three coefficient distributions for BT, leading-jet energy, and second-leading-jet energy, and compare with a fresh EERAD3 reference run.

First check whether EERAD3 is installed, its version, and source availability. Reuse the existing environment if suitable; otherwise build from official public source in your working directory. Implement any custom measurement interface in your own source copy. Do not read the authors' models, training samples, contact coefficients, reference data, or sampling grids, or search for private files outside this package. Regenerate all training, cumulant, reference, and uncertainty data.

The original numerical scheme reproduced here uses full cumulants satisfying an exact matching identity at three finite thresholds. In the report, call it “neural P2B with a cumulant-matched contact.” Theoretical EFT matching requires the singular cumulant, the δ(τ3) coefficient, and the small-threshold limit. Do not present a full cumulant at finite threshold as EFT input. Do not use the final NLO reference histograms as targets for network training or bin-by-bin contact fitting.

Implement the stages in the pseudocode. Complete the kinematic/IR checks, kernel normalization checks, and a small complete trial before producing new data. Freeze one projection and one contact for all three distributions. Report your resources, actual run sizes, errors, and unfinished work; do not promise pixel-for-pixel agreement with the old figure.

Deliver rerunnable source, installation and run instructions, environment and seed records, training and fitting configurations, independent-batch statistics and covariances, Figure 4 in PDF/PNG, and a results report. State that the new neural map in the finite region can differ from the original trained map, and discuss the applicability of the same contact to all three distributions. Claim successful reproduction only when supported by the uncertainties.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/PSEUDOCODE.md <==
# Figure 4 Pseudocode

Here `native_NLO(measurement)` denotes the complete EERAD3 three-jet NLO correction adapted by the recipient, including internal subtraction and integrated terms. `tree4_sample` returns real phase-space weights and correlated azimuthal partners. Implement both from public source; do not replace them with readers for old histograms.

```text
inspect_environment_and_public_EERAD3()
read_EERAD3_NOTES_and_PITFALLS()
implement_measurements_and_coefficient_normalization()
check_native_real_fail_mapped_pass_and_actual_state_cache()
implement_two_sector_conditioned_maps(SPECIFICATION sections 1–2)

generate_fresh_kinematics_only_training_and_validation_pools()
train_66000_steps_with_specified_geometric_loss()
check_mass_shell_total_momentum_symmetries_and_IR_limits()
freeze_network_and_record_hash()
check_learned_map_is_not_called_outside_real_base_support()

make_127_constrained_spline_basis()
make_299_fit_weights_and_74_held_weights()
integrate_fresh_Born_quadrature_for_A_and_R()
check_response_and_roughness_matrices_at_increasing_quadrature_orders()

function W(state, weight_a, tcut):
    if multiplicity(state)==3:
        return Gamma3(state)*weight_a(ordered(state))
    if not Gamma4(state): return 0
    b = frozen_map(state)
    return Gamma3(b)*weight_a(ordered(b))*(tau3(state)<tcut)

function F_sample(parent_group, measurement):
    value = 0
    for real_partner, real_weight in parent_group:
        if not Gamma4(real_partner): continue
        b = frozen_map(real_partner)
        # Form the signed measurement difference before accumulation.
        value += real_weight*(measurement(real_partner)
                              -Gamma3(b)*measurement(b))
    return value

for split in TRAIN, DEV, TEST:
    for independent_origin in newly_generated_origins(split):
        N_R, N_V = native_NLO_components(vector_of_all_W_at_all_three_tcuts,
                                        registered_RF_stream, independent_V_stream)
        # N_R includes native R-S; N_V is the independent finite-three part.
        finite = integrate(F_sample, same_vector_of_W)
        save_RF_origin_vector(N_R-finite)  # Only under a registered pairing.
        save_independent_V_origin_vector(N_V)
    moments[split] = mean_over_tcuts(mean(RF_vectors)+mean(V_vectors))
    covariance[split] = propagate_tcut_average(
        cov_mean(RF_vectors)+cov_mean(V_vectors))

check_threshold_independence_without_refitting_each_threshold()
theta = regularized_fit_select_lambda_on_DEV()
bootstrap_theta = bootstrap_RF_jointly_and_V_independently_128_times()
repeat_TRAIN_DEV_covariance_and_lambda_selection_in_each_replica()
reintegrate_saved_actual_contact_at_higher_Born_quadrature_orders()
evaluate_TEST_and_HELD_without_retuning()
freeze_contact(theta, frozen_network_hash)

J = vector_histogram(BT,JADE_E1,JADE_E2, y23>.04)
F_batches = fresh_integral(F_sample,J)
contact_bins = fresh_Born_integral(Bbar*sum(theta_k*psi_k)*J(b))
bootstrap_bins = same_Born_integral_for_each_bootstrap_theta()
prediction = mean(F_batches)+contact_bins
cov_prediction = covariance_of_F_mean + covariance(bootstrap_bins)
# Add cross terms if the implementation shares F and fit data.

reference_batches = independent_native_NLO(J)
plot_densities_and_combined_error_residuals()
write_source_config_seeds_batch_statistics_covariances_and_report()
```

Check the workflow at small scale first, then increase the number of complete independent batches. Do not change the contact basis, physical cut, or network after seeing the reference bins. For an intentional method improvement, retain the original-configuration results and report the change separately.


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/READ_ME_FIRST.txt <==
Give this entire folder to the AI agent and send the full contents of PROMPT.md.
Read EERAD3_NOTES.md and PITFALLS.md first, checking interfaces and calculations against the documented lessons.
Study derivations and general details with DRAFT_READING.md and the draft method excerpts.
Obtain all numerical inputs from public software and new runs on the recipient's machine.
This folder does not depend on its parent directory or other task folders.

Files
DELIVERY.md
DRAFT_METHODS.txt
DRAFT_READING.md
DRAFT_REFERENCES.bib
EERAD3_NOTES.md
ENVIRONMENT.md
PITFALLS.md
PROMPT.md
PSEUDOCODE.md
SPECIFICATION.md


==> anc/nnlo-radiation/figure-reproduction-en/01_fig4_neural_nlo/SPECIFICATION.md <==
# Calculation Definition for Figure 4

## 1. P2B and support

Let Γm denote strict JADE/E y23>0.02, with no y34 cut. Call the projection only when Γ4=1. Order the mapped Born momenta by energy; if Γ3(Mp)=0, the projected contribution is zero. For any target measurement,

```
F[J] = ∫_{Γ4=1} dΦ4 R4(p) [J4(p) − Γ3(Mp) J3(Mp)]
B[J] = F[J] + ∫_{Γ3=1} dΦ3 c(b) J3(b).
```

R4 includes the complete nf=5 contributions from qqbar gg and four-quark channels, including interference. Apply the physical cuts separately to the real event and the Born counterevent. The final figure uses y23>0.04. Keep correlated azimuthal partners in the same parent group.

## 2. Neural projection

Array indices below start at 0. Use two independent networks for canonical qqgg labels `(q,qbar,g,g)` and four-quark labels `(q,qbar,q',qbar')`. Form physical weights using the flavor sums in public EERAD3; do not confuse a canonical flavor assignment with arbitrary label averaging.

In the total-momentum rest frame, input the 4 values Ei/Q and the 6 values sij/Q² ordered as `(01,02,03,12,13,23)`. Append a trainable 6-dimensional sector embedding, giving 16 inputs. The MLP is `16→32→32→11`, with two SiLU layers. Its outputs are 3 shape logits, 4 even-vector coefficients, and 4 odd-vector coefficients.

For qqgg, hard-route to the candidate with the smallest distance below, using fixed tie breaking.

| Sector | Distance | Three groups of spatial momenta forming the reference Born state |
|---|---|---|
| soft 2 | 2E2/Q | (0),(1),(3) |
| soft 3 | 2E3/Q | (0),(1),(2) |
| pair 02 | sij/(xi xj Q²) | (0,2),(1),(3) |
| pair 03 | Same as above | (0,3),(1),(2) |
| pair 12 | Same as above | (0),(1,2),(3) |
| pair 13 | Same as above | (0),(1,3),(2) |
| pair 23 | Same as above | (0),(1),(2,3) |

Here xi=2Ei/Q, so collinear distance=(1−cosθij)/2. The only canonical four-quark sector is pair 23. The sector is determined by analytic routing, not by reading partition labels from the original event generator.

Average explicitly over the exchange group. The four momentum permutations are identity, (0,1,3,2), (1,0,2,3), and (1,0,3,2). The corresponding qqgg sector relabelings are

```
[0,1,2,3,4,5,6]
[1,0,3,2,5,4,6]
[0,1,4,5,2,3,6]
[1,0,5,4,3,2,6]
```

All four-quark sector relabelings are `[0]`. Apply the same network after each permutation and construct `Σ tanh(ai) pi_vec/Q` and `Σ tanh(bi) pi_vec/Q`. For the two terms involving q↔qbar exchange, swap the first two shape logits and reverse the odd vector when returning to the original labels. Finally average the four terms.

Build the reference shape by summing the momenta in the groups above, subtracting the mean of the three spatial vectors, setting each energy to its spatial magnitude, and rescaling all momenta to total energy Q. Define ui0=1−2Ei0/Q. If the reference shape degenerates in the finite region, use an equilateral triangle with equal energies. This fallback must not alter an ordinary single-unresolved limit.

Use a covariant atlas to resolve orientation degeneracies. The even candidates are the learned vector, (p0+p1)/Q, (E0−E1)(p0−p1)/Q², and (E2−E3)(p2−p3)/Q²; choose the one with the largest magnitude. The odd candidates are the learned vector, (p0−p1)/Q, (E0−E1)(p0+p1)/Q², and `charge_corr*(E2−E3)(p2−p3)/Q²`, with `charge_corr=(s02+s03−s12−s13)/Q²`. Project the odd candidates onto the plane perpendicular to the even vector and choose the one with the largest magnitude, using fixed tie breaking. The geometric degeneracy tolerance is 1e−8.

The reference even axis is opposite to the Born gluon direction; the reference odd axis is the direction of the Born quark projected onto its perpendicular plane. Add the unit atlas vectors with `η=.2d/(1+d)`, then orthonormalize again. The shape is

```
Li = log(ui0) + 2d/(1+d) tanh(shape_i)
ui = softmax(L)i
Ei = Q(1−ui)/2
cos_q    = (Eq²+Eg²−Eqbar²)/(2EqEg)
cos_qbar = (Eqbar²+Eg²−Eq²)/(2EqbarEg)
pq    = Eq   (cos_q even + sqrt(1−cos_q²) odd)
pqbar = Eqbar(cos_qbar even − sqrt(1−cos_qbar²) odd)
pg = −pq−pqbar.
```

Boost back to the frame of the input total momentum. All outputs must be future-pointing, massless, and conserve total four-momentum. The projection acts only on the measurement. Real events are still integrated over the original Φ4, with no additional projection Jacobian.

## 3. Fresh training data and training

The original fixed training configuration is float64, AdamW with weight decay=0, 66000 steps, a cosine learning rate from 3e−4→3e−5, and gradient clipping norm 5. Use 16 parent groups per channel, per stream, per update. Weight the geometric losses of the two channels equally.

Generate two new streams containing only kinematics. One comes from accepted real configurations of the native phase-space generator; the other covers the full allowed geometry, including regions away from unresolved limits. Combine their losses with weights 80% and 20%. These are weights of the training distributions, not physical channel weights. The recipient may implement the second stream using RAMBO and unresolved phase-space charts with analytic Jacobians, recording the generating distribution. The original training pool is not supplied, so the new network need not reproduce the old map in the finite region.

Do not feed matrix-element values, event weights, Jacobians, cumulants, contacts, or final reference histograms into training. Remove weights while retaining correlated partners of the same parent. Separate TRAIN and DEV kinematic samples.

The geometric features are `[C,3(1−T),4BT,2E1_Durham/Q,2E2_Durham/Q,2E3_Durham/Q]`. The Durham exclusive 3-jet energies here are only training proxies; the final figure uses JADE/E. Compare the real and projected features. The loss is feature MSE plus 0.05 times the Fourier loss, using sin/cos(kπ feature) for every feature with k=1,2,4, plus 0.2 times cut-proxy MSE, plus `1e−6 Σ mean(parameter²)`. The cut proxies are `sigmoid((y23−.02)/width)`, with width=.001,.004,.012.

After checking mass shell, conservation, rotations/boosts, exchange symmetries, and isolated soft/collinear limits, freeze the network. Do not adjust it using the final histograms.

## 4. The 127-parameter contact basis

The ordered Born energy fractions satisfy x1≥x2≥x3 and sum to 2. Define

```
t=1−x1 ∈(.02,1/3), z∈(0,1)
x1=1−t
x2=(1+t+(1−3t)z)/2
x3=2−x1−x2
dx1 dx2 = (1−3t)/2 dt dz.
```

The dimensionless Born density for each flavor assignment is `b(xq,xqbar)=CF*(xq²+xqbar²)/[(1−xq)(1−xqbar)]`. Sum the six assignments on the ordered triangle to obtain Bbar. Since `dΦ3=Q² dx1 dx2/(128π³)`, do not multiply by this factor again when using the dimensionless dx-density.

Fit `c/Bbar=Σ θk ψk`. The cubic B-spline breakpoints in t are

```
.02,.024,.03,.04,.05,.065,.085,.11,.145,.19,.25,1/3
```

The z breakpoints are `0,.125,.25,.375,.5,.625,.75,.875,1`. Use fourfold endpoint knots and single interior knots, giving 14×11 raw controls.

The 121 controls in the first 11 t rows are independent. The last 3 rows are determined by 6 Taylor coefficients at the apex. With `q=x1−2/3` and `y=x2−2/3`, the polynomial is `a0+a1q+a2y+a3q²+a4qy+a5y²`. There are therefore 127 parameters in total.

At t=1/3, q=0 and y=0. Let `r=(3z−1)/2`. The value/dt/dtt of the last 3 rows must equal `a0`, `−a1−r*a2`, and `2a3+2r*a4+2r²*a5`, respectively. For each z coefficient, solve the 3×3 endpoint derivative matrix of the last three t splines. The cubic B-spline coefficients representing 1, z, and z² are, respectively, 1, the mean of the three interior knots, and the mean of their three pair products. This constructs the constrained basis exactly. Normalize each ψk by its RMS from new Born quadrature and save the newly generated normalization constants.

## 5. Moment weights and fitting

The constraints use the following 172 original weights plus all 127 spline weights, giving 299 TRAIN moments. The 74 held-out weights do not enter the fit.

Global weights are Legendre products `Pi(U)Pj(W)`, with U=6(x1−2/3)−1 and W=3(x2−1/3)−1. TRAIN includes (i,j)∈[0,7]², i=10,11 with j=0…7, i=0…7 with j=10,11, and i,j∈{10,11}, giving 100 weights. HELD uses i=8,9 with j=0…7 and i=0…7 with j=8,9, giving 32 weights.

Define `G(t;c,s)=exp(−.5*((t−c)/s)²)`.

- TRAIN t centers are [.021,.024,.030,.040,.065,.100,.145,.220], with widths [.003,.004,.006,.012,.030,.040,.050,.090]. Multiply each by Pj(2z−1), j=0…4, giving 40 weights.
- HELD centers are [.0225,.027,.035,.052,.122,.180], with widths [.0035,.005,.009,.020,.045,.070]. Multiply each by Pj, j=0…3, giving 24 weights.
- Add 32 TRAIN weights `(1−3t)² Gt Gz`, using the 8 t pairs above and z centers=.125,.375,.625,.875 with width=.18.
- Add 18 HELD weights of the same form, using the 6 t pairs above and z centers=.25,.5,.75 with width=.16.

After freezing the network, recompute the full NLO cumulant for each moment at tcut=.004,.025,.09. The real four-parton measurement is `Γ4 Γ3(Mp) wa(Mp) Θ(τ3(p)<tcut)`; the three-parton measurement is `Γ3(b) wa(b)`. Evaluate this measurement independently for every real event and counterevent inside EERAD3, preserving its original NLO subtraction.

Compute your own F with the same measurement. Then `C_a = Bfull[Wa,tcut]−F[Wa,tcut]`. Differences between the three thresholds should be compatible with statistical errors, since the full cumulant includes nonsingular terms. Average the three thresholds equally within each independent origin, retaining cross-threshold covariance. Where possible, share random samples between the matching pieces of full-real and F; virtual origins are independent. If the interface cannot share samples, independent samples are allowed, with the corresponding covariance change and a report of the efficiency difference.

The historical sizes were TRAIN 256, DEV 96, and TEST 128 origins, with 196608 shots per native integration, 1 warmup, and 2 production iterations. Start with a pilot if needed, then expand to meet precision requirements. Assign new random seeds on the recipient's machine.

The contact study used baseline native technical `y0=1e−8`, with checks at `1e−7` and `1e−9`. These differ from the three cumulant thresholds above. The original technical scan had only 8 origins per setting and cannot be treated as certified precision convergence. Check the values actually read by the program and assess stability with your own statistical errors.

Recompute both `Aak=∫ dx Bbar wa ψk` and the regularization matrix `Rkl=∫ dx Bbar ∇xψk·∇xψl`. The gradients are physical (x1,x2) gradients, not unconverted (t,z) gradients. Use covariance shrinkage `Csh=.95C+.05diag(C)`. After Cholesky whitening, define `s=tr(AwᵀAw)/tr(R)` and minimize `||Awθ−yw||²+λs θᵀRθ` using QR/SVD.

Use λ∈{1e−4,1e−3,.01,.1,1}. The DEV score gives equal weight to the mean standardized residual² of the original 172 weights and the corresponding mean for the 127 spline weights. Choose the largest λ whose score is ≤1.05 times the minimum score. TEST and HELD are for acceptance only, not λ selection. For 128 bootstrap replicas, resample TRAIN/DEV by independent origin and reselect λ each time, preserving the real/F pairing and independent virtual structure.

## 6. Plotting and acceptance

Predict all three distributions with the same frozen projection and contact. The new EERAD3 reference uses its native NLO subtraction, with physical cuts applied separately to real events and counterevents. Do not load an existing reference file.

In the upper panels, plot the prediction band and reference points. In the lower panels, plot `(prediction−reference)/combined_SE`. Errors include F statistics and the contact bootstrap, with cross terms if data are shared. Save the full covariance. Compare the integrated coefficient and held-out moments. Occasional deviations in several bins do not by themselves establish an algorithmic failure; do not require every bin to lie within 2σ as a stopping condition.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/DELIVERY.md <==
# Recommended Deliverables

Each of the four tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.

```
implementation/       Recipient's source code and diffs against public source
environment.json      OS, CPU, software versions, source commit, build configuration
run_config.json       Physics conventions, measurements, cuts, seeds, batch counts, precision
README.md             Actual commands for installation, pilot, production, resume, and plotting
results/              New batch means, contact or its bootstrap, and full covariance
figures/              New PDF/PNG figures and plotting data
REPORT.md             Physics/numerical checks, actual errors, deviations from the task definition, and completed scope
checks/               Regression points, interface records, and check results for applicable pitfalls
```

For every covariance, record the axis order, bin edges, whether bin widths have been divided out, and whether it is a covariance of the mean. Metadata must distinguish physical cuts, technical cuts, sampling offsets, and finite rescaling parameters.

In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.

For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and finite-four batches.

This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/DRAFT_METHODS.txt <==
% Reading excerpt from the draft, 2026-09-24. Not a standalone LaTeX document.
% Commands used in the draft: \dd=\mathrm{d}; \as=a_s; \PhiB=\Phi_{\mathrm B}.
% Source equation labels are preserved. Numerical-result tables and figures are omitted.

\section{P2B + EFT matching for multijet production}
Projection to Born (P2B) separates an integrable radiation contribution from a finite Born contribution by evaluating the higher-multiplicity input on the difference between real and projected measurements~\cite{Cacciari:2015jma}. Its connection to differential $N$-jettiness subtraction provides an EFT determination of the Born contribution~\cite{Gaunt:2015pea,Ebert:2019zkb}. We refer to this organization as \emph{P2B + EFT matching}.

The P2B-improved $\tau_0$ construction in Ref.~\cite{Campbell:2024hjq} treats colour-singlet production. It evaluates the difference between real and Born-projected measurements locally, while the projected cross section is still obtained by slicing. P2B removes the fiducial power corrections, but the projected contribution retains a slicing residual and requires control of its cut dependence. Differential jettiness subtraction can cancel the singular spectrum locally in jettiness, but remains nonlocal in the other radiation variables~\cite{Gaunt:2015pea}. Extending this organization to a local multijet calculation also requires a direct determination of the Born-dependent contact.

Building on these developments, we use AI to construct multijet infrared subtraction in two ways. First, we follow the established P2B + EFT matching strategy, using the expressive power of neural networks to construct the phase-space projection and determining the Born contact by direct fitting through EFT matching. This tests the ability of neural networks to handle the kinematic and infrared constraints of subtraction. Furthermore, we extend the framework to local subtraction at NLO. An analytic construction allows radiation integration at fixed Born momenta, so that the contact can be calculated directly from the EFT $\delta(\tau_N)$ coefficient and finite four-dimensional radiation integrals. Both radiation and contact are then evaluated over the full phase space without a small slicing parameter. We demonstrate both implementations for three jets at NLO and propose an NNLO extension of the local subtraction in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.

Both constructions share the following P2B + EFT matching framework. For a process whose Born term starts at $\alpha_s^p$, let $\Sigma_N^{(k)}$ denote the coefficient at order $\alpha_s^{p+k}$, with $k\ge1$, and $\mathcal I_{N+1}^{(k-1)}$ the coefficient at the same order in the calculation with one additional jet. Let $\widehat{M}$ denote the P2B projection. It leaves a Born configuration unchanged, $\widehat{M}\Phi_N=\Phi_N$. We define $J_{\widehat{M}}(\Phi)=J_N(\widehat{M}\Phi)$ and $\Delta J=J-J_{\widehat{M}}$. Input multiplicities and branch or sector labels are displayed when needed.
At any such order, the construction has the form
\begin{equation}
\begin{aligned}
 \Sigma_N^{(k)}[J]
 &=\mathcal I_{N+1}^{(k-1)}[\Delta J]\\
 &\quad+\int\dd\Phi_N\,c_N^{(k)}(\Phi_N)J_N(\Phi_N).
\end{aligned}
\label{eq:p2bframework}
\end{equation}
Like slicing, this organization reuses a calculation with one additional jet at one lower perturbative order and an EFT singular prediction at the target order. The radiation calculation retains its internal subtraction, and $\widehat{M}$ must preserve its unresolved limits so that $\Delta J$ admits local cancellation and an integrable radiation term. The finite density $c_N^{(k)}$ depends on the projection prescription and contains the remaining Born contribution in the same normalization. 

To determine this contact, choose a dimensionless resolution observable $\tau_N$ that vanishes on Born configurations, and weight functions $w_a(\Phi_N)$ on Born phase space. For $t>0$, define $W_{a,t}(\Phi)=w_a(\widehat{M}\Phi)\Theta[t-\tau_N(\Phi)]$ and its projected measurement $W_{a,t,\widehat{M}}(\Phi)=w_a(\widehat{M}\Phi)$. The matching relation is
\begin{equation}
\begin{aligned}
 \int\dd\Phi_N\,c_N^{(k)}w_a
 =\lim_{t\to0}\big\{&\Sigma_{N,\mathrm{sing}}^{(k)}[W_{a,t}]\\
 &-\mathcal I_{N+1}^{(k-1)}[W_{a,t}-W_{a,t,\widehat{M}}]\big\}.
\end{aligned}
\label{eq:frameworkcontact}
\end{equation}
Here $\Sigma_{N,\mathrm{sing}}^{(k)}$ is the EFT singular cumulant at the same order, retaining the Born variables and the finite coefficient of $\delta(\tau_N)$ in the singular distribution. The subtracted term is the radiation contribution in Eq.~\eqref{eq:p2bframework}, evaluated with $J=W_{a,t}$. Equation~\eqref{eq:frameworkcontact} thus determines a weighted moment of the contact for each choice of $w_a$. Weights localized in different Born regions, or chosen from a function basis, probe its Born dependence. A neural-network or other parametrization can therefore be fitted by requiring its weighted integrals to reproduce these moments, as illustrated by the three-jet NLO fit in Sec.~\ref{sec:numerical}.

For the analytic implementation, we parametrize the higher-multiplicity phase space by Born coordinates and radiation variables $\xi$. The map $G(\Phi_N,\xi)$ generates radiation that projects back to the prescribed Born configuration, $\widehat{M}G(\Phi_N,\xi)=\Phi_N$. Holding the Born momenta fixed, we integrate only over $\xi$, so the matching relation determines the contact at each Born point. Appendix~\ref{app:fixed-born} gives the explicit NLO map for three jets.

The local NLO construction evaluates this contact directly as the sum of an EFT contribution and a finite radiation integral. At a fixed Born point $b$, denote the EFT $\delta(\tau_N)$ coefficient by $H_1(b)$ and let $\mathcal Z_1(\zeta;b)$ be the tree-level radiation integral with measurement $\tau_N^\zeta$ and the same projection prescription. Then
\begin{equation}
 c_N^{(1)}(b)=H_1(b)+\mathcal A_1(b),\qquad
 \mathcal A_1(b)=[\zeta^0]\mathcal Z_1(\zeta;b).
 \label{eq:framework-finite-contact}
\end{equation}
Here $[\zeta^0]$ denotes the finite Laurent coefficient. The formal exponent $\zeta$ defines $\mathcal A_1$; its numerical evaluation uses the finite four-dimensional integrals derived in Appendix~\ref{app:local-contact}. Finite rescalings of the radiation coordinates give their weights, and exact compensation integrals restore the intervals changed by the rescalings. The full radiation kernel, including its nonsingular terms, is retained throughout phase space. Together with Eq.~\eqref{eq:p2bframework}, this gives a \emph{local subtraction formula at NLO} that preserves slicing's advantage of reusing existing radiation and EFT results. Both radiation and contact are evaluated without a small slicing parameter.

Once the projection and contact are fixed, Eq.~\eqref{eq:p2bframework} predicts different observables without further matching. The numerical examples compare the two implementations for three-jet NLO distributions and test the framework at NNLO in the simpler two-jet case, where the observables require only one contact coefficient. Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact} propose the extension of the local subtraction to three-jet NNLO, combining radiation integration at fixed Born momenta with a finite-difference representation of the contact.



% ---- Next draft method section ----

\section{NLO construction and contact extraction}
\label{sec:nlo}
We consider a pure virtual-photon current, $n_f=5$ massless quark flavours, and $\mu_R=Q$ with the $\overline{\mathrm{MS}}$ coupling. We work in the centre-of-mass frame with flavour-blind, rotationally invariant measurements. With $\as=\alpha_s(Q)/(2\pi)$ and the photon-mediated two-parton Born cross section $\sigma_0$, the three-jet expansion is
\begin{equation}
 \frac{\sigma[J]}{\sigma_0}=\as A[J]+\as^2 B[J]+\mathcal O(\as^3).
 \label{eq:normalization}
\end{equation}
The displayed NLO results give the coefficient $B$ in this expansion. All coefficient densities below have the corresponding powers of $\as$ and the common factor $\sigma_0$ removed and use Lorentz-invariant phase-space measures. For the rotationally invariant measurements used here, we average the kernels over the overall event orientation. The real channels are $q\bar qgg$ and four-quark production, with the flavour sums, interference terms, and correlated azimuthal samples supplied by \texttt{EERAD3}~\cite{Gehrmann-DeRidder:2014hxk}. These samples pair configurations differing by a $\pi/2$ azimuthal rotation of a daughter pair in its rest frame.

\subsection{Neural projection and contact fitting}

Let $\Gamma_m^0$ select JADE jets~\cite{JADE:1986kta} with E-scheme recombination and strict $y_{23}>0.02$; no $y_{34}$ cut is applied. Here $y_{23}$ and $y_{34}$ denote the $3\to2$ and $4\to3$ jet transition values. The neural projection $\widehat{M}_4:\Phi_4\to\Phi_3$ is evaluated only for $\Gamma_4^0=1$. Its projected counterevent contributes only when $\Gamma_3^0(\widehat{M}_4\Phi_4)=1$. For a measurement $J$ supported within this three-jet region, define
\begin{equation}
\begin{aligned}
 F_{\widehat{M}}[J]=\int_{\Gamma_4^0=1}\dd\Phi_4\,R_4(\Phi_4)
 \big[ J_4(\Phi_4)\hspace{22mm}\\[-2pt]
 {}-\Gamma_3^0(\widehat{M}_4\Phi_4)J_3(\widehat{M}_4\Phi_4)\big].
\end{aligned}
\label{eq:nlofinite}
\end{equation}
Here $R_4\dd\Phi_4$ includes the normalization of the real contribution to $B$. All additional physical cuts are evaluated on each state separately.

In a single-unresolved limit with a resolved three-parton limiting configuration, the map approaches the corresponding energy flow. The real and projected weights therefore cancel their leading singular behaviour before integration, giving an integrable $F_{\widehat{M}}[J]$ for a fixed infrared-safe measurement without a slicing boundary. At finite resolution, the map changes the finite subtraction prescription. In this normalization, Eq.~\eqref{eq:p2bframework} at $k=1$ becomes
\begin{equation}
 B[J]=F_{\widehat{M}}[J]+\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)J_3(b).
 \label{eq:nlomaster}
\end{equation}
Here $b$ denotes the Born momenta, ordered by decreasing energy, and $c_{\widehat M}$ is a density relative to $\dd\Phi_3(b)$, with the parton-label assignments summed. The contact $c_{\widehat{M}}$ contains the finite combination of virtual and projected real contributions. It depends on the map and support prescription, while their sum in Eq.~\eqref{eq:nlomaster} does not. The fit parametrizes its ratio to the Born density, as specified in Sec.~\ref{sec:nlo-fitted-results}.

For the projection entering Eq.~\eqref{eq:nlomaster}, we parametrize the shape and orientation of a massless three-parton state. An analytic reference is obtained by removing the selected soft parton or combining the selected collinear pair. We subtract the mean of the three spatial momenta, assign massless energies, and rescale to total energy $Q$. This recovers the Born state in the corresponding unresolved limit; an equal-energy configuration is used if the reference degenerates away from that limit. The network deforms this reference through
\begin{equation}
 \begin{aligned}
 L_i&=\ln u_i^{\mathrm{anchor}}+\frac{2d}{1+d}\tanh\ell_i,\\
 u_i&=\frac{e^{L_i}}{\sum_j e^{L_j}},\qquad
 E_i=\frac Q2(1-u_i).
 \end{aligned}
 \label{eq:nlodecoder}
\end{equation}
Here $u_i^{\mathrm{anchor}}=1-2E_i^{\mathrm{anchor}}/Q$ specifies the reference shape, and $\ell_i$ are network outputs. We use $d=2E_s/Q$ for a soft parton of energy $E_s$ and $d=(1-\cos\theta_{ij})/2$ for a collinear pair of opening angle $\theta_{ij}$, so that the deformation vanishes in the corresponding unresolved limit. The orientation is constructed covariantly, with the required particle-exchange symmetries, and all three momenta remain on shell and conserve total four-momentum. The geometric training criterion contains neither the four-parton matrix element nor the NLO cumulants. Since Eq.~\eqref{eq:nlofinite} is integrated over the original four-parton phase space, no Jacobian for the projection is required.

With the projection fixed, we determine the contact through its moments in Born coordinates. We use geometric $N$-jettiness~\cite{Stewart:2010tn,Jouttenus:2011wh} with reference directions chosen by global minimization,
\begin{equation}
 \begin{aligned}
 \tau_N(\Phi_m)&=\frac1Q\min_{\{\hat{\mathbf n}_a\}}
 \sum_{k=1}^{m}\min_{a=1,\ldots,N} n_a\cdot p_k,\\
 \tau_3(\Phi_4)&=\min_{i<j}\frac{E_i+E_j-|\mathbf p_i+\mathbf p_j|}{Q}.
 \end{aligned}
 \label{eq:tau3}
\end{equation}
Here $n_a=(1,\hat{\mathbf n}_a)$ with $|\hat{\mathbf n}_a|=1$, so $n_a\cdot p_k=E_k-\hat{\mathbf n}_a\cdot\mathbf p_k$. For four massless partons, the minimizing partition consists of one pair and two singletons. Their axes align with the respective momentum sums, yielding the second line. On three massless partons, $\tau_3=0$.
For $N=3$, the measurement $W_{a,t}$ of Eq.~\eqref{eq:frameworkcontact} has Born value $w_a(b)$. Its contact moment in the present normalization is
\begin{equation}
 C_{\widehat{M},a}=\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)w_a(b).
 \label{eq:contact}
\end{equation}

Since three-jettiness vanishes on every projected Born state, the contact contributes $C_{\widehat{M},a}\delta(\tau_3)$ to the Born-weighted distribution. The matching relation in Eq.~\eqref{eq:frameworkcontact} reads
\begin{equation}
 C_{\widehat{M},a}=\lim_{t\to0}\big\{B_{\mathrm{sing}}[W_{a,t}]
                         -F_{\widehat{M}}[W_{a,t}]\big\}.
\label{eq:endpointmatching}
\end{equation}
Here $B_{\mathrm{sing}}$ is the leading-power EFT prediction for the same measurement $W_{a,t}$ and phase-space cuts, including its $\delta(\tau_3)$ term and plus distributions~\cite{Gaunt:2015pea}. The logarithms of $t$ cancel between $B_{\mathrm{sing}}[W_{a,t}]$ and $F_{\widehat{M}}[W_{a,t}]$, while the nonsingular cumulant vanishes as $t\to0$. The remaining constant determines the contact moment. This requires the finite EFT $\delta(\tau_3)$ coefficient, including the hard contribution, as well as the logarithmic terms. We determine the Born-dependent contact by fitting its weighted integrals to these moments. Section~\ref{sec:nlo-fitted-results} gives the parametrization and numerical results.

\subsection{Analytic projection and local contact}
\label{sec:nlo-local-method}

The second implementation calculates the contact directly at each Born point. The analytic map in Appendix~\ref{app:fixed-born} merges a selected pair and rescales the remaining momenta, preserving the mass shell, total four-momentum and single-unresolved limits. Its inverse generates the four-parton state from the prescribed Born momenta and three radiation variables. This supplies the common projection and phase-space measure needed for the radiation term and the contact.

At fixed Born kinematics, we evaluate $\mathcal A_1$ using the finite four-dimensional integrals in Eq.~\eqref{eq:contact-nlo-interior} and add the EFT $\delta(\tau_3)$ coefficient $H_1$ to obtain $c_{\widehat M}=H_1+\mathcal A_1$. Appendix~\ref{app:local-contact} derives these weights and the compensations that retain the full integration domain. The resulting local subtraction formula includes both radiation and contact, with the exact nonsingular contributions retained and no small slicing parameter. Section~\ref{sec:nlo-local-results} compares its predictions with the same three NLO distributions used for the neural implementation. The extension of the local subtraction to three-jet NNLO is proposed in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.



% ---- Next draft method section ----

\section{An analytic NLO projection}
\label{app:fixed-born}

This appendix gives the analytic projection and its inverse used in the local NLO calculation. The projection maps a real configuration to Born kinematics; the inverse generates radiation while keeping all Born momenta fixed. We denote the projection by $\widehat{M}:\Phi_{N+1}\to\Phi_N$. It must preserve on-shell kinematics and four-momentum, and approach the underlying Born state in every single-unresolved limit. The tree-level real coefficient $R_{N+1}$ must give an integrable product with $\Delta J=J_{N+1}-J_N\circ\widehat{M}$, with physical cuts evaluated on each state separately.

For massless final states with $P=(Q,\mathbf0)$, choose the pair $h=(i,j)$ minimizing $d_{ij}$ and define
\begin{equation}
\begin{aligned}
 K_{ij}&=p_i+p_j,\qquad d_{ij}=E_i+E_j-|\mathbf K_{ij}|,\\
 \lambda&=1-d_{ij}/Q,\\
 \bar p_1&=\frac{(|\mathbf K_{ij}|,\mathbf K_{ij})}{\lambda},\qquad
 \bar p_a=\frac{p_{s_a}}{\lambda}\quad(a=2,\ldots,N),
\end{aligned}
\label{eq:app-map}
\end{equation}
where $s_a$ labels the spectators in increasing parton-label order; the merged pair is assigned Born label 1. We denote this projection for a specified pair $h=(i,j)$ by $\widehat{M}_h$; the global map $\widehat{M}$ selects the pair minimizing $d_{ij}$, with a fixed ordering used to break ties. The projected momenta obey $\bar p_a^2=0$ and $\sum_a\bar p_a=P$. In a soft or collinear limit, the selected pair contains the unresolved radiation and $\lambda\to1$, recovering the Born momenta.

For a measurement Lipschitz-continuous in energy flow, $|J(X)-J(Y)|\le L_Jd_E(X,Y)$ for a finite constant $L_J$, where $d_E(X,Y)=Q^{-1}\min_{\{f_{ab}\}}\sum_{ab}f_{ab}|\mathbf n_a-\mathbf n'_b|$ is the minimum energy-transport cost between states of total energy $Q$. Here $f_{ab}\ge0$ transfers energy from direction $\mathbf n_a$ in $X$ to $\mathbf n'_b$ in $Y$, with $\sum_bf_{ab}=E_a$ and $\sum_af_{ab}=E'_b$, the corresponding particle energies. For thrust and the $C$-parameter, this gives $|\Delta J|=O(\sqrt{d_{ij}/Q})$. In a soft-collinear limit, $d_{ij}/Q=O(y\theta_{ij}^2)$, suppressing $\dd y/y\,\dd\theta_{ij}^2/\theta_{ij}^2$; here $y$ is the soft energy divided by $Q$ and $\theta_{ij}$ is the pair's opening angle.

Conversely, fix $b=(\bar p_1,\ldots,\bar p_N)$ with $e_1=\bar p_1^0$ and choose $0<\lambda<1$. Only the $N-1$ spectator momenta are rescaled. The Born leg $\bar p_1$ is replaced by two massless particles with total momentum $K_{ij}$, fixed by four-momentum conservation,
\begin{subequations}
\label{eq:app-inverse}
\begin{equation}
\begin{aligned}
 p_{s_a}&=\lambda\bar p_a,\qquad
 K_{ij}=(1-\lambda)P+\lambda\bar p_1,\\
 K_{ij}^2&=(1-\lambda)\big[Q^2(1-\lambda)+2\lambda Qe_1\big]>0.
\end{aligned}
\label{eq:app-inverse-total}
\end{equation}
Write $\bar p_1=e_1(1,\mathbf n)$, and $k=\lambda e_1$. Choose orthonormal vectors $\mathbf e_x,\mathbf e_y$ transverse to $\mathbf n$ and set $\mathbf e_\perp(\phi)=\cos\phi\,\mathbf e_x+\sin\phi\,\mathbf e_y$. The individual momenta are
\begin{equation}
\begin{aligned}
 p_i^0&=\frac{K_{ij}^0+k\cos\theta}{2},\qquad p_j=K_{ij}-p_i,\\
 \mathbf p_i&=\frac12\big[(k+K_{ij}^0\cos\theta)\mathbf n
             +\sqrt{K_{ij}^2}\sin\theta\,\mathbf e_\perp(\phi)\big].
\end{aligned}
\label{eq:app-inverse-daughters}
\end{equation}
\end{subequations}
Here $\theta,\phi$ specify the direction of $p_i$ in the $K_{ij}$ rest frame, with polar axis $\mathbf n$, $-1<\cos\theta<1$ and $0\le\phi<2\pi$. Equation~\eqref{eq:app-inverse-daughters} boosts the two back-to-back massless daughters to the total centre-of-mass frame, ensuring $p_i^2=p_j^2=0$. Define $G_h(b,\xi)$ as the complete event $\{p_i,p_j,p_{s_2},\ldots,p_{s_N}\}$, with $\xi=(\lambda,\cos\theta,\phi)$. Reapplying the specified-pair projection gives $\widehat{M}_h(G_h(b,\xi))=b$. The selector $\chi_h$ is one when $h$ is the pair chosen by $\widehat{M}$ and zero otherwise. Retaining $\chi_h=1$ therefore ensures $\widehat{M}(G_h(b,\xi))=b$. Before this selection, the labelled Lorentz-invariant measure on each chart is
\begin{equation}
 \dd\Phi_{N+1}=\dd\Phi_N(b)\,
 \underbrace{\frac{Qe_1\lambda^{2N-3}}{32\pi^3}}_{\mathcal J_h(b,\xi)}
 \dd\lambda\,\dd\cos\theta\,\dd\phi.
\label{eq:app-jacobian}
\end{equation}
Summing branches with $\chi_h$ covers phase space without double counting. Adding and subtracting the projected real measurement gives the NLO correction
\begin{equation}
 \Sigma_N^{(1)}[J]=\int\dd\Phi_{N+1}R_{N+1}\Delta J
 +\int\dd\Phi_N(b)c_{\widehat{M}}(b)J_N(b),
\label{eq:app-subtraction}
\end{equation}
where $c_{\widehat{M}}$ combines the virtual and projected real contributions into a finite density relative to $\dd\Phi_N$. For the pointwise matching below, $\widehat{M}$ in Eq.~\eqref{eq:app-subtraction} must be the projection in Eq.~\eqref{eq:app-map}, with inverse and measure given by Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Direct sampling in $\Phi_{N+1}$ needs no additional Jacobian, but does not permit changing this projection while retaining the contact obtained from Eq.~\eqref{eq:app-pointwise-contact}.

The inverse map allows $c_{\widehat{M}}(b)$ to be determined separately at every resolved $N$-body Born phase-space point $b$. The required radiation input is the tree-level jettiness cumulant above $t$, evaluated at this fixed Born point,
\begin{equation}
\begin{aligned}
 c_{\widehat{M}}(b)&=\lim_{t\to0}\big[\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)
                  +\mathcal R_{>t}(b)\big],\\
 \mathcal R_{>t}(b)&=\left.\int\dd\Phi_{N+1}\,R_{N+1}
                   \Theta(\tau_N-t)\right|_b.
\end{aligned}
\label{eq:app-pointwise-contact}
\end{equation}
The notation $|_b$ denotes a density relative to $\dd\Phi_N(b)$. Generate the real momenta with $G_h(b,\xi)$, retain the selected branch $\chi_h=1$, and integrate only the radiation variables with the Jacobian in Eq.~\eqref{eq:app-jacobian}. One then evaluates $\tau_N$ on each generated state and includes its weight when $\tau_N>t$. For the geometric measure in Eq.~\eqref{eq:tau3}, this is simply $\lambda<1-t$ because $\tau_N=1-\lambda$. The Born point $b$ is held fixed throughout. Here $\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)$ is the NLO correction to the EFT cumulant for $\tau_N\le t$, differential in the same Born variables at leading power and including the coefficient of $\delta(\tau_N)$~\cite{Gaunt:2015pea}. Its addition to $\mathcal R_{>t}$ compensates the negative radiation contribution to the below-$t$ cumulant. Equation~\eqref{eq:app-pointwise-contact} then determines $c_{\widehat{M}}(b)$ point by point. This limiting relation fixes the contact convention. Appendix~\ref{app:local-contact} evaluates the same contact by finite four-dimensional integrals, so neither its extraction nor Eq.~\eqref{eq:app-subtraction} requires a small slicing parameter.



% ---- Next draft method section ----

\section{Local NLO contact extraction and a proposed NNLO extension}
\label{app:local-contact}

This appendix derives the finite radiation integrals that, together with the EFT $\delta(\tau_3)$ coefficient, directly determine the Born contact. The integrals use radiation configurations generated at fixed Born momenta and retain the full phase space without a small slicing parameter. We first illustrate the finite-rescaling construction in one variable, then give the explicit NLO result used in Sec.~\ref{sec:nlo-local-results}. We subsequently outline one possible NNLO extension using the complete radiation input of Appendix~\ref{app:nnlo-fixed-born}.

\subsection{A one-dimensional example}

Consider a radiation density $g(x)/x$ on $0<x<1$, where $x$ measures the distance from the singular boundary $x=0$. Let $g$ be regular away from $x=0$, with $g(x)=g_0+O(x^\alpha)$, $\alpha>0$ and $g_0=g(0)$. The integral above a small cut $t$ contains $-g_0\ln t$. Its singular counterpart below the cut is $H+g_0\ln t$, where $H$ is a known constant in the singular cumulant. Contact matching therefore gives
\begin{equation}
\begin{aligned}
 c&=\lim_{t\to0}\left[H+g_0\ln t+\int_t^1\frac{\dd x}{x}g(x)\right]
       =H+A,\\
 A&=\int_0^1\frac{\dd x}{x}[g(x)-g_0].
\end{aligned}
\label{eq:contact-toy-matching}
\end{equation}
The logarithms cancel, leaving the finite radiation contribution $A$. For example, $g(x)=1+x$ gives $A=1$ and $c=H+1$.

We can obtain the same $A$ using only interior values of $g$. Choose the fixed rescaling $x\mapsto x/2$ and define $\Delta g(x)=g(x)-g(x/2)$ and $\ell=\ln2$. Since $\Delta g=O(x^\alpha)$, its integrals with $1/x$ and $\ln x/x$ are finite. Changing variables from $x$ to $x/2$ in the shifted terms gives
\begin{equation}
\begin{aligned}
 \int_0^1\frac{\dd x}{x}\Delta g(x)
 &=\int_{1/2}^1\frac{\dd x}{x}g(x)-g_0\ell,\\
 \int_0^1\frac{\dd x}{x}\ln x\,\Delta g(x)
 &=-\ell A+\int_{1/2}^1\frac{\dd x}{x}\ln(2x)g(x)
          -\frac{g_0\ell^2}{2}.
\end{aligned}
\label{eq:contact-toy-shift}
\end{equation}
Eliminating $g_0$ between these two identities yields
\begin{equation}
\begin{aligned}
 A={}&\int_0^1\frac{\dd x}{x}
       \left(\frac12-\frac{\ln x}{\ell}\right)[g(x)-g(x/2)]\\
 &+\int_{1/2}^1\frac{\dd x}{x}
       \left(\frac12+\frac{\ln x}{\ell}\right)g(x).
\end{aligned}
\label{eq:contact-toy-local}
\end{equation}
Both integrals converge separately. In the first, the common value $g_0$ cancels within each sampled difference. The second restores the finite interval left by the change of variables. It is part of the answer and cannot be dropped. Substituting $g(x)=1+x$ again gives $A=1$. The entire interval $0<x<1$ is retained; $1/2$ is a rescaling factor, not an infrared cut. Equation~\eqref{eq:contact-toy-local} thus determines the contact from finite weights without evaluating $g$ at $x=0$ or taking a small numerical limit.

Alternatively, identify $A$ as the constant term of an auxiliary radiation integral. This also provides a direct derivation of the finite weights in Eq.~\eqref{eq:contact-toy-local}, which is the route we extend to NLO and NNLO below. For $\operatorname{Re}\zeta>0$, define
\begin{subequations}
\label{eq:contact-toy-constant-to-local}
\begin{equation}
 \mathcal Z(\zeta)=\int_0^1\frac{\dd x}{x}g(x)x^\zeta
    =\frac{g_0}{\zeta}+A+O(\zeta).
\label{eq:contact-toy-laurent}
\end{equation}
Thus $A=[\zeta^0]\mathcal Z$. To evaluate this constant using only interior values of $g$, change variables in the term containing $g(x/2)$, retaining the interval $[1/2,1]$. This gives
\begin{equation}
\begin{aligned}
 \mathcal Z(\zeta)=\frac{1}{1-2^\zeta}\bigg[
 &\int_0^1\frac{\dd x}{x}x^\zeta\Delta g(x)\\
 &-2^\zeta\int_{1/2}^1\frac{\dd x}{x}x^\zeta g(x)\bigg].
\end{aligned}
\label{eq:contact-toy-rescaled}
\end{equation}
Since $(1-2^\zeta)^{-1}=-1/(\ell\zeta)+1/2+O(\zeta)$, the constant terms of the two weights are
\begin{equation}
\begin{aligned}
 \relax[\zeta^0]\frac{x^\zeta}{1-2^\zeta}
     &=\frac12-\frac{\ln x}{\ell},\\
 [\zeta^0]\frac{-2^\zeta x^\zeta}{1-2^\zeta}
     &=\frac12+\frac{\ln x}{\ell}.
\end{aligned}
\label{eq:contact-toy-constant-weights}
\end{equation}
\end{subequations}
Substituting these weights into Eq.~\eqref{eq:contact-toy-rescaled} gives exactly Eq.~\eqref{eq:contact-toy-local}. The logarithmically weighted difference is integrable, so this constant term can be taken inside the integrals. The strategy is therefore to identify the finite contribution through the auxiliary integral and then convert it into convergent integrals by finite rescaling. The numerical calculation uses these finite weights, not a small numerical $\zeta$. The auxiliary exponent is not a dimensional regulator. At higher orders, repeated differences remove the additional logarithms of the unresolved radiation coordinates.

\subsection{Singular-distribution convention and contact}

For the physical calculation, fix a resolved Born configuration $b=(\bar p_1,\bar p_2,\bar p_3)$. Radiation variables generate a four-parton state $\Phi_4$ or a five-parton state $\Phi_5$ while these three Born momenta remain fixed. The minimized geometric three-jettiness is $\tau_3(\Phi_m)$ on either state, as defined in Eq.~\eqref{eq:tau3}. As in the one-dimensional example, the contact is the sum of the coefficient of $\delta(\tau_3)$ in the EFT singular distribution and a finite radiation contribution.

At NLO ($k=1$) or NNLO ($k=2$), the singular cumulant differential in $b$ is
\begin{equation}
 \Sigma_{3,\mathrm{sing}}^{(k)}(b,t)
 =H_k(b)+\sum_{j=0}^{2k-1}\frac{a_{k,j}(b)}{j+1}\ln^{j+1}t.
\label{eq:contact-eft}
\end{equation}
Here $t$ is the upper limit on three-jettiness, $a_{k,j}(b)$ are the coefficients of its singular logarithms, and $H_k(b)$ is the constant term, including the finite virtual contribution. These are EFT inputs in the same Born variables, resolution definition, scale and normalization as the radiation calculation. Logarithms are referred to the dimensionless interval $[0,1]$. As in Eq.~\eqref{eq:contact-toy-matching}, $H_k$ must still be combined with the finite radiation integral to obtain the P2B contact.

The required EFT input includes the finite hard, jet and soft contributions. Numerical methods have been developed for two-loop soft and beam functions~\cite{Boughezal:2015eha,Bell:2018oqa,Bell:2022tmi,Bell:2023yso,Bell:2026pou}, while jet~\cite{Bruser:2018rad,Banerjee:2018ozf} and $N$-jettiness beam functions~\cite{Ebert:2020unb,Baranowski:2022vcn,Luo:2019szz,Ebert:2020yqt,Luo:2020epw,Ebert:2020qef} are known analytically through three loops. These ingredients must be combined with the hard function and conventions for the process under consideration.

We use the following four-dimensional radiation inputs. At NLO, $R_4(\Phi_4)$ is the four-parton tree coefficient. At NNLO, channel $a$ has a five-parton real contribution $R_a(\Phi_5)$ and a local counterterm $S_a(\Phi_5)$ whose measurement is evaluated on $\Phi_4=\widehat m_a\Phi_5$. The assigned real contributions obey $\sum_a R_a=R_5$, where $R_5$ is the complete five-parton tree coefficient; their definition is Eq.~\eqref{eq:nnlo-real-partition}. The remaining input $K_4(\Phi_4)$ is the renormalized four-parton one-loop coefficient plus its integrated NLO counterterms, finite at resolved four-parton kinematics.

The measure $\dd\mu_4^b$ integrates only the radiation coordinates $\xi$ of the inverse map $G_{4,h}(b,\xi)$, with $h$ labelling its branches. It includes the Jacobian and selected branch sum, so $\dd\Phi_4=\dd\Phi_3(b)\,\dd\mu_4^b$. In channel $a$, $\dd\mu_{5,a}^b=\dd\mu_4^b\dd\Phi_{\mathrm{ant},a}$ includes the extra-emission measure of Eq.~\eqref{eq:nnlo-five-measures}. Both generated states have the same prescribed Born point. The brackets $\langle X\rangle_\phi=[X(\phi)+X(\phi+\pi/2)]/2$ retain the correlated antenna-azimuth pair used for local spin cancellation in Appendix~\ref{app:nnlo-fixed-born}.

We now insert the auxiliary measurement $\tau_3^\zeta(\Phi_m)$, just as $x^\zeta$ was inserted in Eq.~\eqref{eq:contact-toy-laurent}. The two radiation integrals are
\begin{equation}
\begin{aligned}
 \mathcal Z_1(\zeta;b)&=\int\dd\mu_4^b\,R_4\tau_3^\zeta(\Phi_4),\\
 \mathcal Z_2(\zeta;b)&=\sum_a\int\dd\mu_{5,a}^b
       \left\langle R_a\tau_3^\zeta(\Phi_5)-S_a\tau_3^\zeta(\Phi_4)\right\rangle_\phi\\
 &\quad+\int\dd\mu_4^b\,K_4\tau_3^\zeta(\Phi_4),
\end{aligned}
\label{eq:contact-mellin}
\end{equation}
The real and counterterm measurements in the second line are evaluated on their respective states, within the same local pair. Expanding in the formal exponent $\zeta$ separates the poles in $\zeta$ generated by the singular radiation integrals from the constant radiation term $\mathcal A_k(b)=[\zeta^0]\mathcal Z_k(\zeta;b)$. The contacts are
\begin{equation}
\begin{aligned}
 c_{\widehat M}(b)&=H_1(b)+\mathcal A_1(b),\\
 c_{\mathcal P}^{(2)}(b)&=H_2(b)+\mathcal A_2(b).
\end{aligned}
\label{eq:contact-finite-part}
\end{equation}
The subscripts specify the projection prescription. Here $\widehat M$ is the NLO map of Appendix~\ref{app:fixed-born}, while $\mathcal P$ includes the outer map, NLO subtraction maps and real-channel assignment of Appendix~\ref{app:nnlo-fixed-born}. The plus sign has the same origin as in Eq.~\eqref{eq:contact-toy-matching}. The radiation integral above $t$ cancels the logarithms of Eq.~\eqref{eq:contact-eft} and leaves the constant $\mathcal A_k$.

The following construction represents these constants through finite differences and compensation intervals, generalizing Eq.~\eqref{eq:contact-toy-local}. The exact radiation kernels retain their full nonsingular terms. No resolved event is approximated by its small-jettiness limit, and neither a small numerical $\zeta$ nor an additional dimensionally regulated integral is required. The explicit NLO result is evaluated in the main text; the NNLO representation forms part of the extension proposed below.

\subsection{Explicit NLO construction}

Set $Q=1$, with momenta expressed in units of $Q$, and use the inverse in Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Its variable $\lambda$ rescales the Born spectators, while $\theta$ and $\phi$ are the polar and azimuthal angles of the two-body decay. Recall that $\chi_h=1$ when $h=(i,j)$ is the pair minimizing $d_{ij}=E_i+E_j-|\mathbf p_i+\mathbf p_j|$, and $\chi_h=0$ otherwise. Define $\delta=1-\lambda$ and $u=1-|\cos\theta|$. The inverse gives $d_{ij}=\delta$ and implies $\chi_h=0$ whenever $u<\delta$. Thus every four-parton phase-space configuration with $\chi_h=1$ can be parametrized, for $\sigma=\pm1$, by
\begin{equation}
 \delta=uv,\qquad \cos\theta=\sigma(1-u),\qquad
 0<u,v<1.
\label{eq:contact-nlo-coordinates}
\end{equation}
Here $\tau_3(\Phi_4)=d_{ij}=uv$ for $\chi_h=1$.

To verify $\chi_h=0$ for $u<\delta$, use the momenta in Eq.~\eqref{eq:app-inverse-daughters}. Here $e_1=\bar p_1^0$, $k=\lambda e_1$ and $\mathbf n$ is the direction of the Born leg replaced by the pair. If $u<\delta$, the lower-energy daughter $q$ has $E_q=(\delta+ku)/2<\delta$ and $\mathbf q\cdot\mathbf n=[(k+\delta)u-\delta]/2<0$. The spectator momenta sum to $-k\mathbf n$, so at least one spectator $r$ satisfies $\mathbf q\cdot\mathbf p_r>0$. Its pair with $q$ then obeys $d_{qr}=E_q+E_r-|\mathbf q+\mathbf p_r|\le E_q<d_{ij}$. Hence $(i,j)$ cannot minimize $d$, and $\chi_h=0$ there. Equation~\eqref{eq:contact-nlo-coordinates} therefore covers all configurations with $\chi_h=1$.

Include the exact matrix element, radiation measure at fixed $b$ and branch selection in $g$, defined by
\begin{equation}
\begin{aligned}
 R_4\dd\mu_4^b&=\sum_{h,\sigma}
           \frac{\dd u\,\dd v}{uv}\,\dd\phi\,g_{h,\sigma}(u,v,\phi;b),\\
 g_{h,\sigma}&=\chi_h\frac{e_1(1-uv)^3u^2v}{32\pi^3}R_4.
\end{aligned}
\label{eq:contact-nlo-density}
\end{equation}
The branch label $h$ also includes the assignments of the Born momenta to parton labels. Flavour and identical-particle factors are inherited from $R_4$. Use the common average over $\phi+n\pi/2$, $n=0,1,2,3$, in $g$ and its limits. Suppressing the branch and angular arguments, define $g_s(v)=g(0,v)$, $g_c(u)=g(u,0)$ and $g_0=g(0,0)$.

The finite radiation contribution is the two-variable generalization of the second line of Eq.~\eqref{eq:contact-toy-matching}. We subtract the soft and collinear limiting functions $g_s$ and $g_c$ and add back their common value $g_0$, which would otherwise be subtracted twice. Since the resolution variable is $uv$, the boundaries also contribute finite logarithmic terms. The result is
\begin{equation}
\begin{aligned}
 \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
 &\int_0^1\frac{\dd u\,\dd v}{uv}
       [g-g_s-g_c+g_0]\\
 &+\int_0^1\frac{\dd v}{v}\ln v\,[g_s(v)-g_0]\\
 &+\int_0^1\frac{\dd u}{u}\ln u\,[g_c(u)-g_0]\bigg\}.
\end{aligned}
\label{eq:contact-nlo-boundary}
\end{equation}
The limiting functions follow from the soft and collinear limits of the tree amplitude. The double difference vanishes with a positive power in each unresolved coordinate; changes of the selected pair are confined to shrinking angular intervals near these limits. These properties make all three integrals finite. Equation~\eqref{eq:contact-nlo-boundary} can therefore be evaluated directly once these limiting functions are supplied.

Equation~\eqref{eq:contact-nlo-boundary} uses the limiting functions $g_s$, $g_c$ and $g_0$, just as Eq.~\eqref{eq:contact-toy-matching} uses $g_0$. To avoid supplying them explicitly, we apply the finite rescaling in Eq.~\eqref{eq:contact-toy-rescaled} to $\mathcal Z_1$ in Eq.~\eqref{eq:contact-mellin}, using $\tau_3(\Phi_4)=uv$ and the density in Eq.~\eqref{eq:contact-nlo-density}. Taking the constant term will then give the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The resulting integral uses only interior values of $g$ and is more readily extended to higher orders, where overlapping limits make explicit soft and collinear limiting functions more involved. Choose $0<\rho<1$, set $L=\ln\rho$, and define $\Delta_u g(u,v)=g(u,v)-g(\rho u,v)$ and $\Delta_v g(u,v)=g(u,v)-g(u,\rho v)$. Applying both differences gives $g(u,v)-g(\rho u,v)-g(u,\rho v)+g(\rho u,\rho v)$. Changing variables in one shifted term gives, at $\operatorname{Re}\zeta>0$,
\begin{equation}
\begin{aligned}
 (1-\rho^{-\zeta})\int_0^1\frac{\dd u}{u}u^\zeta g(u,v)
 &=\int_0^1\frac{\dd u}{u}u^\zeta\Delta_u g(u,v)\\
 &\quad-\rho^{-\zeta}\int_\rho^1\frac{\dd u}{u}u^\zeta g(u,v).
\end{aligned}
\label{eq:contact-nlo-shift}
\end{equation}
This is the general-$\rho$ version of Eq.~\eqref{eq:contact-toy-rescaled}. Applying it in both $u$ and $v$ gives the denominator $(1-\rho^{-\zeta})^2$. Taking its constant term, as in Eq.~\eqref{eq:contact-toy-constant-weights}, now gives the polynomial weight
\begin{equation}
\begin{aligned}
 P_1(\mathcal L)&=[\zeta^0]\frac{e^{\mathcal L\zeta}}{(1-e^{-L\zeta})^2}\\
       &=\frac{\mathcal L^2}{2L^2}+\frac{\mathcal L}{L}+\frac{5}{12}.
\end{aligned}
\label{eq:contact-nlo-polynomial}
\end{equation}
Here $\mathcal L$ is the logarithm multiplying $\zeta$ in the numerator. It is $\ln(uv)$ for the double difference; each compensation contributes a factor $\rho^{-\zeta}$ and hence shifts $\mathcal L$ by $-L$. The second line follows from $(1-e^{-L\zeta})^{-2}=1/(L^2\zeta^2)+1/(L\zeta)+5/12+O(\zeta)$. The complete result is
\begin{equation}
\begin{aligned}
 \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
 &\int_0^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
       P_1(\ln uv)\,\Delta_u\Delta_v g\\
 &-\int_\rho^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
       P_1(\ln uv-L)\,\Delta_v g\\
 &-\int_0^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
       P_1(\ln uv-L)\,\Delta_u g\\
 &+\int_\rho^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
       P_1(\ln uv-2L)\,g\bigg\}.
\end{aligned}
\label{eq:contact-nlo-interior}
\end{equation}
The first term cancels the singularities at both $u=0$ and $v=0$ through four interior evaluations. The next two restore the finite intervals left by each rescaling, and the last restores their overlap. All four terms are required. The exact change of variables in Eq.~\eqref{eq:contact-nlo-shift} ensures that this expression gives the same $\mathcal A_1$ as Eq.~\eqref{eq:contact-nlo-boundary}, now using only interior values of $g$. It is the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The remainders that vanish with positive powers of the unresolved coordinates make the differences integrable with the displayed logarithmic weights. The parameter $\rho$ can be chosen freely in $(0,1)$. It changes the finite integral representation, not the contact, and is not a cutoff; the exact compensations retain the full phase space.

To complete the contact, combine this finite radiation integral with the EFT coefficient of $\delta(\tau_3)$. In the same Born-differential normalization, the NLO singular three-jettiness spectrum is
\begin{equation}
\begin{aligned}
 \frac{\dd\Sigma_{3,\mathrm{sing}}^{(1)}}{\dd\tau_3}(b,\tau_3)
 &=H_1(b)\delta(\tau_3)
   +a_{1,0}(b)\left[\frac1{\tau_3}\right]_+\\
 &\quad+a_{1,1}(b)\left[\frac{\ln\tau_3}{\tau_3}\right]_+.
\end{aligned}
\label{eq:contact-nlo-eft-spectrum}
\end{equation}
The plus distributions use the interval $[0,1]$, as in Eq.~\eqref{eq:contact-eft}. Thus $H_1(b)$ is the coefficient multiplying $\delta(\tau_3)$ in the complete EFT prediction, with the hard, jet and soft contributions combined in this convention. The directly constructed NLO contact is
\begin{equation}
 \boxed{c_{\widehat M}(b)=H_1(b)+\mathcal A_1(b),}
\label{eq:contact-nlo-direct}
\end{equation}
where $\mathcal A_1$ is the explicit finite radiation integral in Eq.~\eqref{eq:contact-nlo-boundary}, or the interior expression in Eq.~\eqref{eq:contact-nlo-interior}. Both terms are densities at the same fixed Born point and use the same jettiness definition, scale and normalization.

Algorithm~\ref{alg:finite-contact} gives the NLO evaluation used in Sec.~\ref{sec:nlo-local-results}. It evaluates all four terms of Eq.~\eqref{eq:contact-nlo-interior} at common radiation coordinates, using indicators for the restored intervals. The calculation averages over four azimuthal orientations and uses independent samples at $\rho=0.1$ and $0.01$.



==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/DRAFT_READING.md <==
# Reading Alongside the Draft

`DRAFT_METHODS.txt` contains relevant method excerpts from the current draft for direct reading as LaTeX source. `DRAFT_REFERENCES.bib` contains the references cited in those excerpts. No compilation or access to the authors' figures, tables, or data is needed.

- For the analytic projection, inverse map, and measure, see `eq:app-map` through `eq:app-jacobian`.
- For the contact's finite part and singular convention, see the one-dimensional example in the local-contact appendix and `eq:contact-finite-part`.
- For the NLO weights actually used in this task, see `eq:contact-nlo-coordinates` through `eq:contact-nlo-direct`, especially `eq:contact-nlo-boundary` and `eq:contact-nlo-interior`.

Learn the general derivations directly from the draft. Follow the task instructions for the environment, figure configurations, precision, and statistics. The two supplied formula source files provide the expanded EFT and tree/limit algebra and contain no numerical results from the authors.

The excerpts include neither the subsequent NNLO contact proposal nor numerical figures or tables. Read retained cross references by equation label; some references to other sections provide context only.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/DRAFT_REFERENCES.bib <==
@article{Banerjee:2018ozf,
    author = "Banerjee, Pulak and Dhani, Prasanna K. and Ravindran, V.",
    title = "{Gluon jet function at three loops in QCD}",
    eprint = "1805.02637",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "IMSc/2018/05/04",
    doi = "10.1103/PhysRevD.98.094016",
    journal = "Phys. Rev. D",
    volume = "98",
    number = "9",
    pages = "094016",
    year = "2018"
}

@article{Baranowski:2022vcn,
    author = "Baranowski, Daniel and Behring, Arnd and Melnikov, Kirill and Tancredi, Lorenzo and Wever, Christopher",
    title = "{Beam functions for N-jettiness at N$^{3}$LO in perturbative QCD}",
    eprint = "2211.05722",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "TTP22-067, P3H-22-108, TUM-HEP-1429/22, CERN-TH-2022-178, ZU-TH
  51/22",
    doi = "10.1007/JHEP02(2023)073",
    journal = "JHEP",
    volume = "2023",
    number = "02",
    pages = "073",
    year = "2023"
}

@article{Bell:2018oqa,
    author = "Bell, Guido and Rahn, Rudi and Talbert, Jim",
    title = "{Generic dijet soft functions at two-loop order: correlated emissions}",
    eprint = "1812.08690",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-18-209",
    doi = "10.1007/JHEP07(2019)101",
    journal = "JHEP",
    volume = "2019",
    number = "07",
    pages = "101",
    year = "2019"
}

@article{Bell:2022tmi,
    author = "Bell, Guido and Brune, Kevin and Das, Goutam and Wald, Marcel",
    title = "{Automated Calculation of Beam Functions at NNLO}",
    eprint = "2208.04847",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "SI-HEP-2022-18, P3H-22-085",
    doi = "10.22323/1.416.0026",
    journal = "PoS",
    volume = "LL2022",
    pages = "026",
    year = "2022"
}

@article{Bell:2023yso,
    author = "Bell, Guido and Dehnadi, Bahman and Mohrmann, Tobias and Rahn, Rudi",
    title = "{The NNLO soft function for N-jettiness in hadronic collisions}",
    eprint = "2312.11626",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "SI-HEP-2022-20, P3H-22-065, DESY-23-205",
    doi = "10.1007/JHEP07(2024)077",
    journal = "JHEP",
    volume = "2024",
    number = "07",
    pages = "077",
    year = "2024"
}

@misc{Bell:2026pou,
    author = "Bell, Guido and Broggio, Alessandro and Edelmann, Sebastian and Lim, Matthew A. and Rahn, Rudi",
    title = "{NNLO soft functions for heavy-quark pair production at hadron colliders}",
    eprint = "2608.09621",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "UWThPh 2026-7, SI-HEP-2026-17, P3H-26-061",
    month = "8",
    year = "2026"
}

@article{Boughezal:2015eha,
    author = "Boughezal, Radja and Liu, Xiaohui and Petriello, Frank",
    title = "{$N$-jettiness soft function at next-to-next-to-leading order}",
    eprint = "1504.02540",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.91.094035",
    journal = "Phys. Rev. D",
    volume = "91",
    number = "9",
    pages = "094035",
    year = "2015"
}

@article{Bruser:2018rad,
    author = {Br{\"u}ser, Robin and Liu, Ze Long and Stahlhofen, Maximilian},
    title = "{Three-Loop Quark Jet Function}",
    eprint = "1804.09722",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MITP/18-031, MITP-18-031",
    doi = "10.1103/PhysRevLett.121.072003",
    journal = "Phys. Rev. Lett.",
    volume = "121",
    number = "7",
    pages = "072003",
    year = "2018"
}

@article{Cacciari:2015jma,
    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
    eprint = "1506.02660",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.115.082002",
    journal = "Phys. Rev. Lett.",
    volume = "115",
    number = "8",
    pages = "082002",
    year = "2015",
    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
}

@article{Campbell:2024hjq,
    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
    title = "{Projection-to-Born-improved subtractions at NNLO}",
    eprint = "2408.05265",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
    doi = "10.1007/JHEP05(2025)172",
    journal = "JHEP",
    volume = "05",
    pages = "172",
    year = "2025"
}

@article{Ebert:2019zkb,
    author = "Ebert, Markus A. and Tackmann, Frank J.",
    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
    eprint = "1911.08486",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
    doi = "10.1007/JHEP03(2020)158",
    journal = "JHEP",
    volume = "03",
    pages = "158",
    year = "2020"
}

@article{Ebert:2020qef,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{TMD fragmentation functions at N$^{3}$LO}",
    eprint = "2012.07853",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP 5261, SLAC-PUB-17577, MPP-2020-220",
    doi = "10.1007/JHEP07(2021)121",
    journal = "JHEP",
    volume = "2021",
    number = "07",
    pages = "121",
    year = "2021"
}

@article{Ebert:2020unb,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{$N$-jettiness beam functions at N$^{3}$LO}",
    eprint = "2006.03056",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP 5208",
    doi = "10.1007/JHEP09(2020)143",
    journal = "JHEP",
    volume = "2020",
    number = "09",
    pages = "143",
    year = "2020"
}

@article{Ebert:2020yqt,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{Transverse momentum dependent PDFs at N$^3$LO}",
    eprint = "2006.05329",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP/5209, SLAC-PUB-17535",
    doi = "10.1007/JHEP09(2020)146",
    journal = "JHEP",
    volume = "2020",
    number = "09",
    pages = "146",
    year = "2020"
}

@article{Gaunt:2015pea,
    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
    eprint = "1505.04794",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP09(2015)058",
    journal = "JHEP",
    volume = "2015",
    number = "09",
    pages = "058",
    year = "2015"
}

@article{Gehrmann-DeRidder:2014hxk,
    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
    eprint = "1402.4140",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1016/j.cpc.2014.07.024",
    journal = "Comput. Phys. Commun.",
    volume = "185",
    pages = "3331",
    year = "2014"
}

@article{JADE:1986kta,
    author = "Bartel, W. and others",
    collaboration = "JADE",
    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
    reportNumber = "DESY-86-086",
    doi = "10.1007/BF01410449",
    journal = "Z. Phys. C",
    volume = "33",
    pages = "23",
    year = "1986"
}

@article{Jouttenus:2011wh,
    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
    eprint = "1102.4344",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.83.114030",
    journal = "Phys. Rev. D",
    volume = "83",
    pages = "114030",
    year = "2011"
}

@article{Luo:2019szz,
    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
    title = "{Quark Transverse Parton Distribution at the Next-to-Next-to-Next-to-Leading Order}",
    eprint = "1912.05778",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.124.092001",
    journal = "Phys. Rev. Lett.",
    volume = "124",
    number = "9",
    pages = "092001",
    year = "2020"
}

@article{Luo:2020epw,
    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
    title = "{Unpolarized quark and gluon TMD PDFs and FFs at N$^{3}$LO}",
    eprint = "2012.03256",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP06(2021)115",
    journal = "JHEP",
    volume = "2021",
    number = "06",
    pages = "115",
    year = "2021"
}

@article{Stewart:2010tn,
    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
    eprint = "1004.2489",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP-4139",
    doi = "10.1103/PhysRevLett.105.092002",
    journal = "Phys. Rev. Lett.",
    volume = "105",
    pages = "092002",
    year = "2010"
}


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/ENVIRONMENT.md <==
# Environment, Public Inputs, and Execution Conventions

See each task's `EERAD3_NOTES.md` for actual pitfalls and checks of the interface for each state, and `PITFALLS.md` for repairs specific to its figures. Read these notes before writing an interface.

## Check the existing environment first

Create a separate working directory on the recipient's machine. Record the OS, CPU architecture, Python, compiler, package versions, and available computing resources. First check whether `eerad3` and `eerad3hist` are on PATH, and inspect the program version, run logs, and installation instructions. If available, `eerad3-config` can help locate the installation; not every release provides it, so its absence does not imply that EERAD3 is uninstalled.

The source baseline checked for this package is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. This is a reproduction baseline, not a statement about the latest release. Check whether the recipient's version provides the required capabilities, especially the complete four-jet NLO input needed by Task 4.

If the program is not installed or its source is unavailable, obtain a public release from the [official EERAD3 repository](https://gitlab.com/eerad-team/releases) and build it in your own working directory. Follow the README for the selected version rather than guessing command-line options. Do not overwrite an existing installation. Save the commit, source-file checksums, compiler options, and diffs of all changes.

A Fortran compiler and Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath are generally needed; Task 1 also needs PyTorch. A CPU is sufficient to start these tasks; a GPU is optional. Deep unresolved limits require binary128 or arbitrary precision for both geometry and kernels. Fortran and Python running on different architectures can communicate through a text-based process interface to avoid incompatible ABI linkage.

First run a small example supplied by the original software to check the environment. Before full production sampling, complete the kinematics, normalization, and local-limit checks specified by the task. Choose pilot and production budgets suited to the available resources and distinguish them in the report. Historical sample sizes in this package are only budget references.

## EERAD3 interfaces

The EERAD3 command-line program is suitable for generating independent references. Custom cumulants and pointwise kernels usually require an adapter in an analysis hook of the public source or in a private working copy. Do not assume that a release provides a general Python/C API for pointwise matrix elements.

Identify the real events, mapped counterevents, and finite virtual/integrated contributions at each multiplicity. Evaluate the measurement function separately on every configuration. Arbitrary weighted cumulants and pointwise kernels cannot be reconstructed from existing final histograms alone.

The baseline source uses momentum ordering `(px,py,pz,E)`; all explicit momenta in this package use `(E,px,py,pz)`. Convert consistently at the interface. Fortran COMMON blocks, constants, and kernels must use consistent precision. Do not promote only the inputs to quadruple precision while leaving intermediate variables in double precision.

Some runcard fields in the baseline have limited length. Prefer short scientific notation and check the parameters read back by the program. Native random seeds may support only 0–9999; do not pass large Python integer seeds directly. Save the settings actually read for every run.

## If accessing a raw one-loop amplitude

A complete native NLO finite contribution and a raw one-loop Laurent coefficient are different objects. When reusing a complete NLO calculation, preserve its scheme and integrated terms; do not add a separate raw-amplitude conversion.

For the audited baseline raw `FullB1g1Z` path, check two algebraic details against the original paper. For the last `log(y23)` term in the LC `e0v2` expression in `virtZQ.f`, compare the denominator with `(s12+s13)^2` in hep-ph/0505111 Eq. (5.13). For `Rlog` in `ants.f`, compare with the same-variable expression `log(y)log(1−y)+log(z)log(1−z)` in Eq. (5.11), rather than cross-variable products. Apply a correction in a separate working copy and save the diff only if the actual call path contains these differences and the original formula has been checked. The complete native path may use another equivalent expression.

The timelike finite conversion for the baseline scheme0 raw Laurent convention is `V0→V0−(π²/2)V[−2]`, with `V[−2]/B3=−17/3` in this channel. The Task 2 EFT hard convention uses `−7π²/12` times the double pole, already implemented in the supplied formulas. These convert different conventions and must not both be added. Check the actual interface using public formulas, q/qbar exchange symmetry, ordinary points, and high-precision limiting points.

## Common physics conventions

- Massless partons, pure-photon e+e− annihilation, five active quark flavors, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q.
- Q=1 may be used. All energy plots use E/Q, and all pair invariants use sij/Q², where sij=2 pi·pj and the metric is (+,−,−,−).
- The expansion variable is a=αs/(2π), normalized to the two-parton Born total cross section σ0. The three-jet NLO and two-jet NNLO figures both show coefficients of σ0 a². The three-jet NNLO radiation is the a³ coefficient; fixed-Born figures additionally divide by the specified Born density.
- If a native pointwise interface sets αs=2π to strip the coupling, check the kernel's phase-space and electroweak normalization and do not multiply by powers of a again.
- Label averaging, the physical flavor sum, identical-particle symmetry factors, and the sum over six assignments in the ordered Born region are distinct operations. Record each separately and do not conflate them.

## Measurement definitions

The JADE/E distance is `2 Ei Ej (1−cosθij)/Q²`, with four-vector addition on recombination. For a massive recombined jet, calculate its direction using the actual spatial momentum magnitude; do not replace |pi| with Ei. Use fixed lexicographic tie breaking. y23 is the transition value from three to two jets in exclusive clustering.

For these low-multiplicity events, compute thrust exactly as `max_signs |Σ sign_i p_i|/Q`, fixing the first sign to +1. Total broadening is `BT=Σ|p_i×nT|/(2Q)`. The C parameter can be computed as `3 Σ_{i<j} EiEj sin²θij/Q²`. Measure all three on the original massless partons.

Figures 4, 5, and 6 use strict y23>0.04 and no y34 cut. Jet energies are ordered after exclusive JADE/E recombination to three jets. The 20 equal-width display bins cover BT∈[0,0.5], E1/Q∈[1/3,1/2], and E2/Q∈[1/4,1/2], respectively. Also retain underflow and overflow. In the original Figure 4 energy histograms, internal boundaries belong to the bin on the left, leading energy 0.5 goes to overflow, and second-leading energy 0.5 stays in the last bin. The analytic implementation for Figures 5/6 uses left-closed, right-open bins, with the upper endpoint in overflow. Explicitly record these conventions and use them consistently for real, Born, and reference contributions; do not leave them to the plotting function. Task 3 has discrete Born support and requires the exact endpoint assignments specified there.

Geometric three-jettiness is `τ3=min_pairs (Ei+Ej−|pi+pj|)/Q` for four massless partons; it vanishes for three massless partons. The general definition is `min_axes Σ min_a (Ei−na·pi)/Q`. Do not replace it with jet resolution y23.

## Statistics and precision

Treat an event, all its paired counterevents, and its azimuthal partners as one statistical unit. Form differences before accumulation. Retain cross covariances between bins, observables, cuts, and contacts evaluated on the same samples. The covariance of independent batch means is `sample_cov(batch_means)/number_of_batches`. Use complete Sobol batches with independent scrambles.

On numerical failure, increase precision and recompute at the same coordinates, retaining the failure record. Do not drop points, clip weights, or silently alter phase-space cuts. Use only complete batches for statistics. When comparing a prediction with an independent reference, add both variances; include cross terms if samples are shared. Negative perturbative coefficients are allowed.

Store bin integrals first, then divide by physical bin widths to plot densities. Allocate the contact to bins with Born support using exact bin indicators; do not smear δ terms into a smooth curve. All figures must be drawn from data newly generated by the recipient.

## Public references

- [Official EERAD3 source](https://gitlab.com/eerad-team/releases).
- [EERAD3 manual, arXiv:1402.4140](https://arxiv.org/abs/1402.4140).
- [EERAD3 2.0 input for four-jet NLO, arXiv:2503.20610](https://arxiv.org/abs/2503.20610).
- [Antenna subtraction, hep-ph/0505111](https://arxiv.org/abs/hep-ph/0505111), especially the conventions for native virtual contributions and finite functions.
- [N-jettiness soft function, arXiv:1102.4344](https://arxiv.org/abs/1102.4344), especially the non-hemisphere geometric finite terms.
- [Quark jet function, hep-ph/0603140](https://arxiv.org/abs/hep-ph/0603140).
- [Gluon jet function, arXiv:1008.1936](https://arxiv.org/abs/1008.1936).
- [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).

For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/FORMULA_FILES.md <==
# Supplied Formula Source Files

`eft_coefficients.py` is a Python listing of analytic functions and quadrature, requiring NumPy/SciPy. It reads no files and contains no old tables or historical numerical results. It specifies H1, a10, and a11 precisely. You may import it directly or translate it, but must still perform your own convention and quadrature checks.

`nlo_contact_formula.f90` is a Fortran formula template for the NLO map, tree combination, soft/collinear limits, and finite contact weights. Replace the precision placeholders `KINDNAME` and `KINDVALUE` with appropriate values, such as valid Fortran kinds for double/quad precision. `a40_KINDNAME`, `a40tilde_KINDNAME`, `b40_KINDNAME`, and `c40_KINDNAME` are functions of the same precision linked from **public EERAD3 source**; these names do not request modules from the authors' machine. The template does not include those third-party matrix-element sources.

The template's `evaluate` routine returns 28 entries, using Fortran 1-based indexing.

- 1–3 are rescaling A1, direct A1, and an auxiliary log-limit diagnostic, already converted to dx1dx2 density.
- 4–6 are Born observables, and 7 is the Born cut flag.
- For k=0,1,2,3, entries 8+4k through 10+4k are real observables; 11+4k is `g/(uv)/4` after the real cut.
- 24 is `g/(uv)` averaged over the four angles without a physical cut.
- 25–28 are the individual `g/(uv)/4` values at the four angles without a physical cut, for pointwise pairing with the real histogram.

This template has no inserted precision-flag column from an external wrapper; do not interpret it as 29 columns. `direct=1` enables the direct comparison. Apply Born and real cuts correctly in the template and accumulator, as shown in the pseudocode. Branch labels 0…71 encode perm, pair, and σ; χh=0 returns zero.

These files provide an unambiguous algebraic specification, not an executable already built or validated in the recipient's environment. Implement the driver, public-kernel interfaces, sampling, batch statistics, and plotting.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "2.0.0",
  "language": "en",
  "contains_physics_data": false,
  "files_sha256": {
    "DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "DRAFT_METHODS.txt": "1253d5b8127e7012d80dc2e6df35f98f8dbc17b4a567d89df6d35e254a2c4489",
    "DRAFT_READING.md": "320cd09c461c07ce6376c4f63a2ffb36d09858b854c4626ae0bf832ee6cadd47",
    "DRAFT_REFERENCES.bib": "0d1f6766e1074fc1703deaecbe6d182166da8631d90e8c0bd3ee0cfe802328a2",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "FORMULA_FILES.md": "0b18d9a7cf12c04b542d0f0cb74f2114b4f9c058118bdfe355332d3f38c50ac1",
    "OUTER_MAP.md": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "PITFALLS.md": "0bacbd877dd8cfad612fad0807996cf1bd7014df4cb185b057d6288c2429fee8",
    "PROMPT.md": "6ef5562389e7cacf4c77a354064daa1bf5552462603cc1768df5225b9a16206d",
    "PSEUDOCODE.md": "ce8c2fde1fff145af93c51cb8fe63506e8931b7053f9c00bb020eb5a58f0ec53",
    "READ_ME_FIRST.txt": "6c68fcfb43a0aa587c8268b41c62e5b6a8a4e60e476a34330ffd8502021a7252",
    "SPECIFICATION.md": "8699fc50eb026cee11fdfb5a433189caccef156460e156e54edc608b160ce416",
    "eft_coefficients.py": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "nlo_contact_formula.f90": "461498dc2118b9e28e66a2df99894a8748095eaaa27c38641836c5a00f6eadbb"
  },
  "distribution": "arXiv ancillary adaptation of English v2",
  "packaging_note": "DRAFT_METHODS.tex is supplied as DRAFT_METHODS.txt; method text and physics instructions are unchanged."
}


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/OUTER_MAP.md <==
# Analytic 4→3 Projection and Inverse Map at Fixed Born Momenta

All explicit formulas use `(E,px,py,pz)` and Q=1. Formulas valid for arbitrary Q retain Q explicitly where needed. Order all pairs lexicographically, with indices starting at 1.

## Forward map

In the total center-of-mass frame, compute for every parton pair

```
dij = Ei+Ej−|pi_vec+pj_vec|
    = sij/(Ei+Ej+sqrt((Ei+Ej)²−sij)).
```

Choose the pair h=(i,j) with the smallest dij and define δ=dij/Q and λ=1−δ. The merged Born momentum is `(|pi_vec+pj_vec|,pi_vec+pj_vec)/λ`; the other two momenta are pk/λ. Keep the labels required by the inverse map; energy ordering may be applied afterward. The selection function χh=1 if and only if this pair is the global minimum.

## Inverse map

Given b1,b2,b3 with total momentum P=(Q,0), choose b1 as the merged leg, with energy e and direction n. Define

```
K=(1−λ)P+λb1, k=λe
m²=K²=(1−λ)[Q²(1−λ)+2λQe]
e_perp(φ)=cosφ ex+sinφ ey
ex = normalized(component of b2 spatial perpendicular to n)
ey = n×ex
pi.E = (K.E+k c)/2
pi.vec = ((k+K.E c)n + sqrt(m²)*sqrt(1−c²)*e_perp)/2
pj=K−pi
spectators=(λb2,λb3).
```

Place pi,pj in the chosen pair slots and the spectators in the remaining slots in ascending order. There are six pairs and six Born-label assignments. The normalization for each figure specifies whether to sum over all assignments. Samples with χh=0 have zero weight but still count toward the sample count.

The LIPS factorization is

```
dΦ4 = dΦ3 * Q e λ³/(32π³) dλ dc dφ
```

Multiply each branch by χh and sum. For rotation-invariant measurements, `dΦ3=Q² dx1 dx2/(128π³)`. The complete labeled massless phase-space volume is `Φn(Q)=Q^(2n−4)/[2(4π)^(2n−3) Γ(n)Γ(n−1)]`, which can be used for an independent normalization check.

On accepted branches, τ3(p)=δ and M4(p)=b. Fixing the Born momenta does not automatically remove the full double-unresolved phase space. Retain χh and all specified measurement differences in the integral.

## Coordinates for the NLO contact

Let δ=uv and c=σ(1−u), with 0<u,v<1 and σ=±1. The Jacobian is `|∂(δ,c)/∂(u,v)|=u`, so the radiation density on each branch is `g(u,v)/(uv)`, where

```
g = χh e(1−uv)³ u²v R4 /(32π³)       (Q=1).
```

Average over φ and φ+kπ/2, k=0,1,2,3, using the same four angles for every rescaled point. Recompute χh at each scaled point; do not reuse the original sector decision.

## Two Born normalizations

The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.

Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/PITFALLS.md <==
# Reproduction Notes for Figures 5, 6, and 9

These notes come from the implementation and repair records for NLO local contact, SCET, and fixed-Born radiation. `SPECIFICATION.md` defines the normalizations separately for Figures 5/6 and Figure 9.

## NLO-1. Radiation can contribute when the Born state fails the cut

In the original production, rare contributions to the lowest broadening bin required integration outside the Born cut with suitable sampling. Do not generate all events only on `y23(b)>.04`.

The analytic projection's `R4[J4−J3]` covers the full phase space. If `J3=0` while J4 passes the selection, the point still contributes `R4*J4`. Stratifying inside and outside the Born cut can improve efficiency, but retain both regions and add the outside region only once. Provide conditional sampling with support in the narrow radiation region outside the cut, and check its lowest BT bin separately. This differs from the restricted support of the learned map in Figure 4.

## NLO-2. Precision selection must account for the smallest rescaled coordinates

An early precision decision used only the original u and v, missing deeper states in rescaling at smaller rho. This was found by checking all branches; the affected samples were then recomputed in full with the same random plan.

Before evaluating a finite difference, check every state actually evaluated, including `(rho*u,v)`, `(u,rho*v)`, and `(rho*u,rho*v)`. Increase tree-function, kinematic, and subtraction precision according to the deepest state, then compare the complete weight with a higher-precision evaluation. Checking only unscaled R4 is insufficient, as is using separate relative errors of two large terms in place of the error on their small difference.

Retain endpoint distances such as u and 1−u in the original coordinates to avoid losing small quantities through `1−(1−u)`. A precision replay replaces the result at the same point; it is not an additional independent batch.

## NLO-3. Sobol inputs once landed exactly on an undefined endpoint

The early default 30-bit Sobol design produced an exact zero coordinate in one batch, making formulas on the open cube nonfinite. Final production used 52-bit cell midpoints and new independent batches; failed points were not set to zero.

Generate explicitly open coordinates, for example the midpoint of each cell on a 52-bit grid, and check all transformed coordinates and complementary distances. Do not simply clip, skip, or change the seed for exceptional points. The finite numerical resolution of midpoints must still be compatible with the limits being tested; it does not prove validity at arbitrarily small scales.

## NLO-4. H1 is the complete EFT delta coefficient, not a raw finite virtual term

The original implementation required two expression corrections in raw `FullB1g1Z` and a distinction between the timelike and MSbar-hard finite conversions; see `ENVIRONMENT.md`. Do not add these conversions again to a complete native NLO calculation or treat its integrated antenna as the hard function.

H1 includes hard, jet, and soft contributions. Do not omit the non-hemisphere geometric finite terms of the soft function. Check alpha_s/(2π), tau3=T3/Q, Qi=2Ei, and all Born flavor assignments. Check the closed form against an independent direct soft integral and the convention against real/EFT logarithmic coefficients before using H1+A1. Pole checks alone cannot determine a finite contact.

## NLO-5. rho changes the estimator; finite compensation and measurements must remain complete

Evaluate the finite-rescaling differences together with the finite-interval compensation terms. Recompute the map, sector selection, and Jacobian at each shifted state. rho dependence caused by missing compensation cannot be repaired by reducing rho or fitting a constant.

The endpoint and rescaling estimators in Figure 6 share samples; retain covariance in the errors of their differences. A1 and F in Figure 5 are also correlated, and contributions to the same bin must cancel within each sample before accumulation. Partition the deterministic Born H1 integration at bin boundaries, increase quadrature order, and check interpolation errors against direct EFT integration. Small Monte Carlo errors do not include such deterministic biases.

## NLO-6. Fixed Born labels in Figure 9 change which symmetry shortcuts are valid

Figure 9 fixes one labeled Born point. Its B3 is not the sum over six flavor assignments used in Figures 5/6. Explicitly retain both gluon orderings in qqgg and the charge-conjugate terms in the four-quark channel according to the definition. Replacing two terms by twice one term may be equivalent in an unconditional integral but need not remain equivalent at fixed Born momenta.

When the global minimum-deficit pair does not match the sampled branch, the entire point has zero weight and still counts as an attempt. Real and projected contributions use the same R4, Jacobian, and random point; compute `R4*(J4−JB)` first. The plotted local density also contains the factor converting to logarithmic coordinates. Do not infer its cancellation power from a bare R4 curve.

The original fixed-Born audit covered all pair branches, including gg and secondary-quark collinear limits. Cover these channels and deep regions as well, rather than checking only one qg path. Technical eta curves share samples, including the ratio denominator; retain the full correlations. Stability in Figure 9 does not independently validate the EFT finite contact in Figures 5/6.

## Evidence to retain before production

Record checks of the response outside the Born cut, precision on all rescaled branches, open coordinates, the EFT convention, the two contact estimators, and fixed-Born label normalization separately. The EERAD3 reference must also pass the cut/cache checks for each state in `EERAD3_NOTES.md`.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/PROMPT.md <==
# Prompt to Send Directly to an AI Agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.txt`. The prompt and pseudocode specify the execution choices for this reproduction.

Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Pay particular attention to radiation outside the Born cut, precision for every rescaled state, open integration coordinates, the complete EFT finite convention, and the different Born-label normalizations in Figure 9 and Figures 5/6. These issues were repaired or specifically checked in the original project.

Independently implement three-jet NLO local subtraction using the formulas, pseudocode, and public software specified in this folder, and regenerate Figures 5, 6, and 9. First read `ENVIRONMENT.md`, `OUTER_MAP.md`, `SPECIFICATION.md`, `PSEUDOCODE.md`, and `FORMULA_FILES.md`.

Figure 5 should show F, H1, A1, and their sum, compared with a fresh complete NLO EERAD3 reference. Figure 6 compares the same contact calculated by directly subtracting soft/collinear limits and by two finite rescalings. Figure 9 shows local cancellation at fixed Born momenta and technical-cut stability of the radiation integral.

First check the version and public source of any preinstalled EERAD3, reusing a suitable environment. The inputs are only public tree matrix elements and the specified EFT singular coefficients. Calculate the contact as H1+A1, where H1 is the complete EFT δ(τ3) coefficient and A1 is the specified finite four-dimensional integral. Do not replace the local contact calculation with a full cumulant, old contact values, or a fit to reference plots. Rerun the reference separately.

The two formula source files in this package contain no training state or numerical data. Use them as detailed algebraic definitions and translate them into your implementation language if needed. Obtain the tree functions required by the Fortran template from public EERAD3. Check all normalizations, all six Born assignments, the 72 radiation branches, and azimuthal averaging. Retain the full phase space, including radiation outside the Born cut.

ρ is a finite rescaling parameter, not a slicing cut. In Figure 9, η is a technical cut on pair invariants and is not used to determine the contact. If precision is insufficient, increase it at the same point rather than discarding the weight.

Complete mapping, kernel, EFT, and local-limit checks before pilot and production runs. Deliver the implementation, complete run commands, configuration and version records, new data and covariances, the three figures, and a report. If full production statistics are unavailable, deliver a clearly labeled pilot; do not fill gaps with the authors' existing results.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/PSEUDOCODE.md <==
# NLO Local Subtraction Pseudocode

```text
inspect_EERAD3_and_build_public_tree_function_adapter()
read_EERAD3_NOTES_and_PITFALLS()
implement_OUTER_MAP_and_measurements()
read_formula_files_and_confirm_density_conventions()
check_inverse_roundtrips_shells_total_momentum_and_phase_space_volume()
check_tree_limits_and_EFT_hard_jet_soft_conventions()
check_Born_fail_real_pass_and_reference_native_cut_responses()
check_all_scaled_branches_and_complete_weights_against_higher_precision()

H_bins = new_Born_quadrature(
    ordered_domain_t>.04,
    integrand = Bsum(x)*eft_ratio_H1(x)*histogram_J(b))
increase_quadrature_orders_until_H_bins_stable()

for region,rho,number_batches in chosen_production_plan:
    for independent_batch:
        vector_sum = zeros(A_rho_bins,A_direct_bins,F_bins)
        for point in fresh_open_coordinate_full_support_design:
            b,u,v,phi,branch,jac = draw_coordinates(point,region)
            q = new_frozen_proposal_density(point)  # or q=1
            # Formula template returns dx1dx2-density, no extra Born factor.
            precision = sufficient_for_all_evaluated_rescaled_states(u,v,rho)
            result = contact_formula(b,u,v,phi,branch,rho,precision)
            if Born_y23(b)>.04:
                add A_rho * histogram_J(b) * jac/q
                add A_direct * histogram_J(b) * jac/q
            for each of four correlated azimuths:
                p = generated_real_state
                bin_real = histogram_with_real_cut(p)
                bin_Born = histogram_with_Born_cut(b)
                density = uncut_angle_density  # Template outputs 25–28.
                add density * (bin_real-bin_Born) * jac/q
                # Same-bin entries cancel before histogram accumulation.
            # Zero selected-sector weights still count as attempted points.
        save_complete_batch_mean_and_diagnostics()

inside = sample_count_weighted_mean(inside_batches)
outside_F = mean(outside_batches.F)
F = inside.F + outside_F
A1 = inside.A_rho
Btotal = F + H_bins + A1
cov_total = full_linear_combination_of_joint_A_F_batch_covariance()
reference = independent_fresh_native_NLO(histograms_with_y23>.04)
plot_F_H1_A1_sum_and_reference_as_Figure5()

contacts = [A_rho01+H_bins, A_rho001+H_bins, pooled_A_direct+H_bins]
differences = first_two_contacts - direct_contact
cov_differences = linear_difference_operator @ joint_cov @ transpose
plot_contacts_and_correlated_residuals_as_Figure6()

fix_canonical_Born_point_for_Figure9()
check_labelled_Born_normalization_and_explicit_tree_permutations()
for each_specified_limit_path_and_epsilon:
    generate_four_partons_at_fixed_Born()
    compute_normalized_qqgg_kernel_with_sufficient_precision()
    form_J4_minus_JB_before_multiplication()
    store_real_projected_and_paired_logarithmic_density()
for independent_batch:
    for each_of_six_pairs:
        sample_radiation_from_explicit_Figure9_proposal()
        accumulate_both_channels_for_all_eta_and_both_observables()
    save_joint_batch_vector()
plot_limits_and_correlated_cut_ratios_as_Figure9()
write_new_data_covariances_and_report()
```

Here `Jac/q` includes sampling transformations and branch inverse probabilities. Do not multiply again by phase-space densities already included in the formula file. Both direct and rescaling expressions need adequate precision in deep limits; a cutoff described as negligibly small is not a substitute for local pairing.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/READ_ME_FIRST.txt <==
Give this entire folder to the AI agent and send the full contents of PROMPT.md.
Read EERAD3_NOTES.md and PITFALLS.md first, checking interfaces and calculations against the documented lessons.
Study derivations and general details with DRAFT_READING.md and the draft method excerpts.
Obtain all numerical inputs from public software and new runs on the recipient's machine.
This folder does not depend on its parent directory or other task folders.

Files
DELIVERY.md
DRAFT_METHODS.txt
DRAFT_READING.md
DRAFT_REFERENCES.bib
EERAD3_NOTES.md
ENVIRONMENT.md
FORMULA_FILES.md
OUTER_MAP.md
PITFALLS.md
PROMPT.md
PSEUDOCODE.md
SPECIFICATION.md
eft_coefficients.py
nlo_contact_formula.f90


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/SPECIFICATION.md <==
# Detailed Definitions for Figures 5, 6, and 9

## A. Inputs and normalization

See `OUTER_MAP.md` for the outer map. The public EERAD3 tree functions use six invariants `(s12,s13,s14,s23,s24,s34)`, with Q=1. Define

```
a=A40(s12,s13,s14,s23,s24,s34)
ab=A40(s12,s14,s13,s24,s23,s34)
at=A40tilde(s12,s13,s14,s23,s24,s34)
bb=B40(s12,s13,s14,s23,s24,s34)
cc=C40(s12,s13,s14,s23,s24,s34)
ccb=C40(s12,s24,s23,s14,s13,s34)
Tqqgg = [3(a+ab)−at/3]/3
T4q   = [10bb−2(cc+ccb)/3]/3
R4=2048π⁵(Tqqgg+T4q).
```

This R4 is the coefficient of the Lorentz-invariant dΦ4 measure. The supplied Fortran template first constructs `g=64π² e(1−uv)³u²v*(Tqqgg+T4q)` and multiplies its outputs by `1/(128π³)`. Its A1 and F outputs are therefore **already densities with respect to dx1 dx2**. Subsequently multiply only by the Born-coordinate Jacobian for `dx1dx2`; do not multiply again by a Born density or `1/(128π³)`.

Check the definitions and normalization of A40, A40tilde, B40, and C40 in the public version being used. If names have changed, adapt by physical definition rather than using the authors' old compiled objects.

## B. Local contact

The contact at each Born point is `c=H1+A1`. H1 is the complete EFT δ(τ3) coefficient for geometric jettiness, with μ=Q and Qi=2Ei. It includes hard, quark/gluon jet, and complete soft finite geometry terms, as well as finite terms generated by expressing everything in the same dimensionless τ3.

`eft_coefficients.py` gives the complete explicit formulas. The input is x=(xq,xqbar,xg), summing to 2. `coefficients(x)` returns `(H1/B3,a10/B3,a11/B3)`. The singular-spectrum convention is `H1 δ(τ)+a10[1/τ]+ +a11[lnτ/τ]+`, whose cumulant is `H1+a10 ln t+(a11/2)ln²t`. `summed(x)` returns the dimensionless Born sum on the ordered triangle and the three ratios weighted by that sum. The H1 dx-density is `Bsum * ratios[...,0]`.

Do not omit the non-hemisphere part of the soft function. The default angular quadrature uses 64 points; increase the order to check precision. Recompute all Born quadratures and any interpolation tables. Report the deterministic quadrature uncertainty of H1 separately.

The hard formula already converts the finite three-parton interference to the MSbar hard-function convention, whose finite expansion is `−7π²/12` times the double pole. Do not add native integrated subtraction again. See the formula file and its references. Check the two algebraic issues in the baseline raw virtual input against the current source and original paper. If using the supplied hard formula directly, do not compensate it again for those issues.

### Two expressions for A1

Here g already includes χh; branch summation and the φ integral are implicit in the outer integration. Use a consistent measure throughout, without mixing dx-densities and LIPS-densities.

For the direct expression, gs(v)=g(0,v), gc(u)=g(u,0), and g0=g(0,0) are analytic limits, not numerical substitutes at small coordinates.

```
A1 = ∫du dv [g−gs−gc+g0]/(uv)
   + ∫dv log(v)[gs−g0]/v
   + ∫du log(u)[gc−g0]/u.
```

The last two one-dimensional terms can each be multiplied by an independent, normalized auxiliary integral equal to 1 and embedded in the same two-dimensional sampling. Then divide consistently by the joint proposal density. The template uses this form.

For finite rescaling, define L=lnρ, `P(l)=l²/(2L²)+l/L+5/12`, and `gij=g(ρ^i u,ρ^j v)`.

```
Iρ(u,v) = {
  P(log(uv))*(g00−g10−g01+g11)
 −1(u≥ρ)*P(log(uv)−L)*(g00−g01)
 −1(v≥ρ)*P(log(uv)−L)*(g00−g10)
 +1(u≥ρ,v≥ρ)*P(log(uv)−2L)*g00
}/(uv)
A1 = ∫du dv Iρ.
```

Retain all compensation terms. Both ρ=.1 and .01 are integrated over the full (0,1)². `nlo_contact_formula.f90` implements gs, gc, g0, sector selection, tree normalization, and these formulas exactly.

## C. Born and radiation sampling

The sorted coordinates are the same as in Task 1, but this task requires no neural map or fitting. Use `t=1−x1` and `x2=(1+t+(1−3t)z)/2`. Split into inside t>.04 and outside t<.04. Inside, apply the Born physical cut to H1 and A1. Outside, retain F because the real event may pass the cut.

A basic sampler with full support is

```
inside:  t=.04+(1/3−.04)r,  jt=1/3−.04
outside: t=.04r(.05+.95r), jt=.04(.05+1.9r)
born_jac=jt*(1−3t)/2
u=x², v=y², φ=2πzφ
branch=uniform integer in 0…71
rad_jac=4xy*2π*72.
```

The 72 branches are six Born assignments × six pairs × σ±. Use open-cube coordinates. A newly generated positive proposal `q=.2+.8*q_adaptive` may be used; divide every weight by q, separate pilot from production, and save the frozen proposal.

An optional efficiency improvement outside is `scale=min(1,t/u)` and `v=scale*y²/[1−(1−scale)y²]`. In rad_jac, replace `4xy` with `4xy*scale/[1−(1−scale)y²]²`. After averaging the four angles, the integrand has period π/2, allowing the optional choice `φ=π/4*(1−cosπzφ)`. If the base rad_jac still contains 2π, multiply additionally by `(π/2)sinπzφ`; this already accounts for the total length of all four periods. This is a coordinate transformation, not a cut.

Historical production sizes were 128×2²⁰ points inside at ρ=.1, 64×2²⁰ points inside at ρ=.01, and 128×2²⁰ points outside. A new proposal will have a different variance; choose the budget using actual errors. Historical statistical precision is not a guarantee for a new run.

For Figure 5, pool the two inside samples by sample count and add outside F only once. For Figure 6, retain the joint vector `[Aρ=.1,Aρ=.01,Adirect]`. Evaluate Adirect at the same coordinates as the corresponding rescaling value; with the sample sizes above, the pooled direct weights are 2/3 and 1/3. The shared H1 cancels exactly in differences between methods. Retain covariance between A1 and F and between contact methods.

## D. Separate fixed-Born test for Figure 9

```
b1=(.4,0,0,.4)
b2=(.35,sqrt(3)/8,0,−.275)
b3=(.25,−sqrt(3)/8,0,−.125)
JB=(1−T,C)=(.2,9/14)
B3=128π³ CF*(.8²+.7²)/[(1−.8)(1−.7)].
```

This figure uses a canonical assignment, without summing over six Born assignments. Return the qqgg and four-quark channels of `R4/B3` separately according to Section A.

The upper panels show qqgg only, with pair=(1,3) and φ=.7. Define δ=1−λ and w=1−cosθ.

| Path | δ | w | ε range | Logarithmic measure ω |
|---|---|---|---|---|
| collinear | ε | .8 | 10−2 to 10−10, 33 points | δ |
| soft | ε | 20ε | 10−2 to 10−10, 33 points | δw |
| soft-collinear | ε² | 2ε | 10−2 to 10−6, 25 points | δw |

Plot `ω Jac R4 J4/B3`, `ω Jac R4 JB/B3`, and the directly formed `ω Jac R4*(J4−JB)/B3`, with J=1−T. Beyond the reliable range of double precision, increase the precision of the geometry and measurement difference at the same point.

For the lower panels, integrate all six pairs and both channels at the same fixed b, without a physical jet cut. Use η=10−3,…,10−10 and save real, projected, and paired integrals. Each branch has Jacobian `e(1−δ)³/(32π³)`, still normalized to the canonical B3. The historical budget of 32 independent batches, each with 6×2¹⁶ points, is a reference.

The following explicitly normalized proposal may be used

```
δfloor=1e−12
pδ=.5/[δ log(1/δfloor)] + .5/[2 sqrt(δ)(1−sqrt(δfloor))]
  on [δfloor,1]
a=2δ, L=log(1+2/a)
pc=[1/(1−c+a)+1/(1+c+a)]/(2L), c∈(−1,1)
φ uniform on (0,2π).
```

The first term is log-uniform in δ; the second is sampled by a square transformation. Generate c by forming `v=a*expm1(U*L)` and choosing 1−v or v−1 with equal probability. For the figure's range η≥10−10, this δfloor lies below the contributing region because `sij=δ(2λe+δ)≤δ`. To extend the scan to η=0, switch to a sampler with full support; do not continue treating the floor as harmless.

Use the same points for every η. The lower strip shows `F(η)/F(1e−10)`, propagating errors from the full covariance. Points with χh=0 or failing η still count in the original denominator. Assess local cancellation, the ratio plateau, and statistical errors using new data.


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/eft_coefficients.py <==
"""NLO geometric three-jettiness, Q=mu=1, coefficients of alpha_s/(2 pi).

Inputs are q,qbar,g energy fractions summing to two. The returned H1 is
the full singular delta coefficient divided by that assignment's Born.
Sources: hep-ph/0603140, 1008.1936, 1102.4344, hep-ph/0505111.
The hard finite conversion is explicit and independently testable.
"""
import itertools
import numpy as np
from scipy.special import spence
from numpy.polynomial.legendre import leggauss

CF, CA, NF, TF = 4/3, 3., 5., .5
BETA0 = (11*CA-4*TF*NF)/3

def R(y,z):
    return (np.log(y)*np.log(z)-np.log(y)*np.log1p(-y)
            -np.log(z)*np.log1p(-z)+np.pi**2/6-spence(1-y)-spence(1-z))

def hard(x):
    """MSbar hard interference/B, from the corrected raw EERAD3 formula.

    Corrects the two known transcription errors in EERAD3 2.0.0, rather
    than importing its integrated antenna contribution. Catani's
    exp(gamma_E eps)/Gamma(1-eps) Re[(-s)^(-eps)] finite expansion is
    -7 pi^2/12 times the double pole.
    """
    x=np.asarray(x); c,a,b=1-x[...,2],1-x[...,1],1-x[...,0]
    T=a/b+b/a+2*c/(a*b)
    la,lb,lc=np.log(a),np.log(b),np.log(c)
    rat=1+(c+b)/(2*a)+(c+a)/(2*b)-a/(2*(c+a))-b/(2*(c+b))
    rat+=la*(2-a*b/(2*(c+b)**2)+2*(a-b)/(c+b))
    rat+=lb*(2-a*b/(2*(c+a)**2)+2*(b-a)/(c+a))
    sl=-(c+b)/(2*a)-(c+a)/(2*b)+c/(2*(c+a))+c/(2*(c+b))+2*c/(a+b)
    sl+=2*lc*(2*c/(a+b)+c*c/(a+b)**2)
    sl+=la/2*(c*a/(c+b)**2+4*c/(c+b)+a/(c+b))
    sl+=lb/2*(c*b/(c+a)**2+4*c/(c+a)+b/(c+a))
    sl+=R(c,a)*(2*c+a)/b+R(c,b)*(2*c+b)/a
    lc0=-4-R(a,b)-(la*la+lb*lb)/2+rat/T
    sl0=-4-R(c,a)-R(c,b)-lc*lc/2+sl/T
    raw=CA*lc0-sl0/CA
    pole2=-(2*CA-1/CA)
    return raw-7*np.pi**2/12*pole2

def jets(x):
    x=np.asarray(x); l=np.log(x)
    q=CF/2*(7-np.pi**2-3*l[...,:2]+2*l[...,:2]**2)
    g=(CA*(67/9-np.pi**2)-20*TF*NF/9-BETA0*l[...,2]+2*CA*l[...,2]**2)/2
    return np.sum(q,axis=-1)+g

def angular_integrals(alpha,beta,order=64):
    """Jouttenus et al. Appendix A9, vectorized 1D Gauss quadrature."""
    alpha,beta=np.broadcast_arrays(np.asarray(alpha),np.asarray(beta))
    sa,sb=np.sqrt(alpha),np.sqrt(beta)
    cut=np.arccos(np.clip((alpha+beta-1)/(2*sa*sb),-1,1))
    cut=np.where(np.abs(sa-sb)>=1,0.,cut)
    cut=np.where(sa+sb<=1,np.pi,cut)
    nodes,weights=leggauss(order); nodes=(nodes+1)/2;weights=weights/2
    def integral(lo,hi,second=False):
        phi=lo[...,None]+(hi-lo)[...,None]*nodes
        root=np.sqrt(np.maximum(1/alpha[...,None]-np.sin(phi)**2,0))
        yp=np.cos(phi)+root
        ym=np.cos(phi)-root if second else np.sqrt(beta/alpha)[...,None]+np.zeros_like(phi)
        active=(hi>lo)[...,None]
        yp=np.where(active,yp,1.);ym=np.where(active,ym,1.)
        g=lambda y: -2*np.real(spence(1-y*np.exp(1j*phi)))
        i0=np.sum(weights*np.log(yp/ym),axis=-1)*(hi-lo)*2/np.pi
        i1=np.sum(weights*(g(yp)-g(ym)),axis=-1)*(hi-lo)*2/np.pi
        return i0,i1
    i0,i1=integral(np.zeros_like(cut),cut)
    mask=alpha>beta+1
    upper=np.where(mask,np.arcsin(1/np.sqrt(np.maximum(alpha,1))),cut)
    j0,j1=integral(cut,upper,True)
    return i0+j0,i1+j1

def geometry(x):
    x=np.asarray(x)
    return np.stack([(1-x[...,2])/(x[...,0]*x[...,1]),
                     (1-x[...,1])/(x[...,0]*x[...,2]),
                     (1-x[...,0])/(x[...,1]*x[...,2])],axis=-1)

def soft(x,order=64):
    return np.sum(soft_basis(x,order)*np.array([1/6,-3/2,-3/2]),axis=-1)

def soft_basis(x,order=64):
    s=geometry(x);result=np.zeros(s.shape); pairs={(0,1):0,(0,2):1,(1,2):2}
    for i,j in itertools.permutations(range(3),2):
        m=3-i-j
        ij=pairs[tuple(sorted((i,j)))];jm=pairs[tuple(sorted((j,m)))];im=pairs[tuple(sorted((i,m)))]
        alpha,beta=s[...,jm]/s[...,ij],s[...,im]/s[...,ij]
        i0,i1=angular_integrals(alpha,beta,order)
        result[...,ij]+=.5*np.log(s[...,ij])**2-np.pi**2/12+2*(i0*np.log(alpha)+i1)
    return result

def coefficients(x,order=64):
    x=np.asarray(x);s=geometry(x)
    H=hard(x)+jets(x)+soft(x,order)
    a11=-2*(2*CF+CA)+np.zeros(x.shape[:-1])
    a10=-47/6+2*np.sum(np.log(x)*np.array([CF,CF,CA]),axis=-1)
    a10-=4*np.sum(np.log(s)*np.array([1/6,-3/2,-3/2]),axis=-1)
    return H,a10,a11

def born(x):
    x=np.asarray(x)
    return CF*(x[...,0]**2+x[...,1]**2)/((1-x[...,0])*(1-x[...,1]))

def summed(x,order=64):
    x=np.asarray(x);B=np.zeros(x.shape[:-1]);parts=np.zeros(x.shape[:-1]+(3,))
    basis=soft_basis(x,order);pair_index={(0,1):0,(0,2):1,(1,2):2}
    for gluon in range(3):
        quarks=[i for i in range(3) if i!=gluon];xx=x[...,quarks+[gluon]];b=2*born(xx)
        colours=np.full(3,-1.5);colours[pair_index[tuple(quarks)]]=1/6
        H=hard(xx)+jets(xx)+np.sum(basis*colours,axis=-1)
        ss=geometry(xx)
        a10=-47/6+2*np.sum(np.log(xx)*np.array([CF,CF,CA]),axis=-1)
        a10-=4*np.sum(np.log(ss)*np.array([1/6,-3/2,-3/2]),axis=-1)
        a11=np.full_like(a10,-2*(2*CF+CA))
        parts+=b[...,None]*np.stack([H,a10,a11],axis=-1);B+=b
    return B,parts/B[...,None]


==> anc/nnlo-radiation/figure-reproduction-en/02_fig5_6_9_local_nlo/nlo_contact_formula.f90 <==
module contact_KINDNAME
 implicit none
 integer,parameter::rk=KINDVALUE
 real(rk),parameter::pi=acos(-1._rk)
 integer,parameter::pairs(2,6)=reshape([1,2,1,3,1,4,2,3,2,4,3,4],[2,6])
 integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
 contains
 function dot4(a,b) result(v)
 real(rk),intent(in)::a(4),b(4)
 real(rk)::v
 v=a(1)*b(1)-sum(a(2:4)*b(2:4))
 end function
 subroutine makeborn(x1,x2,b)
 real(rk),intent(in)::x1,x2
 real(rk),intent(out)::b(4,3)
 real(rk)::e1,e2,e3,z2,px
 e1=x1/2;e2=x2/2;e3=1-e1-e2;z2=(e3**2-e1**2-e2**2)/(2*e1)
 px=sqrt(max(0._rk,e2**2-z2**2));b=0
 b(:,1)=[e1,0._rk,0._rk,e1];b(:,2)=[e2,px,0._rk,z2]
 b(:,3)=[e3,-px,0._rk,-e1-z2]
 end subroutine
 subroutine geometry(b,u,v,phi,h,sgn,s,p,chosen)
 real(rk),intent(in)::b(4,3),u,v,phi
 integer,intent(in)::h,sgn
 real(rk),intent(out)::s(6),p(4,4)
 logical,intent(out)::chosen
 real(rk)::delta,lam,e,n(3),ndq(3),ex(3),ey(3),perp(3),k,ms,tr,c,oneplus,oneminus
 real(rk)::ss(4,4),energy(4),pq,es,deficit
 integer::i,j,sp(2),a,ii,ll,r
 delta=u*v;lam=1-delta;e=b(1,1);n=b(2:4,1)/e
 do a=1,3;ndq(a)=sum(n*b(2:4,a));enddo
 ex=b(2:4,2)-ndq(2)*n;ex=ex/sqrt(sum(ex**2))
 ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
 perp=cos(phi)*ex+sin(phi)*ey
 k=lam*e;ms=delta*(2*k+delta);tr=sqrt(ms*u*(2-u));c=sgn*(1-u)
 if(sgn==1)then;oneplus=2-u;oneminus=u
 else;oneplus=u;oneminus=2-u;endif
 i=pairs(1,h);j=pairs(2,h);r=0
 do a=1,4;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
 energy(i)=(delta+k*oneplus)/2;energy(j)=(delta+k*oneminus)/2
 p(:,i)=[energy(i),(k+(k+delta)*c)*n/2+tr*perp/2]
 p(:,j)=[energy(j),(k-(k+delta)*c)*n/2-tr*perp/2]
 ss=0;ss(i,j)=ms;ss(j,i)=ms
 do a=1,2
   ii=sp(a);energy(ii)=lam*b(1,a+1);p(:,ii)=lam*b(:,a+1)
   pq=sum(perp*b(2:4,a+1))
   ss(i,ii)=lam*(k*oneplus*(b(1,a+1)-ndq(a+1))+delta*(b(1,a+1)-c*ndq(a+1))-tr*pq)
   ss(j,ii)=lam*(k*oneminus*(b(1,a+1)-ndq(a+1))+delta*(b(1,a+1)+c*ndq(a+1))+tr*pq)
   ss(ii,i)=ss(i,ii);ss(ii,j)=ss(j,ii)
 enddo
 ss(sp(1),sp(2))=2*lam**2*dot4(b(:,2),b(:,3));ss(sp(2),sp(1))=ss(sp(1),sp(2))
 chosen=.true.
 do ll=1,6
   ii=pairs(1,ll);a=pairs(2,ll);s(ll)=ss(ii,a)
   if(ll==h)cycle
   es=energy(ii)+energy(a);deficit=s(ll)/(es+sqrt(max(0._rk,es*es-s(ll))))
   if(delta>deficit)chosen=.false.
 enddo
 end subroutine
 function bornvalue(p,q) result(B)
 real(rk),intent(in)::p(4),q(4)
 real(rk)::B,x,y
 x=2*p(1);y=2*q(1);B=128*pi**3*4/3*(x*x+y*y)/((1-x)*(1-y))
 end function
 function trees(s) result(kern)
 real(rk),intent(in)::s(6)
 real(rk)::kern,a40_KINDNAME,a40tilde_KINDNAME,b40_KINDNAME,c40_KINDNAME
 external::a40_KINDNAME,a40tilde_KINDNAME,b40_KINDNAME,c40_KINDNAME
 kern=(3*(a40_KINDNAME(s(1),s(2),s(3),s(4),s(5),s(6)) &
              +a40_KINDNAME(s(1),s(3),s(2),s(5),s(4),s(6))) &
       -a40tilde_KINDNAME(s(1),s(2),s(3),s(4),s(5),s(6))/3 &
       +10*b40_KINDNAME(s(1),s(2),s(3),s(4),s(5),s(6)) &
       -2*(c40_KINDNAME(s(1),s(2),s(3),s(4),s(5),s(6)) &
            +c40_KINDNAME(s(1),s(5),s(4),s(3),s(2),s(6)))/3)/3
 end function
 subroutine gdensity(b,u,v,phi,h,sgn,g,p,chosen)
 real(rk),intent(in)::b(4,3),u,v,phi
 integer,intent(in)::h,sgn
 real(rk),intent(out)::g,p(4,4)
 logical,intent(out)::chosen
 real(rk)::s(6)
 call geometry(b,u,v,phi,h,sgn,s,p,chosen);g=0
 if(chosen)g=64*pi**2*b(1,1)*(1-u*v)**3*u*u*v*trees(s)
 end subroutine
 function softboundary(b,v,phi,h,sgn)result(g)
 real(rk),intent(in)::b(4,3),v,phi
 integer,intent(in)::h,sgn
 real(rk)::g,hard(4,4),e,n(3),ex(3),ey(3),perp(3),q(4),Bval,total,colour,proj
 integer::i,j,soft,parent,sp(2),a,c,r
 i=pairs(1,h);j=pairs(2,h);soft=j;parent=i
 if(sgn==-1)then;soft=i;parent=j;endif
 g=0;if(soft<=2)return
 r=0;do a=1,4;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
 hard=0;hard(:,parent)=b(:,1);hard(:,sp(1))=b(:,2);hard(:,sp(2))=b(:,3)
 e=b(1,1);n=b(2:4,1)/e;proj=sum(n*b(2:4,2));ex=b(2:4,2)-proj*n
 ex=ex/sqrt(sum(ex**2));ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
 perp=cos(phi)*ex+sin(phi)*ey;q=[(e+v)/2,(e-v)*n/2-sgn*sqrt(e*v)*perp]
 do a=1,4
 if(a==parent.or.a==soft)cycle
 if(sum(q(2:4)*hard(2:4,a))/hard(1,a)>sum(q(2:4)*n))return
 enddo
 Bval=bornvalue(hard(:,1),hard(:,2));total=0
 do a=1,3;do c=a+1,4
 if(a==soft.or.c==soft)cycle
 colour=-1.5_rk;if(a==1.and.c==2)colour=1._rk/6
 total=total+colour*dot4(hard(:,a),hard(:,c))/(2*dot4(hard(:,a),q)*dot4(hard(:,c),q))
 enddo;enddo
 g=-Bval*e*v/(2*pi)*total
 end function
 subroutine boundaries(b,u,h,sgn,gc,g0)
 real(rk),intent(in)::b(4,3),u
 integer,intent(in)::h,sgn
 real(rk),intent(out)::gc,g0
 real(rk)::hard(4,4),Bval,z,p,Cas
 integer::i,j,sp(2),a,r,parent,soft
 i=pairs(1,h);j=pairs(2,h);r=0
 do a=1,4;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
 gc=0;g0=0
 if(h/=1)then
 hard=0;hard(:,i)=b(:,1);hard(:,sp(1))=b(:,2);hard(:,sp(2))=b(:,3)
 Bval=bornvalue(hard(:,1),hard(:,2));z=(1+sgn*(1-u))/2
 if(h==6)then;p=6*(z/(1-z)+(1-z)/z+z*(1-z))+5*(z*z+(1-z)**2)
 else;p=4._rk/3*(1+z*z)/(1-z);endif
 gc=u*Bval*p/(8*pi)
 endif
 soft=j;parent=i;if(sgn==-1)then;soft=i;parent=j;endif
 if(soft<=2)return
 hard=0;hard(:,parent)=b(:,1);hard(:,sp(1))=b(:,2);hard(:,sp(2))=b(:,3)
 Bval=bornvalue(hard(:,1),hard(:,2));Cas=3;if(parent<=2)Cas=4._rk/3
 g0=Bval*Cas/(2*pi)
 end subroutine
 subroutine measurement(p,npar,obs,pass)
 real(rk),intent(in)::p(4,4)
 integer,intent(in)::npar
 real(rk),intent(out)::obs(3)
 logical,intent(out)::pass
 real(rk)::j(4,4),best,d,pa,pb,vec(3),axis(3),norm,largest,ee(4),tmp,bt
 integer::active,a,c,ii,jj,mask,k,sgn
 j=p;active=npar
 do
 best=huge(best);ii=0;jj=0
 do a=1,npar-1;do c=a+1,npar
 if(j(1,a)<=0.or.j(1,c)<=0)cycle
 pa=sqrt(sum(j(2:4,a)**2));pb=sqrt(sum(j(2:4,c)**2))
 d=2*j(1,a)*j(1,c)*(1-sum(j(2:4,a)*j(2:4,c))/(pa*pb))
 if(d<best)then;best=d;ii=a;jj=c;endif
 enddo;enddo
 if(active==3)exit
 j(:,ii)=j(:,ii)+j(:,jj);j(:,jj)=0;active=active-1
 enddo
 pass=best>.04_rk
 ee=j(1,:)
 do a=1,3;do c=a+1,4;if(ee(c)>ee(a))then;tmp=ee(a);ee(a)=ee(c);ee(c)=tmp;endif;enddo;enddo
 largest=-1;axis=0
 do mask=0,2**(npar-1)-1
 vec=p(2:4,1)
 do k=2,npar
 sgn=-1;if(btest(mask,k-2))sgn=1
 vec=vec+sgn*p(2:4,k)
 enddo
 norm=sum(vec*vec);if(norm>largest)then;largest=norm;axis=vec/sqrt(norm);endif
 enddo
 bt=0
 do k=1,npar
 vec=p(2:4,k)-sum(p(2:4,k)*axis)*axis
 bt=bt+sqrt(sum(vec*vec))
 enddo
 obs=[bt/2,ee(1),ee(2)]
 end subroutine
 function poly(V,L)result(p)
 real(rk),intent(in)::V,L
 real(rk)::p
 p=V*V/(2*L*L)+V/L+5._rk/12
 end function
 subroutine evaluate(x1,x2,u,v,phi,branch,rho,direct,out)
 real(rk),intent(in)::x1,x2,u,v,phi,rho
 integer,intent(in)::branch,direct
 real(rk),intent(out)::out(28)
 real(rk)::b0(4,3),b(4,3),p(4,4),bp(4,4),g(2,2),gg,gs,gc,g0,l,vlog,raw,obs(3),ob(3),scale
 integer::perm,h,sgn,i,j,k
 logical::chosen,pass,bpass
 call makeborn(x1,x2,b0);perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
 b=b0(:,perms(:,perm));bp=0;bp(:,1:3)=b0;call measurement(bp,3,ob,bpass)
 out=0;out(4:6)=ob;out(7)=merge(1._rk,0._rk,bpass)
 g=0;gs=0
 do k=0,3
 do i=0,1;do j=0,1
 if((i/=0.or.j/=0).and..not.bpass.and.direct>=0)cycle
 call gdensity(b,u*rho**i,v*rho**j,phi+k*pi/2,h,sgn,gg,p,chosen)
 g(i+1,j+1)=g(i+1,j+1)+gg/4
 if(i==0.and.j==0)then
 call measurement(p,4,obs,pass)
 out(8+4*k:10+4*k)=obs
 out(11+4*k)=merge(gg/(u*v)/4,0._rk,pass)
 out(25+k)=gg/(u*v)/4
 out(24)=out(24)+gg/(u*v)/4
 endif
 enddo;enddo
 if(direct/=0)gs=gs+softboundary(b,v,phi+k*pi/2,h,sgn)/4
 enddo
 l=log(rho);vlog=log(u*v)
 raw=poly(vlog,l)*(g(1,1)-g(2,1)-g(1,2)+g(2,2))
 if(u>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(1,2))
 if(v>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(2,1))
 if(u>=rho.and.v>=rho)raw=raw+poly(vlog-2*l,l)*g(1,1)
 out(1)=raw/(u*v)
 if(direct/=0)then
 call boundaries(b,u,h,sgn,gc,g0)
 out(2)=(g(1,1)-gs-gc+g0)/(u*v)+log(v)*(gs-g0)/v+log(u)*(gc-g0)/u
 out(3)=(gs-g0)/v+(gc-g0)/u
 endif
 ! All outputs containing cross sections use the sorted Born dx1 dx2 measure.
 scale=1/(128*pi**3)
 out(1:3)=out(1:3)*scale
 do k=0,3;out(11+4*k)=out(11+4*k)*scale;enddo
 out(24)=out(24)*scale
 out(25:28)=out(25:28)*scale
 end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/DELIVERY.md <==
# Recommended Deliverables

Each of the four tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.

```
implementation/       Recipient's source code and diffs against public source
environment.json      OS, CPU, software versions, source commit, build configuration
run_config.json       Physics conventions, measurements, cuts, seeds, batch counts, precision
README.md             Actual commands for installation, pilot, production, resume, and plotting
results/              New batch means, contact or its bootstrap, and full covariance
figures/              New PDF/PNG figures and plotting data
REPORT.md             Physics/numerical checks, actual errors, deviations from the task definition, and completed scope
checks/               Regression points, interface records, and check results for applicable pitfalls
```

For every covariance, record the axis order, bin edges, whether bin widths have been divided out, and whether it is a covariance of the mean. Metadata must distinguish physical cuts, technical cuts, sampling offsets, and finite rescaling parameters.

In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.

For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and finite-four batches.

This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/DRAFT_METHODS.txt <==
% Reading excerpt from the draft, 2026-09-24. Not a standalone LaTeX document.
% Commands used in the draft: \dd=\mathrm{d}; \as=a_s; \PhiB=\Phi_{\mathrm B}.
% Source equation labels are preserved. Numerical-result tables and figures are omitted.

\section{P2B + EFT matching for multijet production}
Projection to Born (P2B) separates an integrable radiation contribution from a finite Born contribution by evaluating the higher-multiplicity input on the difference between real and projected measurements~\cite{Cacciari:2015jma}. Its connection to differential $N$-jettiness subtraction provides an EFT determination of the Born contribution~\cite{Gaunt:2015pea,Ebert:2019zkb}. We refer to this organization as \emph{P2B + EFT matching}.

The P2B-improved $\tau_0$ construction in Ref.~\cite{Campbell:2024hjq} treats colour-singlet production. It evaluates the difference between real and Born-projected measurements locally, while the projected cross section is still obtained by slicing. P2B removes the fiducial power corrections, but the projected contribution retains a slicing residual and requires control of its cut dependence. Differential jettiness subtraction can cancel the singular spectrum locally in jettiness, but remains nonlocal in the other radiation variables~\cite{Gaunt:2015pea}. Extending this organization to a local multijet calculation also requires a direct determination of the Born-dependent contact.

Building on these developments, we use AI to construct multijet infrared subtraction in two ways. First, we follow the established P2B + EFT matching strategy, using the expressive power of neural networks to construct the phase-space projection and determining the Born contact by direct fitting through EFT matching. This tests the ability of neural networks to handle the kinematic and infrared constraints of subtraction. Furthermore, we extend the framework to local subtraction at NLO. An analytic construction allows radiation integration at fixed Born momenta, so that the contact can be calculated directly from the EFT $\delta(\tau_N)$ coefficient and finite four-dimensional radiation integrals. Both radiation and contact are then evaluated over the full phase space without a small slicing parameter. We demonstrate both implementations for three jets at NLO and propose an NNLO extension of the local subtraction in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.

Both constructions share the following P2B + EFT matching framework. For a process whose Born term starts at $\alpha_s^p$, let $\Sigma_N^{(k)}$ denote the coefficient at order $\alpha_s^{p+k}$, with $k\ge1$, and $\mathcal I_{N+1}^{(k-1)}$ the coefficient at the same order in the calculation with one additional jet. Let $\widehat{M}$ denote the P2B projection. It leaves a Born configuration unchanged, $\widehat{M}\Phi_N=\Phi_N$. We define $J_{\widehat{M}}(\Phi)=J_N(\widehat{M}\Phi)$ and $\Delta J=J-J_{\widehat{M}}$. Input multiplicities and branch or sector labels are displayed when needed.
At any such order, the construction has the form
\begin{equation}
\begin{aligned}
 \Sigma_N^{(k)}[J]
 &=\mathcal I_{N+1}^{(k-1)}[\Delta J]\\
 &\quad+\int\dd\Phi_N\,c_N^{(k)}(\Phi_N)J_N(\Phi_N).
\end{aligned}
\label{eq:p2bframework}
\end{equation}
Like slicing, this organization reuses a calculation with one additional jet at one lower perturbative order and an EFT singular prediction at the target order. The radiation calculation retains its internal subtraction, and $\widehat{M}$ must preserve its unresolved limits so that $\Delta J$ admits local cancellation and an integrable radiation term. The finite density $c_N^{(k)}$ depends on the projection prescription and contains the remaining Born contribution in the same normalization. 

To determine this contact, choose a dimensionless resolution observable $\tau_N$ that vanishes on Born configurations, and weight functions $w_a(\Phi_N)$ on Born phase space. For $t>0$, define $W_{a,t}(\Phi)=w_a(\widehat{M}\Phi)\Theta[t-\tau_N(\Phi)]$ and its projected measurement $W_{a,t,\widehat{M}}(\Phi)=w_a(\widehat{M}\Phi)$. The matching relation is
\begin{equation}
\begin{aligned}
 \int\dd\Phi_N\,c_N^{(k)}w_a
 =\lim_{t\to0}\big\{&\Sigma_{N,\mathrm{sing}}^{(k)}[W_{a,t}]\\
 &-\mathcal I_{N+1}^{(k-1)}[W_{a,t}-W_{a,t,\widehat{M}}]\big\}.
\end{aligned}
\label{eq:frameworkcontact}
\end{equation}
Here $\Sigma_{N,\mathrm{sing}}^{(k)}$ is the EFT singular cumulant at the same order, retaining the Born variables and the finite coefficient of $\delta(\tau_N)$ in the singular distribution. The subtracted term is the radiation contribution in Eq.~\eqref{eq:p2bframework}, evaluated with $J=W_{a,t}$. Equation~\eqref{eq:frameworkcontact} thus determines a weighted moment of the contact for each choice of $w_a$. Weights localized in different Born regions, or chosen from a function basis, probe its Born dependence. A neural-network or other parametrization can therefore be fitted by requiring its weighted integrals to reproduce these moments, as illustrated by the three-jet NLO fit in Sec.~\ref{sec:numerical}.

For the analytic implementation, we parametrize the higher-multiplicity phase space by Born coordinates and radiation variables $\xi$. The map $G(\Phi_N,\xi)$ generates radiation that projects back to the prescribed Born configuration, $\widehat{M}G(\Phi_N,\xi)=\Phi_N$. Holding the Born momenta fixed, we integrate only over $\xi$, so the matching relation determines the contact at each Born point. Appendix~\ref{app:fixed-born} gives the explicit NLO map for three jets.

The local NLO construction evaluates this contact directly as the sum of an EFT contribution and a finite radiation integral. At a fixed Born point $b$, denote the EFT $\delta(\tau_N)$ coefficient by $H_1(b)$ and let $\mathcal Z_1(\zeta;b)$ be the tree-level radiation integral with measurement $\tau_N^\zeta$ and the same projection prescription. Then
\begin{equation}
 c_N^{(1)}(b)=H_1(b)+\mathcal A_1(b),\qquad
 \mathcal A_1(b)=[\zeta^0]\mathcal Z_1(\zeta;b).
 \label{eq:framework-finite-contact}
\end{equation}
Here $[\zeta^0]$ denotes the finite Laurent coefficient. The formal exponent $\zeta$ defines $\mathcal A_1$; its numerical evaluation uses the finite four-dimensional integrals derived in Appendix~\ref{app:local-contact}. Finite rescalings of the radiation coordinates give their weights, and exact compensation integrals restore the intervals changed by the rescalings. The full radiation kernel, including its nonsingular terms, is retained throughout phase space. Together with Eq.~\eqref{eq:p2bframework}, this gives a \emph{local subtraction formula at NLO} that preserves slicing's advantage of reusing existing radiation and EFT results. Both radiation and contact are evaluated without a small slicing parameter.

Once the projection and contact are fixed, Eq.~\eqref{eq:p2bframework} predicts different observables without further matching. The numerical examples compare the two implementations for three-jet NLO distributions and test the framework at NNLO in the simpler two-jet case, where the observables require only one contact coefficient. Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact} propose the extension of the local subtraction to three-jet NNLO, combining radiation integration at fixed Born momenta with a finite-difference representation of the contact.



% ---- Next draft method section ----

\section{Two-jet NNLO example}
\label{sec:nnlo}
The two-jet case provides a simple test of the P2B organization at NNLO. The radiation term in Eq.~\eqref{eq:p2bframework} is supplied by the NLO correction to three-jet production. Its real and virtual contributions retain their internal subtraction, while P2B removes the remaining singularity associated with the approach to two-parton Born kinematics. This reuses a complete NLO calculation with one additional jet~\cite{Cacciari:2015jma,Currie:2018fgr}.\par


The radiation term retains the full infrared cancellation within the NLO input, including its integrated contributions. The measurement $\Delta J$ is evaluated on every real configuration and every subtraction configuration. In a single-unresolved limit it must approach the corresponding lower-multiplicity measurement difference; on reaching the two-parton Born configuration it vanishes. These limits must be preserved, with sufficient suppression for the remaining integration to be finite. No extra-jet generation cut may remove a nonzero contribution to $\Delta J$. A completed NLO subtraction, including one constructed with AI, can therefore be reused at the measurement level.

We use the same massless, pure-photon theory as at NLO. For measurements of thrust~\cite{Farhi:1977sg}, the parton energy--energy correlation (EEC)~\cite{Basham:1978bw}, and the two highest jet energies, the Born value $j_B$ is independent of the orientation of the back-to-back pair. The Born contact therefore reduces to one scalar. Writing the coefficient of $\sigma_0\as^2$ as $\mathcal B_2$, Eq.~\eqref{eq:p2bframework} becomes
\begin{equation}
 \mathcal B_2[J]=\mathcal R_3[J-j_B]+c_2j_B,
 \label{eq:nnlotwojet}
\end{equation}
where $\mathcal R_3$ is the three-jet NLO correction in this normalization. For these rotationally invariant measurements the three-to-two projection is trivial, since only the Born value $j_B$ is needed. The LLM therefore implemented this step without a neural network. The numerical realization supplies $\mathcal R_3$ through a joint finite integral of four-parton tree and three-parton one-loop contributions.\footnote{In principle, any complete three-jet NLO calculation that can evaluate $J-j_B$ with the required phase-space coverage can provide this input. Here the LLM instead developed a calculation with sector partitioning and local subtraction of soft and collinear singularities, similar in organization to FKS~\cite{Frixione:1995ms}. It uses analytic phase-space maps and retains the finite terms generated by the dimensional expansion.} For this two-direction Born configuration, geometric two-jettiness with back-to-back thrust axes is $\tau_2=1-T$. A Born-dependent or axis-sensitive measurement requires a nontrivial projection.

The scalar contact $c_2$ contains the finite combination of double-virtual and Born-projected radiation contributions. It requires NNLO information beyond the three-jet NLO input. In the EFT matching prescription, Eq.~\eqref{eq:frameworkcontact} determines it from the singular thrust cumulant, including its NNLO $\delta(\tau_2)$ coefficient. Section~\ref{sec:twojet-results} describes the full reference cumulant used in the numerical test. The example tests the locally subtracted radiation input and the use of one common contact across observables. An extension of the local subtraction to a Born-dependent three-jet NNLO contact is proposed in Appendices~\ref{app:nnlo-fixed-born} and~\ref{app:local-contact}.



==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/DRAFT_READING.md <==
# Reading Alongside the Draft

`DRAFT_METHODS.txt` contains the current draft's general framework and Two-jet NNLO example. `DRAFT_REFERENCES.bib` provides the cited references. Read the source directly; no compilation or access to the authors' data files is needed.

Focus on `eq:nnlotwojet` and the surrounding explanation of the complete NLO radiation input, the measurement difference for each configuration, and the scalar contact. A footnote in the draft explicitly permits reuse of any complete three-jet NLO calculation with the required phase-space coverage.

As requested, this task takes that reuse route, preferring EERAD3. The draft also describes the separate NLO implementation built for the original numerical study; recipients need not rewrite it. The task instructions specify the full-cumulant matching, bin edges, shared frozen contact, and error formulas for Figure 8.

Retained original equation labels and references to other sections help locate the context. Numerical figures, tables, and data generated by the authors are omitted.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/DRAFT_REFERENCES.bib <==
@article{Basham:1978bw,
    author = "Basham, C. Louis and Brown, Lowell S. and Ellis, Stephen D. and Love, Sherwin T.",
    title = "{Energy Correlations in electron - Positron Annihilation: Testing QCD}",
    reportNumber = "RLO-1388-759",
    doi = "10.1103/PhysRevLett.41.1585",
    journal = "Phys. Rev. Lett.",
    volume = "41",
    pages = "1585",
    year = "1978"
}

@article{Cacciari:2015jma,
    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
    eprint = "1506.02660",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.115.082002",
    journal = "Phys. Rev. Lett.",
    volume = "115",
    number = "8",
    pages = "082002",
    year = "2015",
    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
}

@article{Campbell:2024hjq,
    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
    title = "{Projection-to-Born-improved subtractions at NNLO}",
    eprint = "2408.05265",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
    doi = "10.1007/JHEP05(2025)172",
    journal = "JHEP",
    volume = "05",
    pages = "172",
    year = "2025"
}

@article{Currie:2018fgr,
author={Currie, J. and Gehrmann, T. and Glover, E. W. N. and Huss, A. and Niehues, J. and Vogt, A.},
title={N$^3$LO Corrections to Jet Production in Deep Inelastic Scattering using the Projection-to-Born Method},
eprint={1803.09973},
archivePrefix={arXiv},
primaryClass={hep-ph},
doi={10.1007/JHEP05(2018)209},
journal={JHEP},
volume={2018},
number={05},
pages={209},
year={2018}
}

@article{Ebert:2019zkb,
    author = "Ebert, Markus A. and Tackmann, Frank J.",
    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
    eprint = "1911.08486",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
    doi = "10.1007/JHEP03(2020)158",
    journal = "JHEP",
    volume = "03",
    pages = "158",
    year = "2020"
}

@article{Farhi:1977sg,
    author = "Farhi, Edward",
    title = "{A QCD Test for Jets}",
    reportNumber = "HUTP-77-A059",
    doi = "10.1103/PhysRevLett.39.1587",
    journal = "Phys. Rev. Lett.",
    volume = "39",
    pages = "1587--1588",
    year = "1977"
}

@article{Frixione:1995ms,
    author = "Frixione, S. and Kunszt, Z. and Signer, A.",
    title = "{Three jet cross-sections to next-to-leading order}",
    eprint = "hep-ph/9512328",
    archivePrefix = "arXiv",
    doi = "10.1016/0550-3213(96)00110-1",
    journal = "Nucl. Phys. B",
    volume = "467",
    pages = "399--442",
    year = "1996"
}

@article{Gaunt:2015pea,
    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
    eprint = "1505.04794",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP09(2015)058",
    journal = "JHEP",
    volume = "2015",
    number = "09",
    pages = "058",
    year = "2015"
}


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/ENVIRONMENT.md <==
# Environment, Public Inputs, and Execution Conventions

See each task's `EERAD3_NOTES.md` for actual pitfalls and checks of the interface for each state, and `PITFALLS.md` for repairs specific to its figures. Read these notes before writing an interface.

## Check the existing environment first

Create a separate working directory on the recipient's machine. Record the OS, CPU architecture, Python, compiler, package versions, and available computing resources. First check whether `eerad3` and `eerad3hist` are on PATH, and inspect the program version, run logs, and installation instructions. If available, `eerad3-config` can help locate the installation; not every release provides it, so its absence does not imply that EERAD3 is uninstalled.

The source baseline checked for this package is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. This is a reproduction baseline, not a statement about the latest release. Check whether the recipient's version provides the required capabilities, especially the complete four-jet NLO input needed by Task 4.

If the program is not installed or its source is unavailable, obtain a public release from the [official EERAD3 repository](https://gitlab.com/eerad-team/releases) and build it in your own working directory. Follow the README for the selected version rather than guessing command-line options. Do not overwrite an existing installation. Save the commit, source-file checksums, compiler options, and diffs of all changes.

A Fortran compiler and Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath are generally needed; Task 1 also needs PyTorch. A CPU is sufficient to start these tasks; a GPU is optional. Deep unresolved limits require binary128 or arbitrary precision for both geometry and kernels. Fortran and Python running on different architectures can communicate through a text-based process interface to avoid incompatible ABI linkage.

First run a small example supplied by the original software to check the environment. Before full production sampling, complete the kinematics, normalization, and local-limit checks specified by the task. Choose pilot and production budgets suited to the available resources and distinguish them in the report. Historical sample sizes in this package are only budget references.

## EERAD3 interfaces

The EERAD3 command-line program is suitable for generating independent references. Custom cumulants and pointwise kernels usually require an adapter in an analysis hook of the public source or in a private working copy. Do not assume that a release provides a general Python/C API for pointwise matrix elements.

Identify the real events, mapped counterevents, and finite virtual/integrated contributions at each multiplicity. Evaluate the measurement function separately on every configuration. Arbitrary weighted cumulants and pointwise kernels cannot be reconstructed from existing final histograms alone.

The baseline source uses momentum ordering `(px,py,pz,E)`; all explicit momenta in this package use `(E,px,py,pz)`. Convert consistently at the interface. Fortran COMMON blocks, constants, and kernels must use consistent precision. Do not promote only the inputs to quadruple precision while leaving intermediate variables in double precision.

Some runcard fields in the baseline have limited length. Prefer short scientific notation and check the parameters read back by the program. Native random seeds may support only 0–9999; do not pass large Python integer seeds directly. Save the settings actually read for every run.

## If accessing a raw one-loop amplitude

A complete native NLO finite contribution and a raw one-loop Laurent coefficient are different objects. When reusing a complete NLO calculation, preserve its scheme and integrated terms; do not add a separate raw-amplitude conversion.

For the audited baseline raw `FullB1g1Z` path, check two algebraic details against the original paper. For the last `log(y23)` term in the LC `e0v2` expression in `virtZQ.f`, compare the denominator with `(s12+s13)^2` in hep-ph/0505111 Eq. (5.13). For `Rlog` in `ants.f`, compare with the same-variable expression `log(y)log(1−y)+log(z)log(1−z)` in Eq. (5.11), rather than cross-variable products. Apply a correction in a separate working copy and save the diff only if the actual call path contains these differences and the original formula has been checked. The complete native path may use another equivalent expression.

The timelike finite conversion for the baseline scheme0 raw Laurent convention is `V0→V0−(π²/2)V[−2]`, with `V[−2]/B3=−17/3` in this channel. The Task 2 EFT hard convention uses `−7π²/12` times the double pole, already implemented in the supplied formulas. These convert different conventions and must not both be added. Check the actual interface using public formulas, q/qbar exchange symmetry, ordinary points, and high-precision limiting points.

## Common physics conventions

- Massless partons, pure-photon e+e− annihilation, five active quark flavors, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q.
- Q=1 may be used. All energy plots use E/Q, and all pair invariants use sij/Q², where sij=2 pi·pj and the metric is (+,−,−,−).
- The expansion variable is a=αs/(2π), normalized to the two-parton Born total cross section σ0. The three-jet NLO and two-jet NNLO figures both show coefficients of σ0 a². The three-jet NNLO radiation is the a³ coefficient; fixed-Born figures additionally divide by the specified Born density.
- If a native pointwise interface sets αs=2π to strip the coupling, check the kernel's phase-space and electroweak normalization and do not multiply by powers of a again.
- Label averaging, the physical flavor sum, identical-particle symmetry factors, and the sum over six assignments in the ordered Born region are distinct operations. Record each separately and do not conflate them.

## Measurement definitions

The JADE/E distance is `2 Ei Ej (1−cosθij)/Q²`, with four-vector addition on recombination. For a massive recombined jet, calculate its direction using the actual spatial momentum magnitude; do not replace |pi| with Ei. Use fixed lexicographic tie breaking. y23 is the transition value from three to two jets in exclusive clustering.

For these low-multiplicity events, compute thrust exactly as `max_signs |Σ sign_i p_i|/Q`, fixing the first sign to +1. Total broadening is `BT=Σ|p_i×nT|/(2Q)`. The C parameter can be computed as `3 Σ_{i<j} EiEj sin²θij/Q²`. Measure all three on the original massless partons.

Figures 4, 5, and 6 use strict y23>0.04 and no y34 cut. Jet energies are ordered after exclusive JADE/E recombination to three jets. The 20 equal-width display bins cover BT∈[0,0.5], E1/Q∈[1/3,1/2], and E2/Q∈[1/4,1/2], respectively. Also retain underflow and overflow. In the original Figure 4 energy histograms, internal boundaries belong to the bin on the left, leading energy 0.5 goes to overflow, and second-leading energy 0.5 stays in the last bin. The analytic implementation for Figures 5/6 uses left-closed, right-open bins, with the upper endpoint in overflow. Explicitly record these conventions and use them consistently for real, Born, and reference contributions; do not leave them to the plotting function. Task 3 has discrete Born support and requires the exact endpoint assignments specified there.

Geometric three-jettiness is `τ3=min_pairs (Ei+Ej−|pi+pj|)/Q` for four massless partons; it vanishes for three massless partons. The general definition is `min_axes Σ min_a (Ei−na·pi)/Q`. Do not replace it with jet resolution y23.

## Statistics and precision

Treat an event, all its paired counterevents, and its azimuthal partners as one statistical unit. Form differences before accumulation. Retain cross covariances between bins, observables, cuts, and contacts evaluated on the same samples. The covariance of independent batch means is `sample_cov(batch_means)/number_of_batches`. Use complete Sobol batches with independent scrambles.

On numerical failure, increase precision and recompute at the same coordinates, retaining the failure record. Do not drop points, clip weights, or silently alter phase-space cuts. Use only complete batches for statistics. When comparing a prediction with an independent reference, add both variances; include cross terms if samples are shared. Negative perturbative coefficients are allowed.

Store bin integrals first, then divide by physical bin widths to plot densities. Allocate the contact to bins with Born support using exact bin indicators; do not smear δ terms into a smooth curve. All figures must be drawn from data newly generated by the recipient.

## Public references

- [Official EERAD3 source](https://gitlab.com/eerad-team/releases).
- [EERAD3 manual, arXiv:1402.4140](https://arxiv.org/abs/1402.4140).
- [EERAD3 2.0 input for four-jet NLO, arXiv:2503.20610](https://arxiv.org/abs/2503.20610).
- [Antenna subtraction, hep-ph/0505111](https://arxiv.org/abs/hep-ph/0505111), especially the conventions for native virtual contributions and finite functions.
- [N-jettiness soft function, arXiv:1102.4344](https://arxiv.org/abs/1102.4344), especially the non-hemisphere geometric finite terms.
- [Quark jet function, hep-ph/0603140](https://arxiv.org/abs/hep-ph/0603140).
- [Gluon jet function, arXiv:1008.1936](https://arxiv.org/abs/1008.1936).
- [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).

For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "2.0.0",
  "language": "en",
  "contains_physics_data": false,
  "files_sha256": {
    "DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "DRAFT_METHODS.txt": "60837b501aef148edbd8c4b5bbe95b99618e5fd7fb4308b408730e6983cfea8c",
    "DRAFT_READING.md": "b3378f10e8134e7497abc9508359a058d5747be9efbaba65354159964cca41c0",
    "DRAFT_REFERENCES.bib": "a0a58c4c8fa601acd229d441018937bc512e7aaa6757ee3926ba3f16cb244eb5",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "PITFALLS.md": "435711400886ebb89baf770e50223b6e4e0f404cb299edc489ae0e782e0bbffa",
    "PROMPT.md": "10e1d903ac3fe487ba43c63f6984a0c06ccf8bf33611809d579979e716bbd07b",
    "PSEUDOCODE.md": "bfacaca24536ae433dd1284c6d13ff6b21c7f9d51217d19f80c9e8a1e498b54e",
    "READ_ME_FIRST.txt": "1d8c79d8787526f6df38071a8aa36f1494f4727f3b090db5c492907769f37cc6",
    "SPECIFICATION.md": "f2bbeca3c1382f93488d28773056edc42e481e205eb9d31ffb962ee92637dec9"
  },
  "distribution": "arXiv ancillary adaptation of English v2",
  "packaging_note": "DRAFT_METHODS.tex is supplied as DRAFT_METHODS.txt; method text and physics instructions are unchanged."
}


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/PITFALLS.md <==
# Reproduction Notes for Figure 8

The default is to reuse a complete three-jet NLO calculation. These notes retain relevant lessons from the original RR/RV work, independent reference, and final four-distribution study; they do not require rebuilding NLO from scratch.

## F7-1. Do not add old RR again to an already combined RR+RV remainder

The original project went through an independent RR mapping stage and then a joint finite-integral stage. The latter is not a “standalone RV correction” that can simply be added to the old RR. This package directly uses `NLO[J−jB]`, which already includes real, local-subtraction, virtual, and integrated contributions. Do not add bare RR, standalone RV, or an old P2B radiation contribution.

Check that the selected mode returns the pure a² correction. The two-jet NNLO reference in the figure is `NLO[J−jB]+K2*jB`, not an EERAD3 two-jet NNLO switch. Check the formulas and finite scheme conversions in `ENVIRONMENT.md` only if accessing raw RV; the default complete-NLO route must not add them again.

## F7-2. ycut controls clustering, not a three-jet event selection

There is no physical event selection here. JADE/E stops at ycut=.04, retaining 2, 3, and 4 jets. Do not import the `y23>.02` or `.04` support restrictions from Figure 4, or force each event into three massless jets.

Jets acquire mass under E-scheme recombination, and leading energy can exceed Q/2. Do not remove that region or use a massless angular-distance formula in subsequent clustering. Measure EEC on the original partons, using ordered pairs and self terms. Removing self terms changes the Born response and delta bins.

Evaluate J−jB on every real, counterevent, and finite-three state. A zero real-state response can coexist with a nonzero mapped response. See `EERAD3_NOTES.md` for lessons about native outer gates and histogram multiplicity.

## F7-3. A tail-bin result of 0±0 once gave false precision

The native reference once missed a thrust tail bin and returned `0±0`, producing a large nominal pull with no statistical meaning. Independent tail sampling later confirmed a nonzero contribution in that bin.

Retain effective hit counts per bin. Do not interpret zero SE in an empty bin as an exact zero or a significant discrepancy; mark it explicitly in the figure. If needed, add independent tail sampling using positive optimization weights with exact compensation, reporting its purpose and sample provenance separately. Do not replace the original bin, remove points, or refit the contact to eliminate the difference. Nor should every finite-sample discrepancy be attributed to this issue.

## F7-4. Shared samples correlate contact and prediction errors

Match once at the specified baseline technical setting, then freeze the same c2 across observables and cuts. If the thrust radiation used for matching comes from prediction samples, it is correlated with other bins. Propagate this using the joint vector in `PSEUDOCODE.md`. Rematching at every cut would absorb the cut dependence of Born bins and defeat the intended check.

The full-range integral of `J−jB` vanishes, so equality between the prediction's full-range integral and the contact is an identity. The matched thrust cumulant itself is also not independent evidence of success. Check tails or selected distributions with zero Born response independently; the contact cannot absorb radiation errors there.

## F7-5. Distinguish arithmetic errors from genuine large-weight tails in deep regions

The original raw RR/RV implementation repaired loss of small distances through `1−(1−t)`, cancellation of large numbers near boundaries, and deep-collinear precision problems in the double-precision tree. Other large weights survived high-precision reevaluation and had to be retained as genuine variance. A one-loop precision check does not replace a four-parton tree check.

The default route delegates subtraction to an existing NLO backend, but its effective technical cut and deep-region precision still need checking. Save exceptional coordinates and distinguish these two issues through high-precision evaluation at the same points. If changing a backend technical setting, explain how it differs from the original eta; do not reuse its label to claim access to the same scale.

## F7-6. An independent reference does not automatically provide full covariance

The original native output lacked full covariance across bins, so the sum of squared binwise pulls could not be interpreted directly as an overall chi-square. If full covariance is needed, estimate it from vectors of independent complete runs/batches. Record iteration counts and the error definition; callback counts are not independent sample counts.

Explicitly record the relationships between prediction, anchor, and reference streams. A shared NLO backend can test measurements and the P2B combination, but the comparison will not reveal common kernel errors. Retain independent normalization, Born-response, and per-state measurement checks.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/PROMPT.md <==
# Prompt to Send Directly to an AI Agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.txt`. The prompt and pseudocode specify the execution choices for this reproduction.

Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. In particular, avoid adding RR/RV twice, imposing an incorrect three-jet event cut, misreading the native counterevent particle count, or treating `0±0` in an unpopulated tail bin as an exact reference. Reuse a complete NLO backend and check the actual interface according to these notes.

Independently reproduce Figure 8 for two-jet NNLO using `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`. **There is no need to write a three-jet NLO calculation from scratch. Prefer an installed EERAD3 or a complete three-jet NLO calculation built from its official source.** Other existing NLO programs are also acceptable if they can evaluate the required measurement on every real event and subtraction configuration and cover all contributing phase space.

First check the software version, normalization, source, and analysis hook. The task is to replace the measurement J with J−jB, reuse the real, virtual, local-subtraction, and integrated terms already present in the NLO input, and add one NNLO scalar contact determined from a thrust cumulant. Do not implement another RR/RV singularity subtraction or use bare matrix elements with the internal subtraction removed as a complete NLO input.

Regenerate the full thrust cumulant, match the contact once at τ=1−T≤0.3, then freeze it and predict thrust, EEC, and both jet-energy distributions. Generate all samples, references, and errors anew. This task uses no neural network and depends on no data from the authors' machine.

The original figure uses full-cumulant contact matching and local subtraction for radiation. A suitable name is “two-jet NNLO P2B with a cumulant-matched contact.” It is not a numerical slicing result whose validity requires a small slicing parameter. Any separate EFT slicing study must implement the singular cumulant and check power corrections separately; do not mix it into this reproduction.

If prediction and reference share the EERAD3 backend, use independent samples and state this in the report. This reproduces the physical distributions and P2B organization; it does not independently reproduce the other NLO radiation algorithm built from scratch for the original figure. Do not rewrite NLO merely to imitate that algorithm.

Deliver the modified measurement interface, run commands, environment and seed records, the newly determined contact, full covariance, a new figure, and a report. The technical-cut implementation must be compatible with the NLO backend; document its relationship to η in the original figure.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/PSEUDOCODE.md <==
# Figure 8 Pseudocode Using Existing EERAD3 NLO Input

```text
inspect_installed_EERAD3_and_source_version()
read_EERAD3_NOTES_and_PITFALLS()
select_complete_threejet_NLO_correction_coefficient_a_squared()
implement_custom_analysis_hook_in_own_working_copy()

edges = exact_edges_from_SPECIFICATION
jB = histogram_vector_of_two_back_to_back_massless_partons()
K2 = analytic_inclusive_NNLO_coefficient()

function raw_measurements(state):
    return concatenate(
       thrust_histogram(state),
       ordered_all_pairs_including_self_EEC(state),
       inclusive_JADE_E_leading_energy_histogram(state),
       inclusive_JADE_E_second_energy_histogram(state))

function NLO_measurement(state):
    # Called on every native real/subtraction/finite configuration.
    bins = raw_measurements(state)-jB
    tail = 1(thrust_tau(state)>.3)  # Born tail value is exactly zero.
    return concatenate(bins,tail)

check_IR_safe_limits_of_NLO_measurement()
check_actual_native_counterevent_state_and_own_measurement()
check_inclusive_jet_clustering_and_exact_Born_endpoint_bins()
verify_backend_has_no_extra_jet_cut_removing_nonzero_measurement()
choose_backend_consistent_technical_settings_and_document_their_meaning()
kappa_star = one_preselected_stable_technical_setting_for_contact_matching

# Use the existing NLO integration and subtraction machinery.
for independent_prediction_batch:
    vector = existing_NLO_integrator(NLO_measurement, technical_settings)
    # Same native parent sampling across bins/settings when supported.
    save_joint_vector_and_its_parent_level_covariance()

for independent_anchor_reference_batch:
    tail_ref = existing_NLO_integrator(1(tau>.3), reference_settings)
    save_tail_ref()

tail_pred_star = prediction_batches.tail_at(kappa_star)
c2 = K2-mean(tail_ref)+mean(tail_pred_star)
freeze_c2_for_every_observable_and_every_technical_setting()
for kappa in technical_settings:
    Y[kappa] = bins_pred_batches[kappa] + tail_pred_star*jB
Y_batches = concatenate_over_settings(Y)
b_all = repeat_Born_vector_for_all_settings(jB)
prediction = mean(Y_batches)+(K2-mean(tail_ref))*b_all
cov_prediction = cov_mean(Y_batches)+var_mean(tail_ref)*outer(b_all,b_all)

# Third independent sample stream; may reuse the same tested NLO program.
for independent_distribution_reference_batch:
    reference_R = existing_NLO_integrator(raw_measurements-jB)
reference = mean(reference_R)+K2*jB
cov_reference = cov_mean(reference_R)
flag_unhit_bins_without_treating_zero_SE_as_exact_zero()
if_tail_sampling_needed_run_and_report_separate_compensated_diagnostic()

divide_bin_integrals_and_covariances_by_physical_bin_widths()
plot_four_observables_with_Born_bins_marked_and_cut_comparison()
plot_residuals_using_cov_prediction+cov_reference()
write_new_contact_batch_means_covariances_software_diff_and_report()
```

If the backend cannot share random points between two technical settings, use independent samples, adjust the errors, and explicitly report the sampling difference from the original figure. This choice does not require reimplementing NLO.


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/READ_ME_FIRST.txt <==
Give this entire folder to the AI agent and send the full contents of PROMPT.md.
Read EERAD3_NOTES.md and PITFALLS.md first, checking interfaces and calculations against the documented lessons.
Study derivations and general details with DRAFT_READING.md and the draft method excerpts.
Obtain all numerical inputs from public software and new runs on the recipient's machine.
This folder does not depend on its parent directory or other task folders.

Files
DELIVERY.md
DRAFT_METHODS.txt
DRAFT_READING.md
DRAFT_REFERENCES.bib
EERAD3_NOTES.md
ENVIRONMENT.md
PITFALLS.md
PROMPT.md
PSEUDOCODE.md
SPECIFICATION.md


==> anc/nnlo-radiation/figure-reproduction-en/03_fig8_twojet_nnlo/SPECIFICATION.md <==
# Figure 8: Two-Jet NNLO Reusing a Complete Three-Jet NLO Calculation

## 1. Required existing calculation

With σ0 the two-parton Born total cross section and a=αs/(2π), the required input is the **a² correction coefficient** of an existing three-jet NLO calculation, without the a¹ LO term. Denote it by `R3[NLO; measurement]`.

It includes the four-parton real contribution, its local counterterms, and the three-parton virtual and integrated contributions. **Retain the internal subtraction of this NLO input.** Call the new measurement on every native event and counterevent. This reuses existing programs such as EERAD3 without deriving or implementing NLO subtraction from scratch.

Do not require exactly three jets or remove regions with `J−jB≠0` using an extra jet-generation cut. Modify the analysis hook so that two-, three-, and four-jet events can all contribute. A backend that permits only NLO histograms with a hard jet cut cannot yet perform this task directly; the necessary phase-space coverage must be made available.

## 2. P2B in the measurement

```
DeltaJ_m(p)=J_m(p)−jB
B2[J]=R3[NLO;DeltaJ]+c2*jB.
```

Here jB is the measurement on a back-to-back massless two-parton Born state. All four observables are independent of the overall orientation of the Born pair. Only the exact Born histogram vector below is needed; no network or nontrivial orientation map is required.

- Thrust τ=1−T, with Born τ=0.
- Ordered parton EEC, z=(1−cosθij)/2, with `J_bin=Σ_{i,j} EiEj/Q² 1_bin(zij)`, including i=j and both orderings. The Born weights are 1/2 each at z=0 and z=1.
- Leading/second-leading JADE/E jet energy E/Q, using inclusive ycut=.04 and a minimum of two jets; retain 2, 3, and 4 jets. Both Born energies are .5.

Recluster and remeasure each counterevent. Subtracting jB from the four-parton measurement but not from the three-parton states and counterevents breaks the local cancellation of the NLO input.

The other NLO implementation in the original study used a joint RR/RV finite integral. As requested, this task uses an existing NLO backend to reproduce the same physical coefficient and P2B structure. If the backend is shared, different prediction/reference seeds do not make them different subtraction algorithms; describe this accurately in the report.

## 3. Full cumulant and one contact

Determine the contact once, only at τ≤t*=.3. Do not rematch it for EEC/energy or for each technical cut. First choose a baseline technical setting κ* that passes stability checks. If the backend implements η with the same meaning as in the original figure, use η*=1e−11. With a new, independent reference tail,

```
Tail_ref=R3_ref[NLO; 1(τ>.3)]
Sigma_full(τ≤.3)=K2−Tail_ref
Tail_pred_star=R3_pred_at_kappa_star[NLO;1(τ>.3)]
F_below_star=R3_pred_at_kappa_star[NLO;1(τ≤.3)−1]=−Tail_pred_star
c2=Sigma_full−F_below_star=K2−Tail_ref+Tail_pred_star.
```

The tail measurement is 0 on the two-parton Born state, so three-jet NLO can provide it directly. K2 is the known inclusive NNLO total coefficient for massless, pure-photon annihilation with nf=5. In this package's a=αs/(2π) convention,

```
K2 = 4 * [CF²*(-3/32)
          + CF*CA*(123/32−11*zeta(3)/4)
          + CF*TF*nf*(-11/8+zeta(3))].
```

This is public analytic input, not old Monte Carlo data. Check the backend's σ0, flavor, and coupling conventions; do not substitute an event-shape coefficient normalized to σhad.

This matching uses the **full cumulant** and holds at finite t*, with no small-slicing approximation. For ideal, fully consistent inputs, c2 is compatible with the inclusive coefficient for these Born-direction-independent measurements. Nevertheless, determine it using the specified independent cumulant procedure and retain the matching error; do not load an old c2 value or fit a plot.

The NNLO δ(τ2) and plus coefficients in theoretical EFT matching offer another way to supply the contact. An existing three-jet NLO calculation alone cannot create the additional NNLO inclusive/EFT information. K2 supplies that additional information in this reproduction.

## 4. Exact bin edges

```
thrust = [0,.001,.002,.01,.02,.05,.1,.15,.2,.25,.3,.4,.5]
EEC = [0,.001,.003,.01,.03,.1,.2,.35,.5,.65,.8,.9,.97,.99,.997,.999,1]
leading = [0,.25,.3,.35,.4,.45,.48,.49,.495,.505,.51,.52,.55,.6,.7,1]
second = [0,.1,.2,.25,.3,.35,.4,.45,.48,.49,.495,.5]
```

Bins are left-closed and right-open, with the last bin including its right endpoint. Thus Born τ=0, EEC z=0/1, leading E=.5, and second E=.5 all have defined support. Retain negative coefficients. Compute each bin integral before dividing by its actual width. A piecewise axis may expand boundary regions, but plotting-coordinate widths are not physical bin widths.

## 5. Technical cuts and errors

The original figure compares η=1e−11 and 1e−9 using 524288 shared integration points. η restricts pair invariants in the finite radiation integral; it is not a slicing parameter for contact matching.

When reusing EERAD3, first establish the exact meaning of the current version's technical cut. A complete NLO backend's cut may affect real, counterterm, and finite contributions together; do not veto individual counterevents arbitrarily from outside. Prefer an existing technical-cut control that preserves subtraction pairing, and scan its stable region. If implementing η with exactly the same meaning as in the original figure, apply it consistently after forming finite grouped NLO weights and separately demonstrate that it does not spoil internal cancellation. Do not simply rename a backend y0 with different semantics as the original η.

The default reproduction may therefore compare two internally consistent technical settings of the backend, stating the actual cut and values in the caption. The original η values are target diagnostics, not values to force onto a backend lacking an equivalent cut. Record this implementation difference.

The main prediction stream simultaneously measures all histogram bins, both technical settings, and Tail_pred_star at the baseline setting. An independent anchor-reference stream produces Tail_ref. For every technical setting κ, construct within each prediction batch

```
Y_kappa = R3_pred_at_kappa[histogram−jB] + Tail_pred_star*jB
prediction_kappa = mean(Y_kappa) + (K2−mean(Tail_ref))*jB.
```

All κ share the same Tail_pred_star, so the cut scan changes only radiation and does not rematch the contact. Concatenate the Y_kappa into a joint vector Y and repeat the Born vector accordingly to obtain b_all. The covariance is `Cov(mean(Y))+Var(mean(Tail_ref))*outer(b_all,b_all)`. Even if the backend cannot share samples across settings, retain the correlation from the common contact. With a third independent stream for the native reference, use `R3_ref[histogram−jB]+K2*jB` and add its error independently. If the anchor-reference stream also supplies the full-figure reference, additional prediction/reference covariance is required; do not treat it as independent.

## 6. Output and acceptance

The four upper panels show the new prediction band, comparison of technical settings, and new reference points, with light shading for Born bins. The lower panels show combined-SE residuals. Report the total coefficient, EEC total weight, jet-energy normalization, contact matching error, and cut stability. Confirm that the same contact is used for all four observables. Report actual sample sizes and native NLO call counts; EERAD3's generated records cannot simply be equated with the original implementation's 524288 parent points.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/DELIVERY.md <==
# Recommended Deliverables

Each of the four tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.

```
implementation/       Recipient's source code and diffs against public source
environment.json      OS, CPU, software versions, source commit, build configuration
run_config.json       Physics conventions, measurements, cuts, seeds, batch counts, precision
README.md             Actual commands for installation, pilot, production, resume, and plotting
results/              New batch means, contact or its bootstrap, and full covariance
figures/              New PDF/PNG figures and plotting data
REPORT.md             Physics/numerical checks, actual errors, deviations from the task definition, and completed scope
checks/               Regression points, interface records, and check results for applicable pitfalls
```

For every covariance, record the axis order, bin edges, whether bin widths have been divided out, and whether it is a covariance of the mean. Metadata must distinguish physical cuts, technical cuts, sampling offsets, and finite rescaling parameters.

In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.

For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and finite-four batches.

This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/DRAFT_METHODS.txt <==
% Reading excerpt from the draft, 2026-09-24. Not a standalone LaTeX document.
% Commands used in the draft: \dd=\mathrm{d}; \as=a_s; \PhiB=\Phi_{\mathrm B}.
% Source equation labels are preserved. Numerical-result tables and figures are omitted.

\section{P2B + EFT matching for multijet production}
Projection to Born (P2B) separates an integrable radiation contribution from a finite Born contribution by evaluating the higher-multiplicity input on the difference between real and projected measurements~\cite{Cacciari:2015jma}. Its connection to differential $N$-jettiness subtraction provides an EFT determination of the Born contribution~\cite{Gaunt:2015pea,Ebert:2019zkb}. We refer to this organization as \emph{P2B + EFT matching}.

The P2B-improved $\tau_0$ construction in Ref.~\cite{Campbell:2024hjq} treats colour-singlet production. It evaluates the difference between real and Born-projected measurements locally, while the projected cross section is still obtained by slicing. P2B removes the fiducial power corrections, but the projected contribution retains a slicing residual and requires control of its cut dependence. Differential jettiness subtraction can cancel the singular spectrum locally in jettiness, but remains nonlocal in the other radiation variables~\cite{Gaunt:2015pea}. Extending this organization to a local multijet calculation also requires a direct determination of the Born-dependent contact.

Building on these developments, we use AI to construct multijet infrared subtraction in two ways. First, we follow the established P2B + EFT matching strategy, using the expressive power of neural networks to construct the phase-space projection and determining the Born contact by direct fitting through EFT matching. This tests the ability of neural networks to handle the kinematic and infrared constraints of subtraction. Furthermore, we extend the framework to local subtraction at NLO. An analytic construction allows radiation integration at fixed Born momenta, so that the contact can be calculated directly from the EFT $\delta(\tau_N)$ coefficient and finite four-dimensional radiation integrals. Both radiation and contact are then evaluated over the full phase space without a small slicing parameter. We demonstrate both implementations for three jets at NLO and propose an NNLO extension of the local subtraction in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.

Both constructions share the following P2B + EFT matching framework. For a process whose Born term starts at $\alpha_s^p$, let $\Sigma_N^{(k)}$ denote the coefficient at order $\alpha_s^{p+k}$, with $k\ge1$, and $\mathcal I_{N+1}^{(k-1)}$ the coefficient at the same order in the calculation with one additional jet. Let $\widehat{M}$ denote the P2B projection. It leaves a Born configuration unchanged, $\widehat{M}\Phi_N=\Phi_N$. We define $J_{\widehat{M}}(\Phi)=J_N(\widehat{M}\Phi)$ and $\Delta J=J-J_{\widehat{M}}$. Input multiplicities and branch or sector labels are displayed when needed.
At any such order, the construction has the form
\begin{equation}
\begin{aligned}
 \Sigma_N^{(k)}[J]
 &=\mathcal I_{N+1}^{(k-1)}[\Delta J]\\
 &\quad+\int\dd\Phi_N\,c_N^{(k)}(\Phi_N)J_N(\Phi_N).
\end{aligned}
\label{eq:p2bframework}
\end{equation}
Like slicing, this organization reuses a calculation with one additional jet at one lower perturbative order and an EFT singular prediction at the target order. The radiation calculation retains its internal subtraction, and $\widehat{M}$ must preserve its unresolved limits so that $\Delta J$ admits local cancellation and an integrable radiation term. The finite density $c_N^{(k)}$ depends on the projection prescription and contains the remaining Born contribution in the same normalization. 

To determine this contact, choose a dimensionless resolution observable $\tau_N$ that vanishes on Born configurations, and weight functions $w_a(\Phi_N)$ on Born phase space. For $t>0$, define $W_{a,t}(\Phi)=w_a(\widehat{M}\Phi)\Theta[t-\tau_N(\Phi)]$ and its projected measurement $W_{a,t,\widehat{M}}(\Phi)=w_a(\widehat{M}\Phi)$. The matching relation is
\begin{equation}
\begin{aligned}
 \int\dd\Phi_N\,c_N^{(k)}w_a
 =\lim_{t\to0}\big\{&\Sigma_{N,\mathrm{sing}}^{(k)}[W_{a,t}]\\
 &-\mathcal I_{N+1}^{(k-1)}[W_{a,t}-W_{a,t,\widehat{M}}]\big\}.
\end{aligned}
\label{eq:frameworkcontact}
\end{equation}
Here $\Sigma_{N,\mathrm{sing}}^{(k)}$ is the EFT singular cumulant at the same order, retaining the Born variables and the finite coefficient of $\delta(\tau_N)$ in the singular distribution. The subtracted term is the radiation contribution in Eq.~\eqref{eq:p2bframework}, evaluated with $J=W_{a,t}$. Equation~\eqref{eq:frameworkcontact} thus determines a weighted moment of the contact for each choice of $w_a$. Weights localized in different Born regions, or chosen from a function basis, probe its Born dependence. A neural-network or other parametrization can therefore be fitted by requiring its weighted integrals to reproduce these moments, as illustrated by the three-jet NLO fit in Sec.~\ref{sec:numerical}.

For the analytic implementation, we parametrize the higher-multiplicity phase space by Born coordinates and radiation variables $\xi$. The map $G(\Phi_N,\xi)$ generates radiation that projects back to the prescribed Born configuration, $\widehat{M}G(\Phi_N,\xi)=\Phi_N$. Holding the Born momenta fixed, we integrate only over $\xi$, so the matching relation determines the contact at each Born point. Appendix~\ref{app:fixed-born} gives the explicit NLO map for three jets.

The local NLO construction evaluates this contact directly as the sum of an EFT contribution and a finite radiation integral. At a fixed Born point $b$, denote the EFT $\delta(\tau_N)$ coefficient by $H_1(b)$ and let $\mathcal Z_1(\zeta;b)$ be the tree-level radiation integral with measurement $\tau_N^\zeta$ and the same projection prescription. Then
\begin{equation}
 c_N^{(1)}(b)=H_1(b)+\mathcal A_1(b),\qquad
 \mathcal A_1(b)=[\zeta^0]\mathcal Z_1(\zeta;b).
 \label{eq:framework-finite-contact}
\end{equation}
Here $[\zeta^0]$ denotes the finite Laurent coefficient. The formal exponent $\zeta$ defines $\mathcal A_1$; its numerical evaluation uses the finite four-dimensional integrals derived in Appendix~\ref{app:local-contact}. Finite rescalings of the radiation coordinates give their weights, and exact compensation integrals restore the intervals changed by the rescalings. The full radiation kernel, including its nonsingular terms, is retained throughout phase space. Together with Eq.~\eqref{eq:p2bframework}, this gives a \emph{local subtraction formula at NLO} that preserves slicing's advantage of reusing existing radiation and EFT results. Both radiation and contact are evaluated without a small slicing parameter.

Once the projection and contact are fixed, Eq.~\eqref{eq:p2bframework} predicts different observables without further matching. The numerical examples compare the two implementations for three-jet NLO distributions and test the framework at NNLO in the simpler two-jet case, where the observables require only one contact coefficient. Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact} propose the extension of the local subtraction to three-jet NNLO, combining radiation integration at fixed Born momenta with a finite-difference representation of the contact.



% ---- Next draft method section ----

\section{NLO construction and contact extraction}
\label{sec:nlo}
We consider a pure virtual-photon current, $n_f=5$ massless quark flavours, and $\mu_R=Q$ with the $\overline{\mathrm{MS}}$ coupling. We work in the centre-of-mass frame with flavour-blind, rotationally invariant measurements. With $\as=\alpha_s(Q)/(2\pi)$ and the photon-mediated two-parton Born cross section $\sigma_0$, the three-jet expansion is
\begin{equation}
 \frac{\sigma[J]}{\sigma_0}=\as A[J]+\as^2 B[J]+\mathcal O(\as^3).
 \label{eq:normalization}
\end{equation}
The displayed NLO results give the coefficient $B$ in this expansion. All coefficient densities below have the corresponding powers of $\as$ and the common factor $\sigma_0$ removed and use Lorentz-invariant phase-space measures. For the rotationally invariant measurements used here, we average the kernels over the overall event orientation. The real channels are $q\bar qgg$ and four-quark production, with the flavour sums, interference terms, and correlated azimuthal samples supplied by \texttt{EERAD3}~\cite{Gehrmann-DeRidder:2014hxk}. These samples pair configurations differing by a $\pi/2$ azimuthal rotation of a daughter pair in its rest frame.

\subsection{Neural projection and contact fitting}

Let $\Gamma_m^0$ select JADE jets~\cite{JADE:1986kta} with E-scheme recombination and strict $y_{23}>0.02$; no $y_{34}$ cut is applied. Here $y_{23}$ and $y_{34}$ denote the $3\to2$ and $4\to3$ jet transition values. The neural projection $\widehat{M}_4:\Phi_4\to\Phi_3$ is evaluated only for $\Gamma_4^0=1$. Its projected counterevent contributes only when $\Gamma_3^0(\widehat{M}_4\Phi_4)=1$. For a measurement $J$ supported within this three-jet region, define
\begin{equation}
\begin{aligned}
 F_{\widehat{M}}[J]=\int_{\Gamma_4^0=1}\dd\Phi_4\,R_4(\Phi_4)
 \big[ J_4(\Phi_4)\hspace{22mm}\\[-2pt]
 {}-\Gamma_3^0(\widehat{M}_4\Phi_4)J_3(\widehat{M}_4\Phi_4)\big].
\end{aligned}
\label{eq:nlofinite}
\end{equation}
Here $R_4\dd\Phi_4$ includes the normalization of the real contribution to $B$. All additional physical cuts are evaluated on each state separately.

In a single-unresolved limit with a resolved three-parton limiting configuration, the map approaches the corresponding energy flow. The real and projected weights therefore cancel their leading singular behaviour before integration, giving an integrable $F_{\widehat{M}}[J]$ for a fixed infrared-safe measurement without a slicing boundary. At finite resolution, the map changes the finite subtraction prescription. In this normalization, Eq.~\eqref{eq:p2bframework} at $k=1$ becomes
\begin{equation}
 B[J]=F_{\widehat{M}}[J]+\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)J_3(b).
 \label{eq:nlomaster}
\end{equation}
Here $b$ denotes the Born momenta, ordered by decreasing energy, and $c_{\widehat M}$ is a density relative to $\dd\Phi_3(b)$, with the parton-label assignments summed. The contact $c_{\widehat{M}}$ contains the finite combination of virtual and projected real contributions. It depends on the map and support prescription, while their sum in Eq.~\eqref{eq:nlomaster} does not. The fit parametrizes its ratio to the Born density, as specified in Sec.~\ref{sec:nlo-fitted-results}.

For the projection entering Eq.~\eqref{eq:nlomaster}, we parametrize the shape and orientation of a massless three-parton state. An analytic reference is obtained by removing the selected soft parton or combining the selected collinear pair. We subtract the mean of the three spatial momenta, assign massless energies, and rescale to total energy $Q$. This recovers the Born state in the corresponding unresolved limit; an equal-energy configuration is used if the reference degenerates away from that limit. The network deforms this reference through
\begin{equation}
 \begin{aligned}
 L_i&=\ln u_i^{\mathrm{anchor}}+\frac{2d}{1+d}\tanh\ell_i,\\
 u_i&=\frac{e^{L_i}}{\sum_j e^{L_j}},\qquad
 E_i=\frac Q2(1-u_i).
 \end{aligned}
 \label{eq:nlodecoder}
\end{equation}
Here $u_i^{\mathrm{anchor}}=1-2E_i^{\mathrm{anchor}}/Q$ specifies the reference shape, and $\ell_i$ are network outputs. We use $d=2E_s/Q$ for a soft parton of energy $E_s$ and $d=(1-\cos\theta_{ij})/2$ for a collinear pair of opening angle $\theta_{ij}$, so that the deformation vanishes in the corresponding unresolved limit. The orientation is constructed covariantly, with the required particle-exchange symmetries, and all three momenta remain on shell and conserve total four-momentum. The geometric training criterion contains neither the four-parton matrix element nor the NLO cumulants. Since Eq.~\eqref{eq:nlofinite} is integrated over the original four-parton phase space, no Jacobian for the projection is required.

With the projection fixed, we determine the contact through its moments in Born coordinates. We use geometric $N$-jettiness~\cite{Stewart:2010tn,Jouttenus:2011wh} with reference directions chosen by global minimization,
\begin{equation}
 \begin{aligned}
 \tau_N(\Phi_m)&=\frac1Q\min_{\{\hat{\mathbf n}_a\}}
 \sum_{k=1}^{m}\min_{a=1,\ldots,N} n_a\cdot p_k,\\
 \tau_3(\Phi_4)&=\min_{i<j}\frac{E_i+E_j-|\mathbf p_i+\mathbf p_j|}{Q}.
 \end{aligned}
 \label{eq:tau3}
\end{equation}
Here $n_a=(1,\hat{\mathbf n}_a)$ with $|\hat{\mathbf n}_a|=1$, so $n_a\cdot p_k=E_k-\hat{\mathbf n}_a\cdot\mathbf p_k$. For four massless partons, the minimizing partition consists of one pair and two singletons. Their axes align with the respective momentum sums, yielding the second line. On three massless partons, $\tau_3=0$.
For $N=3$, the measurement $W_{a,t}$ of Eq.~\eqref{eq:frameworkcontact} has Born value $w_a(b)$. Its contact moment in the present normalization is
\begin{equation}
 C_{\widehat{M},a}=\int\dd\Phi_3(b)\,c_{\widehat{M}}(b)w_a(b).
 \label{eq:contact}
\end{equation}

Since three-jettiness vanishes on every projected Born state, the contact contributes $C_{\widehat{M},a}\delta(\tau_3)$ to the Born-weighted distribution. The matching relation in Eq.~\eqref{eq:frameworkcontact} reads
\begin{equation}
 C_{\widehat{M},a}=\lim_{t\to0}\big\{B_{\mathrm{sing}}[W_{a,t}]
                         -F_{\widehat{M}}[W_{a,t}]\big\}.
\label{eq:endpointmatching}
\end{equation}
Here $B_{\mathrm{sing}}$ is the leading-power EFT prediction for the same measurement $W_{a,t}$ and phase-space cuts, including its $\delta(\tau_3)$ term and plus distributions~\cite{Gaunt:2015pea}. The logarithms of $t$ cancel between $B_{\mathrm{sing}}[W_{a,t}]$ and $F_{\widehat{M}}[W_{a,t}]$, while the nonsingular cumulant vanishes as $t\to0$. The remaining constant determines the contact moment. This requires the finite EFT $\delta(\tau_3)$ coefficient, including the hard contribution, as well as the logarithmic terms. We determine the Born-dependent contact by fitting its weighted integrals to these moments. Section~\ref{sec:nlo-fitted-results} gives the parametrization and numerical results.

\subsection{Analytic projection and local contact}
\label{sec:nlo-local-method}

The second implementation calculates the contact directly at each Born point. The analytic map in Appendix~\ref{app:fixed-born} merges a selected pair and rescales the remaining momenta, preserving the mass shell, total four-momentum and single-unresolved limits. Its inverse generates the four-parton state from the prescribed Born momenta and three radiation variables. This supplies the common projection and phase-space measure needed for the radiation term and the contact.

At fixed Born kinematics, we evaluate $\mathcal A_1$ using the finite four-dimensional integrals in Eq.~\eqref{eq:contact-nlo-interior} and add the EFT $\delta(\tau_3)$ coefficient $H_1$ to obtain $c_{\widehat M}=H_1+\mathcal A_1$. Appendix~\ref{app:local-contact} derives these weights and the compensations that retain the full integration domain. The resulting local subtraction formula includes both radiation and contact, with the exact nonsingular contributions retained and no small slicing parameter. Section~\ref{sec:nlo-local-results} compares its predictions with the same three NLO distributions used for the neural implementation. The extension of the local subtraction to three-jet NNLO is proposed in Appendices~\ref{app:nnlo-fixed-born}--\ref{app:local-contact}.



% ---- Next draft method section ----

\section{An analytic NLO projection}
\label{app:fixed-born}

This appendix gives the analytic projection and its inverse used in the local NLO calculation. The projection maps a real configuration to Born kinematics; the inverse generates radiation while keeping all Born momenta fixed. We denote the projection by $\widehat{M}:\Phi_{N+1}\to\Phi_N$. It must preserve on-shell kinematics and four-momentum, and approach the underlying Born state in every single-unresolved limit. The tree-level real coefficient $R_{N+1}$ must give an integrable product with $\Delta J=J_{N+1}-J_N\circ\widehat{M}$, with physical cuts evaluated on each state separately.

For massless final states with $P=(Q,\mathbf0)$, choose the pair $h=(i,j)$ minimizing $d_{ij}$ and define
\begin{equation}
\begin{aligned}
 K_{ij}&=p_i+p_j,\qquad d_{ij}=E_i+E_j-|\mathbf K_{ij}|,\\
 \lambda&=1-d_{ij}/Q,\\
 \bar p_1&=\frac{(|\mathbf K_{ij}|,\mathbf K_{ij})}{\lambda},\qquad
 \bar p_a=\frac{p_{s_a}}{\lambda}\quad(a=2,\ldots,N),
\end{aligned}
\label{eq:app-map}
\end{equation}
where $s_a$ labels the spectators in increasing parton-label order; the merged pair is assigned Born label 1. We denote this projection for a specified pair $h=(i,j)$ by $\widehat{M}_h$; the global map $\widehat{M}$ selects the pair minimizing $d_{ij}$, with a fixed ordering used to break ties. The projected momenta obey $\bar p_a^2=0$ and $\sum_a\bar p_a=P$. In a soft or collinear limit, the selected pair contains the unresolved radiation and $\lambda\to1$, recovering the Born momenta.

For a measurement Lipschitz-continuous in energy flow, $|J(X)-J(Y)|\le L_Jd_E(X,Y)$ for a finite constant $L_J$, where $d_E(X,Y)=Q^{-1}\min_{\{f_{ab}\}}\sum_{ab}f_{ab}|\mathbf n_a-\mathbf n'_b|$ is the minimum energy-transport cost between states of total energy $Q$. Here $f_{ab}\ge0$ transfers energy from direction $\mathbf n_a$ in $X$ to $\mathbf n'_b$ in $Y$, with $\sum_bf_{ab}=E_a$ and $\sum_af_{ab}=E'_b$, the corresponding particle energies. For thrust and the $C$-parameter, this gives $|\Delta J|=O(\sqrt{d_{ij}/Q})$. In a soft-collinear limit, $d_{ij}/Q=O(y\theta_{ij}^2)$, suppressing $\dd y/y\,\dd\theta_{ij}^2/\theta_{ij}^2$; here $y$ is the soft energy divided by $Q$ and $\theta_{ij}$ is the pair's opening angle.

Conversely, fix $b=(\bar p_1,\ldots,\bar p_N)$ with $e_1=\bar p_1^0$ and choose $0<\lambda<1$. Only the $N-1$ spectator momenta are rescaled. The Born leg $\bar p_1$ is replaced by two massless particles with total momentum $K_{ij}$, fixed by four-momentum conservation,
\begin{subequations}
\label{eq:app-inverse}
\begin{equation}
\begin{aligned}
 p_{s_a}&=\lambda\bar p_a,\qquad
 K_{ij}=(1-\lambda)P+\lambda\bar p_1,\\
 K_{ij}^2&=(1-\lambda)\big[Q^2(1-\lambda)+2\lambda Qe_1\big]>0.
\end{aligned}
\label{eq:app-inverse-total}
\end{equation}
Write $\bar p_1=e_1(1,\mathbf n)$, and $k=\lambda e_1$. Choose orthonormal vectors $\mathbf e_x,\mathbf e_y$ transverse to $\mathbf n$ and set $\mathbf e_\perp(\phi)=\cos\phi\,\mathbf e_x+\sin\phi\,\mathbf e_y$. The individual momenta are
\begin{equation}
\begin{aligned}
 p_i^0&=\frac{K_{ij}^0+k\cos\theta}{2},\qquad p_j=K_{ij}-p_i,\\
 \mathbf p_i&=\frac12\big[(k+K_{ij}^0\cos\theta)\mathbf n
             +\sqrt{K_{ij}^2}\sin\theta\,\mathbf e_\perp(\phi)\big].
\end{aligned}
\label{eq:app-inverse-daughters}
\end{equation}
\end{subequations}
Here $\theta,\phi$ specify the direction of $p_i$ in the $K_{ij}$ rest frame, with polar axis $\mathbf n$, $-1<\cos\theta<1$ and $0\le\phi<2\pi$. Equation~\eqref{eq:app-inverse-daughters} boosts the two back-to-back massless daughters to the total centre-of-mass frame, ensuring $p_i^2=p_j^2=0$. Define $G_h(b,\xi)$ as the complete event $\{p_i,p_j,p_{s_2},\ldots,p_{s_N}\}$, with $\xi=(\lambda,\cos\theta,\phi)$. Reapplying the specified-pair projection gives $\widehat{M}_h(G_h(b,\xi))=b$. The selector $\chi_h$ is one when $h$ is the pair chosen by $\widehat{M}$ and zero otherwise. Retaining $\chi_h=1$ therefore ensures $\widehat{M}(G_h(b,\xi))=b$. Before this selection, the labelled Lorentz-invariant measure on each chart is
\begin{equation}
 \dd\Phi_{N+1}=\dd\Phi_N(b)\,
 \underbrace{\frac{Qe_1\lambda^{2N-3}}{32\pi^3}}_{\mathcal J_h(b,\xi)}
 \dd\lambda\,\dd\cos\theta\,\dd\phi.
\label{eq:app-jacobian}
\end{equation}
Summing branches with $\chi_h$ covers phase space without double counting. Adding and subtracting the projected real measurement gives the NLO correction
\begin{equation}
 \Sigma_N^{(1)}[J]=\int\dd\Phi_{N+1}R_{N+1}\Delta J
 +\int\dd\Phi_N(b)c_{\widehat{M}}(b)J_N(b),
\label{eq:app-subtraction}
\end{equation}
where $c_{\widehat{M}}$ combines the virtual and projected real contributions into a finite density relative to $\dd\Phi_N$. For the pointwise matching below, $\widehat{M}$ in Eq.~\eqref{eq:app-subtraction} must be the projection in Eq.~\eqref{eq:app-map}, with inverse and measure given by Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Direct sampling in $\Phi_{N+1}$ needs no additional Jacobian, but does not permit changing this projection while retaining the contact obtained from Eq.~\eqref{eq:app-pointwise-contact}.

The inverse map allows $c_{\widehat{M}}(b)$ to be determined separately at every resolved $N$-body Born phase-space point $b$. The required radiation input is the tree-level jettiness cumulant above $t$, evaluated at this fixed Born point,
\begin{equation}
\begin{aligned}
 c_{\widehat{M}}(b)&=\lim_{t\to0}\big[\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)
                  +\mathcal R_{>t}(b)\big],\\
 \mathcal R_{>t}(b)&=\left.\int\dd\Phi_{N+1}\,R_{N+1}
                   \Theta(\tau_N-t)\right|_b.
\end{aligned}
\label{eq:app-pointwise-contact}
\end{equation}
The notation $|_b$ denotes a density relative to $\dd\Phi_N(b)$. Generate the real momenta with $G_h(b,\xi)$, retain the selected branch $\chi_h=1$, and integrate only the radiation variables with the Jacobian in Eq.~\eqref{eq:app-jacobian}. One then evaluates $\tau_N$ on each generated state and includes its weight when $\tau_N>t$. For the geometric measure in Eq.~\eqref{eq:tau3}, this is simply $\lambda<1-t$ because $\tau_N=1-\lambda$. The Born point $b$ is held fixed throughout. Here $\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)$ is the NLO correction to the EFT cumulant for $\tau_N\le t$, differential in the same Born variables at leading power and including the coefficient of $\delta(\tau_N)$~\cite{Gaunt:2015pea}. Its addition to $\mathcal R_{>t}$ compensates the negative radiation contribution to the below-$t$ cumulant. Equation~\eqref{eq:app-pointwise-contact} then determines $c_{\widehat{M}}(b)$ point by point. This limiting relation fixes the contact convention. Appendix~\ref{app:local-contact} evaluates the same contact by finite four-dimensional integrals, so neither its extraction nor Eq.~\eqref{eq:app-subtraction} requires a small slicing parameter.



% ---- Next draft method section ----

\section{A proposal for local three-jet NNLO subtraction at fixed Born kinematics}
\label{app:nnlo-fixed-born}

This appendix develops the radiation part of the proposed extension of the local subtraction to three-jet NNLO, using a four-jet NLO calculation as input~\cite{Cacciari:2015jma}. To retain local cancellation at a specified three-parton Born point, the real contribution and its counterterm must be generated on a common phase space with those Born momenta fixed. The LLM constructs it by composing the inverse in Appendix~\ref{app:fixed-born} with the inverse of the NLO subtraction map. We first give the phase space and paired radiation weights, then discuss their integrability and numerical checks. Appendix~\ref{app:local-contact} gives the complementary proposal for direct contact calculation.

Let $R_5$ denote the five-parton tree contribution, $S_a$ the counterterms grouped by their maps $\widehat{m}_a:\Phi_5\to\Phi_4$, and $K_4$ the sum of the renormalized four-parton one-loop contribution and integrated counterterms, finite at resolved four-parton kinematics. For an infrared-safe four-jet measurement $f_m$ on an $m$-parton state, the NLO correction is
\begin{equation}
\begin{aligned}
 \mathcal I_4^{(1)}[f]
 &=\int\dd\Phi_5\left[R_5f_5-\sum_aS_a f_4(\widehat{m}_a\Phi_5)\right]\\
 &\quad+\int\dd\Phi_4\,K_4f_4.
\end{aligned}
\label{eq:nnlo-nlo-input}
\end{equation}
Only this correction, at the order of the three-jet NNLO coefficient, is needed. The matrix elements, counterterms, maps and finite $K_4$ are reusable in the sense that they remain unchanged, while their four- and five-parton integrations are replaced by the common phase space below. No new integrated counterterms or $d$-dimensional calculation are required. Flavour sums, symmetry factors and normalization are inherited from the NLO input, whose generation cuts must cover the new measurement.

\subsection{A common phase space}

We illustrate the pairing with antenna subtraction~\cite{Gehrmann-DeRidder:2005btv}; other NLO schemes can follow the same strategy with compatible inverse maps, measures and infrared bounds.

Use the P2B projection $\widehat{M}_4:\Phi_4\to\Phi_3$ of Eq.~\eqref{eq:app-map}, ordering its Born output by decreasing energy. The inverse sums six pair choices and six assignments of the Born momenta to the merged leg and spectators. Here $h$ includes both choices. Write $G_{4,h}$ for the $N=3$ inverse in Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}, generating $x=G_{4,h}(b,\xi)$. At fixed $b$, its radiation measure is $\dd\mu_4^b=\sum_h\chi_h\mathcal J_h\dd\xi$. The Born measure $\dd\Phi_3(b)$ is restricted to this energy ordering. Denote the two angles in $\xi$ by $\theta_4,\phi_4$, to distinguish them from the antenna azimuth $\phi$. For each antenna channel, write $x=(I,K,q_1,q_2)$, where $I,K$ are the massless parent four-momenta replacing partons $i,j,k$ under $\widehat{m}_a$, and $q_1,q_2$ are unchanged spectators.

In the $I+K$ rest frame, divide momenta by $\sqrt{s_{IK}}$, where $s_{IK}=(I+K)^2$, giving a dimensionless total $(1,\mathbf0)$. For $r,s>0$ and $r+s<1$, choose the massless daughters
\begin{equation}
\begin{aligned}
 \hat p_i&=\tfrac12(1-s)(1,0,0,1),\\
 \hat p_j&=\left(\frac{r+s}{2},\frac{\sqrt{rs(1-r-s)}}{1-s},0,
             \frac{r+s}{2}-\frac{r}{1-s}\right),\\
 \hat p_k&=(1,\mathbf0)-\hat p_i-\hat p_j.
\end{aligned}
\label{eq:nnlo-inverse}
\end{equation}
The hatted momenta satisfy $2\hat p_i\cdot\hat p_j=r$ and $2\hat p_j\cdot\hat p_k=s$. The antenna subtraction map gives the back-to-back parents
\begin{equation}
\begin{aligned}
 c&=1-r-s,\qquad y=\frac{s}{r+s},\\
 \rho_{\mathrm{ant}}&=\sqrt{1+\frac{4y(1-y)rs}{c}},\\
 a_i&=\frac{1+\rho_{\mathrm{ant}}-2ys}{2(1-s)},\qquad
 a_k=\frac{1-\rho_{\mathrm{ant}}-2yr}{2(1-r)},\\
 \hat I&=a_i\hat p_i+y\hat p_j+a_k\hat p_k,\\
 \hat K&=(1,\mathbf0)-\hat I.
\end{aligned}
\label{eq:nnlo-native-parents}
\end{equation}
Rotate $\hat I$ onto the direction of $I$ in the $I+K$ rest frame, rotate the decay plane about that direction by $\phi$, multiply all daughters by $\sqrt{s_{IK}}$, and boost from the $I+K$ rest frame to the total centre-of-mass frame. The two spectators are unchanged. This defines the inverse $p=G_a^{\mathrm{ant}}(x;r,s,\phi)$ explicitly. For $0\le\phi<2\pi$, define the azimuthal origin using the spectator with the larger component transverse to $I$ in the antenna rest frame. If both components vanish, use any nonparallel Cartesian reference axis.

The resulting phase space obeys
\begin{equation}
\begin{aligned}
 \widehat{m}_aG_a^{\mathrm{ant}}(x;r,s,\phi)&=x,\qquad \widehat{M}_{5,a}=\widehat{M}_4\circ\widehat{m}_a,\\
 \widehat{M}_{5,a}G_a^{\mathrm{ant}}(G_{4,h}(b,\xi);r,s,\phi)&=b,\\
 \dd\Phi_5&=\dd\Phi_4(x)\,
 \underbrace{\frac{s_{IK}}{32\pi^3}\dd r\,\dd s\,\dd\phi}
             _{\dd\Phi_{\mathrm{ant},a}}.
\end{aligned}
\label{eq:nnlo-five-measures}
\end{equation}
Thus all three Born momenta are fixed exactly in both members of a subtraction pair. The phase-space Jacobian is the product of the measure in Appendix~\ref{app:fixed-born} and the antenna measure. 



\subsection{Local subtraction on the common phase space}

Different counterterms have different maps. We therefore partition the real kernel into contributions $R_a$ and assign each the projection $\widehat{M}_{5,a}=\widehat{M}_4\circ\widehat{m}_a$. An additional smooth partition suppresses counterterms whose reduced four-parton state becomes singular while the real state remains resolved.

Let $v_a=\tau_3(\widehat{m}_a p)$, with the minimized geometric measure of Eq.~\eqref{eq:tau3}, and define the dimensionless transport distance between the three daughters and their two parents by
\begin{equation}
 \ell_a=\frac1Q\min_{\substack{0\le z_l\le E_l\\\sum_lz_l=E_I}}
 \sum_{l=i,j,k}\left[z_l|\mathbf n_l-\mathbf n_I|
       +(E_l-z_l)|\mathbf n_l-\mathbf n_K|\right].
\label{eq:nnlo-transport}
\end{equation}
All energies and unit directions in Eq.~\eqref{eq:nnlo-transport} refer to the total centre-of-mass frame. The variable $z_l$ is the energy transferred from daughter $l$ to parent $I$; the remainder goes to $K$. Sorting $|\mathbf n_l-\mathbf n_I|-|\mathbf n_l-\mathbf n_K|$ and assigning energy to $I$ in that order until $E_I=I^0$ is reached solves the minimization. It bounds the change of an energy-flow Lipschitz measurement, $|J_5-J_4|\le L_J\ell_a$, and also $|\tau_3(p)-v_a|\le\ell_a$. Choose
\begin{equation}
\begin{aligned}
 h_a&=h\!\left(\frac{v_a}{v_a+\ell_a}\right),\\
 h(z)&=\begin{cases}
 0,&z\le\tfrac12,\\
 w^2(3-2w),\quad w=4z-2,&\tfrac12<z<\tfrac34,\\
 1,&z\ge\tfrac34.
 \end{cases}
\end{aligned}
\label{eq:nnlo-screen}
\end{equation}
Near a single-unresolved limit of channel $a$ with resolved $x$, $h_a=1$. It vanishes when $v_a\to0$ while $\tau_3(p)$ stays nonzero, suppressing a counterterm singularity absent from the real configuration. The complementary contribution is retained, so this partition removes no phase-space region.

A suitable signed partition of the real contribution is
\begin{equation}
\begin{aligned}
 \hat d_{ij}&=\frac{s_{ij}}{Q(E_i+E_j+|\mathbf p_i+\mathbf p_j|)},\qquad
 u_a=\min(\hat d_{ij},\hat d_{jk}),\\
 \omega_a&=\frac{u_a^{-2}}{\sum_cu_c^{-2}},\qquad
 D=R_5-\sum_c h_cS_c,\\
 R_a&=h_aS_a+\omega_aD,\qquad \sum_aR_a=R_5.
\end{aligned}
\label{eq:nnlo-real-partition}
\end{equation}
Here $\hat d_{ij}=d_{ij}/Q$ is the dimensionless deficit corresponding to Eq.~\eqref{eq:app-map}. The $R_a$ need not be positive. The 30 channels have three distinct labels $(i,j,k)$ with $i<k$; $j$ is the parton removed by the subtraction map. We average $R_5$ and $S_a$ over the same $5!$ label permutations, grouping counterterms with identical maps, and average $K_4$ over $4!$ permutations. These averages relabel integration variables and introduce no extra multiplicity.

On an accepted chart, $x=G_{4,h}(b,\xi)$ and $p=G_a^{\mathrm{ant}}(x;r,s,\phi)$, set $J_5=J(p)$, $J_4=J(x)$ and $\Delta J_m=J_m-J_3(b)$. The common local weight is
\begin{equation}
\begin{aligned}
 W_a^J&=R_a\Delta J_5-S_a\Delta J_4\\
 &=\omega_aD\Delta J_5+h_aS_a(J_5-J_4)
                      -(1-h_a)S_a\Delta J_4.
\end{aligned}
\label{eq:nnlo-paired-weight}
\end{equation}
Every difference is formed before integration, at the same five-parton point and its mapped four-parton state. Scalar antennae require an additional treatment of collinear spin correlations~\cite{Gehrmann-DeRidder:2005btv}. At fixed $x,r,s$, define $\langle W_a^J\rangle_\phi=[W_a^J(\phi)+W_a^J(\phi+\pi/2)]/2$. This average preserves the full azimuthal integral. The leading $\cos2\phi$ and $\sin2\phi$ harmonics cancel within this pair, which is also the unit for estimating statistical errors.

At fixed $b$, the radiation contribution and its combination with the required NNLO contact take the form
\begin{equation}
\begin{aligned}
 F_J^{\mathcal P}(b)
 &=\sum_a\int\dd\mu_4^b\,\dd\Phi_{\mathrm{ant},a}\,\langle W_a^J\rangle_\phi
       +\int\dd\mu_4^b\,K_4\Delta J_4,\\
 \Sigma_3^{(2)}[J]
 &=\int\dd\Phi_3(b)\left[F_J^{\mathcal P}(b)
                     +c_{\mathcal P}^{(2)}(b)J_3(b)\right].
\end{aligned}
\label{eq:nnlo-p2b-scheme}
\end{equation}
Here $\mathcal P$ denotes the combined choice of $\widehat{M}_4$, $\widehat{m}_a$ and $R_a$. Integrating over $b$ and using $\sum_aR_a=R_5$ recovers the real and four-parton terms of Eq.~\eqref{eq:nnlo-nlo-input}; the remaining projected contribution is absorbed into $c_{\mathcal P}^{(2)}$. For the constant measurement $J=1$, $F_1^{\mathcal P}=0$ sample by sample. The four-parton weight $K_4\Delta J_4$ is separately integrable.



==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/DRAFT_READING.md <==
# Reading Alongside the Draft

`DRAFT_METHODS.txt` contains the current draft's framework, NLO definitions, analytic outer map, and the common phase space and local subtraction from the NNLO appendix. `DRAFT_REFERENCES.bib` supplies its cited references. Read the source directly; no compilation or access to the authors' data files is needed.

- For the outer inverse and Jacobian, see `eq:app-inverse` through `eq:app-jacobian`.
- For the antenna inverse and common phase space, see `eq:nnlo-inverse` through `eq:nnlo-five-measures`.
- For transport, h, the real partition, and the complete paired weight, see `eq:nnlo-transport` through `eq:nnlo-paired-weight`.
- For the relationship between radiation and the complete cross section, see `eq:nnlo-p2b-scheme`.

Learn the derivations directly from these passages and public literature. Implement the label ordering/sign convention in `NATIVE_INTERFACE.md`, sampling in `SAMPLING.md`, and complete weights in `PSEUDOCODE.md`.

The final formula in the excerpt also shows where the contact enters the complete cross section. This task reproduces only its radiation line. The excerpts include neither subsequent NNLO contact studies nor numerical figures or tables, and do not expand the task's scope. Retained references to other sections provide context only.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/DRAFT_REFERENCES.bib <==
@article{Cacciari:2015jma,
    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
    eprint = "1506.02660",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.115.082002",
    journal = "Phys. Rev. Lett.",
    volume = "115",
    number = "8",
    pages = "082002",
    year = "2015",
    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
}

@article{Campbell:2024hjq,
    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
    title = "{Projection-to-Born-improved subtractions at NNLO}",
    eprint = "2408.05265",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
    doi = "10.1007/JHEP05(2025)172",
    journal = "JHEP",
    volume = "05",
    pages = "172",
    year = "2025"
}

@article{Ebert:2019zkb,
    author = "Ebert, Markus A. and Tackmann, Frank J.",
    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
    eprint = "1911.08486",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
    doi = "10.1007/JHEP03(2020)158",
    journal = "JHEP",
    volume = "03",
    pages = "158",
    year = "2020"
}

@article{Gaunt:2015pea,
    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
    eprint = "1505.04794",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP09(2015)058",
    journal = "JHEP",
    volume = "2015",
    number = "09",
    pages = "058",
    year = "2015"
}

@article{Gehrmann-DeRidder:2005btv,
    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. Nigel",
    title = "{Antenna subtraction at NNLO}",
    eprint = "hep-ph/0505111",
    archivePrefix = "arXiv",
    doi = "10.1088/1126-6708/2005/09/056",
    journal = "JHEP",
    volume = "2005",
    number = "09",
    pages = "056",
    year = "2005"
}

@article{Gehrmann-DeRidder:2014hxk,
    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
    eprint = "1402.4140",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1016/j.cpc.2014.07.024",
    journal = "Comput. Phys. Commun.",
    volume = "185",
    pages = "3331",
    year = "2014"
}

@article{JADE:1986kta,
    author = "Bartel, W. and others",
    collaboration = "JADE",
    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
    reportNumber = "DESY-86-086",
    doi = "10.1007/BF01410449",
    journal = "Z. Phys. C",
    volume = "33",
    pages = "23",
    year = "1986"
}

@article{Jouttenus:2011wh,
    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
    eprint = "1102.4344",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.83.114030",
    journal = "Phys. Rev. D",
    volume = "83",
    pages = "114030",
    year = "2011"
}

@article{Stewart:2010tn,
    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
    eprint = "1004.2489",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP-4139",
    doi = "10.1103/PhysRevLett.105.092002",
    journal = "Phys. Rev. Lett.",
    volume = "105",
    pages = "092002",
    year = "2010"
}


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/ENVIRONMENT.md <==
# Environment, Public Inputs, and Execution Conventions

See each task's `EERAD3_NOTES.md` for actual pitfalls and checks of the interface for each state, and `PITFALLS.md` for repairs specific to its figures. Read these notes before writing an interface.

## Check the existing environment first

Create a separate working directory on the recipient's machine. Record the OS, CPU architecture, Python, compiler, package versions, and available computing resources. First check whether `eerad3` and `eerad3hist` are on PATH, and inspect the program version, run logs, and installation instructions. If available, `eerad3-config` can help locate the installation; not every release provides it, so its absence does not imply that EERAD3 is uninstalled.

The source baseline checked for this package is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. This is a reproduction baseline, not a statement about the latest release. Check whether the recipient's version provides the required capabilities, especially the complete four-jet NLO input needed by Task 4.

If the program is not installed or its source is unavailable, obtain a public release from the [official EERAD3 repository](https://gitlab.com/eerad-team/releases) and build it in your own working directory. Follow the README for the selected version rather than guessing command-line options. Do not overwrite an existing installation. Save the commit, source-file checksums, compiler options, and diffs of all changes.

A Fortran compiler and Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath are generally needed; Task 1 also needs PyTorch. A CPU is sufficient to start these tasks; a GPU is optional. Deep unresolved limits require binary128 or arbitrary precision for both geometry and kernels. Fortran and Python running on different architectures can communicate through a text-based process interface to avoid incompatible ABI linkage.

First run a small example supplied by the original software to check the environment. Before full production sampling, complete the kinematics, normalization, and local-limit checks specified by the task. Choose pilot and production budgets suited to the available resources and distinguish them in the report. Historical sample sizes in this package are only budget references.

## EERAD3 interfaces

The EERAD3 command-line program is suitable for generating independent references. Custom cumulants and pointwise kernels usually require an adapter in an analysis hook of the public source or in a private working copy. Do not assume that a release provides a general Python/C API for pointwise matrix elements.

Identify the real events, mapped counterevents, and finite virtual/integrated contributions at each multiplicity. Evaluate the measurement function separately on every configuration. Arbitrary weighted cumulants and pointwise kernels cannot be reconstructed from existing final histograms alone.

The baseline source uses momentum ordering `(px,py,pz,E)`; all explicit momenta in this package use `(E,px,py,pz)`. Convert consistently at the interface. Fortran COMMON blocks, constants, and kernels must use consistent precision. Do not promote only the inputs to quadruple precision while leaving intermediate variables in double precision.

Some runcard fields in the baseline have limited length. Prefer short scientific notation and check the parameters read back by the program. Native random seeds may support only 0–9999; do not pass large Python integer seeds directly. Save the settings actually read for every run.

## If accessing a raw one-loop amplitude

A complete native NLO finite contribution and a raw one-loop Laurent coefficient are different objects. When reusing a complete NLO calculation, preserve its scheme and integrated terms; do not add a separate raw-amplitude conversion.

For the audited baseline raw `FullB1g1Z` path, check two algebraic details against the original paper. For the last `log(y23)` term in the LC `e0v2` expression in `virtZQ.f`, compare the denominator with `(s12+s13)^2` in hep-ph/0505111 Eq. (5.13). For `Rlog` in `ants.f`, compare with the same-variable expression `log(y)log(1−y)+log(z)log(1−z)` in Eq. (5.11), rather than cross-variable products. Apply a correction in a separate working copy and save the diff only if the actual call path contains these differences and the original formula has been checked. The complete native path may use another equivalent expression.

The timelike finite conversion for the baseline scheme0 raw Laurent convention is `V0→V0−(π²/2)V[−2]`, with `V[−2]/B3=−17/3` in this channel. The Task 2 EFT hard convention uses `−7π²/12` times the double pole, already implemented in the supplied formulas. These convert different conventions and must not both be added. Check the actual interface using public formulas, q/qbar exchange symmetry, ordinary points, and high-precision limiting points.

## Common physics conventions

- Massless partons, pure-photon e+e− annihilation, five active quark flavors, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q.
- Q=1 may be used. All energy plots use E/Q, and all pair invariants use sij/Q², where sij=2 pi·pj and the metric is (+,−,−,−).
- The expansion variable is a=αs/(2π), normalized to the two-parton Born total cross section σ0. The three-jet NLO and two-jet NNLO figures both show coefficients of σ0 a². The three-jet NNLO radiation is the a³ coefficient; fixed-Born figures additionally divide by the specified Born density.
- If a native pointwise interface sets αs=2π to strip the coupling, check the kernel's phase-space and electroweak normalization and do not multiply by powers of a again.
- Label averaging, the physical flavor sum, identical-particle symmetry factors, and the sum over six assignments in the ordered Born region are distinct operations. Record each separately and do not conflate them.

## Measurement definitions

The JADE/E distance is `2 Ei Ej (1−cosθij)/Q²`, with four-vector addition on recombination. For a massive recombined jet, calculate its direction using the actual spatial momentum magnitude; do not replace |pi| with Ei. Use fixed lexicographic tie breaking. y23 is the transition value from three to two jets in exclusive clustering.

For these low-multiplicity events, compute thrust exactly as `max_signs |Σ sign_i p_i|/Q`, fixing the first sign to +1. Total broadening is `BT=Σ|p_i×nT|/(2Q)`. The C parameter can be computed as `3 Σ_{i<j} EiEj sin²θij/Q²`. Measure all three on the original massless partons.

Figures 4, 5, and 6 use strict y23>0.04 and no y34 cut. Jet energies are ordered after exclusive JADE/E recombination to three jets. The 20 equal-width display bins cover BT∈[0,0.5], E1/Q∈[1/3,1/2], and E2/Q∈[1/4,1/2], respectively. Also retain underflow and overflow. In the original Figure 4 energy histograms, internal boundaries belong to the bin on the left, leading energy 0.5 goes to overflow, and second-leading energy 0.5 stays in the last bin. The analytic implementation for Figures 5/6 uses left-closed, right-open bins, with the upper endpoint in overflow. Explicitly record these conventions and use them consistently for real, Born, and reference contributions; do not leave them to the plotting function. Task 3 has discrete Born support and requires the exact endpoint assignments specified there.

Geometric three-jettiness is `τ3=min_pairs (Ei+Ej−|pi+pj|)/Q` for four massless partons; it vanishes for three massless partons. The general definition is `min_axes Σ min_a (Ei−na·pi)/Q`. Do not replace it with jet resolution y23.

## Statistics and precision

Treat an event, all its paired counterevents, and its azimuthal partners as one statistical unit. Form differences before accumulation. Retain cross covariances between bins, observables, cuts, and contacts evaluated on the same samples. The covariance of independent batch means is `sample_cov(batch_means)/number_of_batches`. Use complete Sobol batches with independent scrambles.

On numerical failure, increase precision and recompute at the same coordinates, retaining the failure record. Do not drop points, clip weights, or silently alter phase-space cuts. Use only complete batches for statistics. When comparing a prediction with an independent reference, add both variances; include cross terms if samples are shared. Negative perturbative coefficients are allowed.

Store bin integrals first, then divide by physical bin widths to plot densities. Allocate the contact to bins with Born support using exact bin indicators; do not smear δ terms into a smooth curve. All figures must be drawn from data newly generated by the recipient.

## Public references

- [Official EERAD3 source](https://gitlab.com/eerad-team/releases).
- [EERAD3 manual, arXiv:1402.4140](https://arxiv.org/abs/1402.4140).
- [EERAD3 2.0 input for four-jet NLO, arXiv:2503.20610](https://arxiv.org/abs/2503.20610).
- [Antenna subtraction, hep-ph/0505111](https://arxiv.org/abs/hep-ph/0505111), especially the conventions for native virtual contributions and finite functions.
- [N-jettiness soft function, arXiv:1102.4344](https://arxiv.org/abs/1102.4344), especially the non-hemisphere geometric finite terms.
- [Quark jet function, hep-ph/0603140](https://arxiv.org/abs/hep-ph/0603140).
- [Gluon jet function, arXiv:1008.1936](https://arxiv.org/abs/1008.1936).
- [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).

For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "2.0.0",
  "language": "en",
  "contains_physics_data": false,
  "files_sha256": {
    "DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "DRAFT_METHODS.txt": "a3ac152b2eb3a988c0c8ca9514c3bf231a13a4c650842d3d874d34da7d0868c1",
    "DRAFT_READING.md": "4401d171889b02174d62ed00dc82e2593dbd3484f4a7b98e655440d87767a72e",
    "DRAFT_REFERENCES.bib": "fc6fbce9088e53f3e321756e277caaa23bed68f3c727a8a070d4e284c6e5c942",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "NATIVE_INTERFACE.md": "8a34422885a9912cd8f6998413cccefe25ac99b0de27a86f5a6fe85042e12678",
    "OUTER_MAP.md": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "PITFALLS.md": "e9a988b0396b5674bb646b4a65defbf463f5c5281a9cb456ebbe9f5c7aebaf65",
    "PROMPT.md": "dddee09b46daa0527f0df88a0a336945ea801742cd805c74c4ecbc31cc442bcb",
    "PSEUDOCODE.md": "4147a235578f01696ac2bf766e2927fa52fff9f68c967dce5e0651e18f03f9f1",
    "READ_ME_FIRST.txt": "764036621e7ae70f3f7a82f4564ae5f360631fd0e72a5e663d62c29ff22d5918",
    "SAMPLING.md": "61ab55122320510228470cec2f4167f6ee1c52c139fb7fcf7bbf54325650b399",
    "SPECIFICATION.md": "13f3c6b08c31c8897d375c770bbbf0439c659a0d9e58764cc7f13cbafdb90214"
  },
  "distribution": "arXiv ancillary adaptation of English v2",
  "packaging_note": "DRAFT_METHODS.tex is supplied as DRAFT_METHODS.txt; method text and physics instructions are unchanged."
}


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md <==
# Extracting Existing NLO Inputs from Public EERAD3 Source

## Interface contract

Build three interfaces in your own copy of the public source, all using massless, pure-photon annihilation, nf=5, and Q=μ=1.

```
tree5(p5) -> complete five-parton real coefficient
counterterms5(p5) -> list of (signed_native_weight, map_identity, mapped_p4)
finite4(p4) -> complete finite four-parton NLO coefficient K4
```

The last interface returns the finite combination of virtual and integrated terms, not just a bare one-loop matrix element. Counterterms must return map identities together with their values, not merely the sum of all terms.

Before building finite4, check NNLO-8 in `PITFALLS.md`. Current Figure 11 requires `7*s12` in the LNF function actually called, rather than the baseline expression `7**s12`. Change only this monomial in a separate source copy, check all generated precision versions, and save the version, diff, and checksums; do not reapply the change to an already corrected release. The prefactors below, the five-parton tree, and the counterterms are unchanged by this correction.

## Entry points in baseline EERAD3 2.0.0

The audited names are `sig5ZQ`, `sig4ZQs`, and `sig4ZQ`. These are not a stable general API; if the version changes, inspect the actual source to locate equivalent objects.

The native bridge settings are `as=2π, ca=cn=3, cflo=cf=4/3, tr=2.5`, where tr already contains TF*nf, and `iproc=1, nloop=-1, icol=0, njets=4, ichan=0`. While building the interface and inventory, make analysis `ecuts` accept all inputs and retain `bino` calls to observe all subtraction occurrences. Set hidden native phase-space cuts to zero. Apply technical cuts for the external integration after forming the complete paired weight.

Before each call, convert `(E,px,py,pz)` to native `(px,py,pz,E)` and update the COMMON state actually used by the current source, including p, ppar, yij5, and yij4. Call kernels with unit event weight and unit phase-space factor. Pass invariants computed stably from analytic geometry directly; do not recover small quantities in deep limits by subtracting `E²−|p|²`.

The baseline calls are

```
R_native = sig5ZQ(1,2,3,4,5,1,1)
S_native_occurrences = weights observed while evaluating sig4ZQs(1,2,3,4,5,1)
K_native = sig4ZQ(1,2,3,4,1,1).
```

Instrument every subtraction momentum-mapping call in the source to record its input labels, output ordering, and current occurrence id. Then use the analysis histogram hook to record all weights for that occurrence; do not replace the term-by-term record with the total return value of `sig4ZQs`. The baseline has 50 occurrences. Across all label permutations, group them by physical map into 30 `(i,j,k)` channels, with i<k and j removed.

Do not hard-code a map table from the old machine. Export a new table from your own public source. Outputs with different permutations but the same physical map may be added after relabeling momenta into a common ordering. For every group, check at ordinary and unresolved points that native mapped momenta agree with the analytic forward map.

## Signs, permutations, and normalization

The paper convention is `R5*J5−Σ Sa*J4a+K4*J4`. Native subtraction histogram entries already have a minus sign, so `Sa=−sum(native_entries_in_group_a)`. Do not treat an already subtracted total as Sa again.

Average R5 and every Sa over all 5!=120 label permutations, and K4 over all 4!=24 label permutations. After each relabeling, restore map_identity to the same physical channel. Apply the same average to R and S; do not sample permutations only for R. In the baseline adapter convention, return kernels **already divided by the Born sum** as follows

```
Bbar3 = 128π³ CF * sum_over_6_Born_assignments
                  [(xq²+xqbar²)/((1−xq)(1−xqbar))]
R = mean_120(R_native) * 8192π⁷/Bbar3
S[a] = −mean_120(sum_native_entries_for_a) * 8192π⁷/Bbar3
K = mean_24(K_native) * 2048π⁵/Bbar3.
```

The pseudocode uses these normalized R,S,K without dividing by Bbar3 again. Native label averaging does not replace the outer sum over six Born assignments.

The production local weight needs only S_c with `h_c>0` and the selected S_a, even if h_a=0. Convert this `needed` mask to an occurrence mask using the map identity for each permutation. Do not evaluate other terms in the kernels; their returned slots may be zero. Retain all 120 label permutations. The mask omits only counterterms whose algebraic coefficient is exactly zero and which are not a; it removes neither phase-space points nor finite compensation terms. When forming D, iterate only over h_c>0 terms to avoid `0*unevaluated_value`.

For another version or another public NLO program, establish the same LIPS/coefficient convention yourself. Do not copy these numerical prefactors without checking the native normalization.

## Interface acceptance

- Compare the wrapper's complete real/subtraction/finite weights with the original native analysis at new ordinary points.
- Check that `Σ occurrences` agrees with the uninstrumented native subtraction sum and that the new map table covers every term. If the occurrence count changes, review the diff.
- Under label exchange, R and S must transform together, with no extra multiplicity in the normalization of the full 120-permutation average.
- In single-unresolved limits, R−ΣS averaged over the two azimuths must reproduce the native subtraction behavior.
- High-precision promotion must include constants, COMMON blocks, external function return types, arrays, and every intermediate variable. Compare at the same points with an independent implementation at higher precision.
- After disabling native event-selection cuts, confirm that no terms previously blocked by the analysis hook are missing.

The recipient performs all modifications and checks without accessing compiled kernels, map files, or data generated by the authors.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/OUTER_MAP.md <==
# Analytic 4→3 Projection and Inverse Map at Fixed Born Momenta

All explicit formulas use `(E,px,py,pz)` and Q=1. Formulas valid for arbitrary Q retain Q explicitly where needed. Order all pairs lexicographically, with indices starting at 1.

## Forward map

In the total center-of-mass frame, compute for every parton pair

```
dij = Ei+Ej−|pi_vec+pj_vec|
    = sij/(Ei+Ej+sqrt((Ei+Ej)²−sij)).
```

Choose the pair h=(i,j) with the smallest dij and define δ=dij/Q and λ=1−δ. The merged Born momentum is `(|pi_vec+pj_vec|,pi_vec+pj_vec)/λ`; the other two momenta are pk/λ. Keep the labels required by the inverse map; energy ordering may be applied afterward. The selection function χh=1 if and only if this pair is the global minimum.

## Inverse map

Given b1,b2,b3 with total momentum P=(Q,0), choose b1 as the merged leg, with energy e and direction n. Define

```
K=(1−λ)P+λb1, k=λe
m²=K²=(1−λ)[Q²(1−λ)+2λQe]
e_perp(φ)=cosφ ex+sinφ ey
ex = normalized(component of b2 spatial perpendicular to n)
ey = n×ex
pi.E = (K.E+k c)/2
pi.vec = ((k+K.E c)n + sqrt(m²)*sqrt(1−c²)*e_perp)/2
pj=K−pi
spectators=(λb2,λb3).
```

Place pi,pj in the chosen pair slots and the spectators in the remaining slots in ascending order. There are six pairs and six Born-label assignments. The normalization for each figure specifies whether to sum over all assignments. Samples with χh=0 have zero weight but still count toward the sample count.

The LIPS factorization is

```
dΦ4 = dΦ3 * Q e λ³/(32π³) dλ dc dφ
```

Multiply each branch by χh and sum. For rotation-invariant measurements, `dΦ3=Q² dx1 dx2/(128π³)`. The complete labeled massless phase-space volume is `Φn(Q)=Q^(2n−4)/[2(4π)^(2n−3) Γ(n)Γ(n−1)]`, which can be used for an independent normalization check.

On accepted branches, τ3(p)=δ and M4(p)=b. Fixing the Born momenta does not automatically remove the full double-unresolved phase space. Retain χh and all specified measurement differences in the integral.

## Coordinates for the NLO contact

Let δ=uv and c=σ(1−u), with 0<u,v<1 and σ=±1. The Jacobian is `|∂(δ,c)/∂(u,v)|=u`, so the radiation density on each branch is `g(u,v)/(uv)`, where

```
g = χh e(1−uv)³ u²v R4 /(32π³)       (Q=1).
```

Average over φ and φ+kπ/2, k=0,1,2,3, using the same four angles for every rescaled point. Recompute χh at each scaled point; do not reuse the original sector decision.

## Two Born normalizations

The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.

Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/PITFALLS.md <==
# Reproduction Notes for Figures 10 and 11

This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 10/11.

## NNLO-1. A flat cut curve cannot repair separately integrated singular terms

Early work integrated real and subtraction terms separately and subtracted only after integration. In a single-unresolved limit, `J5−JB` approaches the generally nonzero `J4−JB`, so both separate components still have singular integrals. More statistics, a smaller eta, or decay along several double-unresolved paths does not make this calculation local subtraction.

The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 10 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.

## NNLO-2. A failed inverse map cannot transfer the remaining pole to a separate integral

The old implicit transport left an unpaired complement when no inverse solution could be found. Four-momentum closure, Jacobian checks, or algebraic equivalence at finite cut do not establish that this complement is integrable at zero cut.

Use the explicit `G4` and native antenna inverse `H_a` specified here, satisfying `m_a H_a(x)=x` and `M4(x)=b`. All generated states project to the same Born momenta. If the outer pair fails the global selection, the entire block is zero but still counts as an attempt. If a required map fails, increase precision at the same point or repair the chart; do not skip the point.

This changes the five-parton P2B projection prescription. Contacts, data, and integral curves from the old global M5 cannot be spliced directly into the new scheme.

## NNLO-3. An unrelated mapped state can introduce additional singularities

Using the constant-measurement kernel `R−sum S_a` directly can encounter an unrelated native map that sends a four-parton state to a three-parton boundary. The auxiliary h_a suppresses such reduced-state poles, but its complement must be retained in full.

Compute `D=R−sum(h_c*S_c)` and the term `−(1−h_a)S_a*(J4−JB)` in W_a as specified. h_a is a partition function, not a phase-space veto. Only counterterms with h_c>0 and the selected S_a need evaluation; S_a can contribute even when h_a=0. Convert the mask to occurrences separately for every permutation. Do not evaluate a singular term first and then multiply it by zero.

## NNLO-4. Labels, parent states, and angular pairing must be consistent within each weight

Use the same full 120-permutation average for R and S and a 24-permutation average for K4. Group counterterms by geometric map identity, not by numerical values or original function-call order. Keep canonical x4 ordered as `[I,K,spectator0,spectator1]`; do not rearrange its slots for the selected a.

The two local azimuthal angles are phi and phi+π/2, sharing x4 and b. Average the **entire** W_a, including measurements, partitions, and the real-counterterm difference. Do not average only bare R/S or treat the partners as independent events. A single azimuth can retain a collinear spin harmonic; this alone is not a subtraction failure and does not justify omitting the full-average check.

## NNLO-5. High precision and fast controls must not silently alter the integration domain

Ordinary-precision geometry, or promoting only the kernel, cannot guarantee accurate differences in deep regions. Preserve stable small invariants and adequate precision for all types and constants. If counterterms are compressed, audit the additional summation error and return to the full terms at the same point when needed.

In a two-level estimator, a guard may set L to zero, but the full H at that point must remain in H−L. The correction was small in an early pilot; later tail checks showed that its budget could not be reduced to zero. Use exactly the same coordinates for H and L within the correction. Keep the L stream independent of the correction stream and retain each batch covariance. A reduction in cost per fast point is not the speedup for reaching the same integration error.

## NNLO-6. An improved proposal need not reduce production errors

Some historical proposals performed well on training samples but did not provide the same benefit in independent production. A disabled inner uniform-mixture parameter was also found to make the generator and density inconsistent if enabled. It was zero in those runs, so it cannot be blamed for a shift in the completed results.

Generate, validate, and freeze your own proposal. Divide mixture samples by the full mixture density; with fixed stratified counts, use the actual stratum fractions. Treat coordinates without a physical role using the correct marginal density. Pilot data are not final production, and proposals or stopping points must not be selected to make central values look better.

Report final results for a fixed sample target. Retain points unfinished at a time deadline for continuation. Cost can correlate with difficult points, so the easily completed subset is not a complete fixed target.

## NNLO-7. A precise small-cut ratio in Figure 11 does not establish a precise absolute integral

All eta values in a batch are strongly correlated, and the denominator is itself an average over several cuts. A precise ratio can coexist with a much larger error on the absolute integral. Report both errors using the full covariance; adjacent cuts are not independent repeated evidence.

Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 10 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.

## NNLO-8. Explicitly handle the subsequently confirmed typo in the four-parton one-loop input

The LNF expression in baseline `src/Zqq/virtZQ.f` contains

```fortran
7**s12*s14*s23**2*s34**3
```

In Fortran, `**` is exponentiation. A later source audit found that this term violates homogeneity and exchange symmetry of the rational coefficient; replacing the first factor with `7*s12` restores them. Writing it more generally as `c*s12`, independent leading-residue checks for q1∥g3 and qbar2∥g4 both fix c=7. Increased floating-point precision cannot repair this issue.

Locate the actual call path in your version and check whether this term remains. If it does, preserve the original expression and a diff of the correction in your own source copy, then check homogeneity, exchange symmetry, and single-collinear leading residues. The physics can be checked against [Campbell–Glover–Miller's four-parton one-loop amplitudes](https://arxiv.org/abs/hep-ph/9706297) and [Kosower–Uwer's one-loop splitting amplitudes](https://arxiv.org/abs/hep-ph/9903515). The former does not print this monomial term by term; do not claim to have copied the correction directly from that paper.

The finite-four K4 in current Figure 11 has been updated using `7*s12`, with 320 complete batches of 64 points; that manuscript update preserved the existing five-parton data and Figure 10. The correction does not change the five-parton tree, counterterms, or NLO four-parton tree. An independent reproduction must calculate both the five-parton contribution and corrected K4 from new samples, without requiring the authors' old data. Use the old input only for a separately labelled diagnostic, not as input to the current figure or a tuning target. If comparing old and new K4 at identical points, retain covariance in the difference error; do not add the old value and its correction as independent quantities.

The old high-precision promotion also missed bare real constants, and the Li2 routine may have precision below binary128. Record source identity and arithmetic precision separately. Agreement at ordinary points does not automatically certify deep regions.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/PROMPT.md <==
# Prompt to Send Directly to an AI Agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.txt`. The prompt and pseudocode specify the execution choices for this reproduction.

Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Current Figure 11 uses the corrected finite-four input. Following NNLO-8, change `7**s12` to `7*s12` in the LNF function actually called, check every precision version, and record the source diff; do not reapply the change if the selected version is already corrected. The old input may be used only for a separately labelled diagnostic comparison.

Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 10 and 11. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.

First check the locally installed EERAD3 version. A complete four-jet NLO input is required, including five-parton trees, the finite four-parton NLO contribution, and the corresponding local counterterms. Public EERAD3 2.0.0 source may be used. Reuse these existing components and reorganize their integration at fixed Born momenta with the specified inverse maps.

Do not rely on the authors' installation paths, saved kernel data, old proposals, finite-four batch means, figures, or Monte Carlo data. Extract the required interfaces in your own copy of the public source. Recompute K4 and all reference checks. First implement a uniform proposal with full support; if greater efficiency is needed, build a positive proposal from your own independent pilot and freeze it.

Figure 10 shows paths testing local cancellation. Figure 11 shows the radiation integral including the complete finite-four contribution and its stability as η→0. Neither includes the complete NNLO contact. Do not add a claim of completed A2 extraction or call the results complete three-jet NNLO distributions.

Retain R5, every counterterm group, K4, both azimuthal partners, all label averages, and the common-cut rule. Complete normalization, inverse-map, counterterm-grouping, and local-limit checks before integration. Zero weights from low-precision guards may be used only in the control variate L; the high-precision H−L correction must cover the same point and retain the full integration domain.

Deliver source and diffs against the public source in a separate working directory, environment/version records, interface extraction instructions, run commands, newly generated batch means and covariance, new figures, and a report. Report physical cancellation, actual numerical stability, and production errors. Clearly state any production precision you could not achieve.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md <==
# Figures 10 and 11 Pseudocode

```text
inspect_EERAD3_and_create_public_source_working_copy()
read_EERAD3_NOTES_and_PITFALLS()
extract_complete_tree5_counterterm_maps_and_finite4_interfaces()
audit_finite4_LNF_monomial_and_precision_of_literals_and_special_functions()
require_LNF_7_times_s12_in_all_used_precision_versions_for_current_Figure11()
record_corrected_source_identity_and_single_monomial_diff()
record_public_source_diff_and_native_map_inventory()
implement_outer_inverse_and_all_30_antenna_inverses()
implement_measurements_transport_h_omega_and_precision_modes()
check_normalization_roundtrips_and_single_unresolved_cancellation()
check_all_h_complements_masks_label_assignments_and_full_azimuth_pair()

b = specified_fixed_Born_point
JB = measurements(b)
eta = [10**(-k) for k=3..12]+[0]

function packet(u,precision):
    a = floor(30*u[0])
    x,w4,delta = outer_draw(u[1:8],b)
    if w4==0: return zeros(11,2)
    r,s,phi,qant = antenna_draw(u[8:13],delta_squared=delta**2)
    blocks=[]; ymin=infinity
    for angle in (phi,phi+pi/2):
        p,jac = inverse_antenna(x,a,r,s,angle)
        ymin=min(ymin,min_real_pair_invariant(p))
        if precision==fast and ymin<1e-8:
            return zeros(11,2)  # Only L, still included in H-L correction.
        maps = evaluate_all_30_maps_with_physical_label_identity(p)
        h,omega = compute_transport_partition(maps,p)
        needed = union([a],all_channels_with_h_positive)
        if precision==fast and any_min_invariant(maps[needed])<1e-8:
            return zeros(11,2)
        verify_fixed_Born_roundtrip_at_sufficient_precision()
        blocks.append(p,jac,maps,h,omega,needed)

    values=[]
    for p,jac,maps,h,omega,needed in blocks:
        R,S = normalized_native_kernels_with_full_120_label_averages(p,needed)
        D = accurate_sum([R]+[-h[c]*S[c] for c if h[c]>0])
        J5=measurements(p); J4=measurements(x)
        W = accurate_sum(
              omega[a]*D*(J5-JB),
              h[a]*S[a]*(J5-J4),
              -(1-h[a])*S[a]*(J4-JB))
        values.append(w4*30*jac*W/(2*qant))
    value=accurate_sum(values)
    return (ymin>eta)[:,None]*value[None,:]

# Figure10 uses fixed coordinates, no Monte Carlo inverse probabilities.
for path in six_specified_paths:
    for epsilon in logspace(-2,-9):
        x,pair_of_p5,Jac_log = deterministic_path(path,epsilon)
        R_a,S_a,W = high_precision_paired_kernels_and_measurements()
        save(Jac_log*average(R_a*J5-S_a*J4),
             Jac_log*average(R_a-S_a)*JB,
             Jac_log*average(W))
plot_local_limits_as_Figure10()

# Generate a NEW pilot/proposal, or use q=1.
proposal = uniform_full_support_or_new_frozen_pilot_proposal()
for independent_batch in chosen_production_plan:
    ul,ql = fresh_design(fast_seed,batch,proposal)
    uc,qc = fresh_design(correction_seed,batch,proposal)
    L[batch] = mean(packet(u,fast)/q for u,q in ul,ql)
    C[batch] = mean((packet(u,high)-packet(u,fast))/q for u,q in uc,qc)
    save_complete_batch_means()

# Finite-four contribution is generated afresh, independently.
for independent_finite_four_batch:
    K[batch] = mean(w4*normalized_finite4_with_corrected_LNF(x)*(measurements(x)-JB)/q4)
    save_complete_K_batch()

F,VF = combine_L_C_K_with_full_cross_cut_covariance()
plot_paired_five_finite_four_total_and_eta0_running_estimates_as_Figure11()
write_all_configuration_new_statistics_covariances_and_report()
```

Production code may cache exactly repeated geometry, kernel, or permutation results to save computation. The cache must be generated by the recipient in the current calculation, with keys including source version, precision, momentum labels, and coordinates. Check any algebraic aggregation against the uncompressed result at the same point.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/READ_ME_FIRST.txt <==
Give this entire folder to the AI agent and send the full contents of PROMPT.md.
Read EERAD3_NOTES.md and PITFALLS.md first, checking interfaces and calculations against the documented lessons.
Study derivations and general details with DRAFT_READING.md and the draft method excerpts.
Obtain all numerical inputs from public software and new runs on the recipient's machine.
This folder does not depend on its parent directory or other task folders.

Files
DELIVERY.md
DRAFT_METHODS.txt
DRAFT_READING.md
DRAFT_REFERENCES.bib
EERAD3_NOTES.md
ENVIRONMENT.md
NATIVE_INTERFACE.md
OUTER_MAP.md
PITFALLS.md
PROMPT.md
PSEUDOCODE.md
SAMPLING.md
SPECIFICATION.md


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/SAMPLING.md <==
# Sampling with Full Support and Precision Handling

## 1. Outer four-parton sampling with seven independent coordinates

Take v∈(0,1)^7, pair=`floor(6v0)`, and Born assignment=`floor(6v1)`. Define

```
logdraw(U,a)=a*expm1(U*log1p(1/a)).
```

Use v2 as the mixture selector for δ and v3 as the random value. With probability .15 take δ=v3; otherwise use logdraw(v3,.001). The full density is `pδ=.15+.85/[(δ+.001)*log(1+1/.001)]`.

Let a=max(2δ,1e−12) and z0=logdraw(v5,a). If v4≥.5 take z=1−z0; otherwise take z=z0. Set cosθ4=2z−1. The full density is `pc=.25*[1/(z+a)+1/(1−z+a)]/log(1+1/a)`. Set φ4=2πv6.

After generating x4, return zero and retain the draw if the outer pair is not the global minimum-deficit pair. Otherwise the radiation measure weight is

```
w4=36*e_perm*(1−δ)³/(16π²*pδ*pc).
```

This includes the 6 pairs × 6 assignments and the inverse density of uniform φ4. It contains no Born integral because b is fixed.

## 2. Antenna sampling with five independent coordinates

Take w∈(0,1)^5, a=max(.02δ²,1e−12), and L=ln(1+1/a). The mixture is 20% uniform on the triangle and 80% equally divided among its three corners.

If w0<.2, set ρ=sqrt(w1), z=w2, r=ρz, s=ρ(1−z), and φ=2πw4.

Otherwise define `branch=3*(w0−.2)/.8`, corner=floor(branch), and selector=branch−corner. For selector<.15 take ρ=w1; otherwise take ρ=logdraw(w1,a). Define z0=logdraw(w2,a), choosing z=z0 for w3<.5 and z=1−z0 otherwise. First form r0=ρz, s0=ρ(1−z), and c0=1−r0−s0, then return `(r0,s0)`, `(c0,r0)`, or `(s0,c0)` for corner=0,1,2, respectively. Set φ=2πw4.

Evaluate all mixture components in the full density at each point

```
pρ(ρ)=.15+.85/[(ρ+a)L]
pz(z)=.5*[1/(z+a)+1/(1−z+a)]/L
q0(r,s)=pρ(r+s)*pz(r/(r+s))/[(r+s)*2π]
qant(r,s,φ)=.2/π+.8/3*[q0(r,s)+q0(s,c)+q0(c,r)]
c=1−r−s.
```

Do not divide only by the density of the selected component. The offset a>0 is not a cutoff; r and s can still approach 0 arbitrarily closely. Use high precision to represent very narrow triangles; do not drop a point because double-precision rounding makes c=0.

A complete paired draw uses 13 base coordinates. The first selects uniformly among 30 antenna channels, followed by 7 outer and 5 antenna coordinates. Each azimuth contributes `w4*30*Jac_ant*W/(2*qant)`; add the two angles. Finally divide by the optional 13-dimensional proposal q described next.

## 3. A new adaptive proposal

The default q(u)=1 already defines the complete algorithm and can be used for initial correctness checks. For higher-precision production, build a proposal from your own independent pilot. Do not load an old `production-proposal` or any saved sampling boxes.

One explicit implementation is as follows.

1. Draw independent uniform 13-dimensional pilot points and record both observables of the eta=0 paired weight. Normalize each observable by its pilot RMS and use the sum of absolute values as a positive importance score.
2. Recursively bisect the unit cube. For every existing box and coordinate, try splitting at the geometric midpoint, requiring enough pilot points on both sides. Choose the split giving the largest reduction in squared error of the piecewise-constant importance approximation, up to at most 32 boxes.
3. Give each box a mass proportional to `volume*mean(score in box)`. Use a positive global score for insufficiently sampled boxes. Normalize to obtain qtree, whose density is mass/volume within each box.
4. Fix `q=.2+.8*qtree`. Use a separate selector to choose the component and box, then draw 13 coordinates uniformly by a linear transformation within the selected box. Save the full mixture q for every actual sample, not the branch density.
5. Do not include pilot data in final unbiased batch statistics. Freeze the proposal during production. A change starts a new independent campaign, with separate statistics and correct subsequent combination.

This independently rebuilt sampling scheme need not recover the original frozen boxes and does not guarantee the same variance. The pilot can be enlarged before choosing a production budget.

## 4. Precision and unbiased correction

You may use sufficiently high precision H throughout, or reproduce the original control-variate structure

```
integral(H)=E[L]+E[H−L].
```

L is the faster implementation. Set L to zero if the minimum real pair invariant at either azimuth is <1e−8, or if the minimum invariant of any required mapped state is <1e−8. This is a guard on the computational control variate, not a physical cut. H always evaluates the complete weight at the same coordinates.

The baseline H uses 60-digit geometry, binary128 kernels, and 50-digit paired summation. If cancellation is still unstable, further increase kernel precision. One starting option is high-precision summation of all unaggregated 51×120 terms. If equivalent terms are compressed, record an error bound; when it exceeds 1e−18|W|, return to unaggregated evaluation at the **same point**. Do not use this criterion as a threshold for clipping small W.

The fast stream and correction stream are independent. Within the correction, H and L use exactly the same u, proposal, and angles. Every L=0 guard must be included in the correction. Recompute failures at the original point rather than skipping them.

## 5. Budgets and covariance

Historical sizes were 160 independent fast batches of 8192 points each, 160 independent correction batches of 64 points each, and 320 independent K4 batches of 64 points each. A new proposal and different hardware change efficiency. Adjust budgets according to new errors; the same runtime is not promised.

Recompute K4 with the outer sampler by integrating `w4*K4(x)*(J4−JB)`. Use q4=1 or a positive q4 from a new independent pilot, dividing by its density.

Save the complete 11-cuts × 2-observables vector for every fast/correction batch and a 2-dimensional vector for each K4 batch. Let CovRows use ddof=1, with flatten preserving the batch axis.

```
P=mean(L)+mean(Correction)
VP=CovRows(flatten(L))/nL + CovRows(flatten(Correction))/nC
km=mean(K_batches), VK=CovRows(K_batches)/nK
F=P+broadcast(km,to_all_11cuts)
VF=VP+tile(VK,(11,11)).
```

For each J, the ratio denominator is the mean of F over 1e−11≤eta≤1e−7. Propagate errors using the full VF and the ratio gradient. The running eta=0 plot uses complete batch prefixes and the same km,VK; its last point must equal the final result. Do not add provisional means of incomplete batches to the convergence curve.


==> anc/nnlo-radiation/figure-reproduction-en/04_fig10_11_local_nnlo_radiation/SPECIFICATION.md <==
# NNLO Radiation Definitions for Figures 10 and 11

## 1. Fixed Born point and target

```
b=((.4,0,0,.4),
   (.35,sqrt(3)/8,0,−.275),
   (.25,−sqrt(3)/8,0,−.125))
JB=(1−T,C)=(.2,9/14).
```

Use all six Born assignments and six outer pairs in `OUTER_MAP.md`. Normalize by the ordered Born density Bbar3, which is a sum, not an average. This task returns `F_J^(2)(b)/Bbar3`, containing only NNLO radiation; it does not calculate A2 or the NNLO contact.

## 2. Inverse of the 5→4 antenna map

Generate the four-parton state x from the fixed b using the outer inverse. For every channel a=(i,j,k), always take the first two entries of x as I=x1 and K=x2 and the last two as spectators. Do not select parents from x again according to i,k. Use i<k, with j the parton to be removed. Place the three inverse-map daughters in five-parton slots (i,j,k), and place x3,x4 in the remaining two slots in ascending order. The forward map always returns `[I,K,spectator0,spectator1]`. Reorder native map outputs into this convention first. Define `sIK=(I+K)²`, with r>0, s>0, and r+s<1.

First construct unit-mass rest-frame daughters

```
pi_hat = (1−s)/2 * (1,0,0,1)
pj_hat = ((r+s)/2, sqrt(r*s*(1−r−s))/(1−s), 0,
          (r+s)/2−r/(1−s))
pk_hat = (1,0,0,0)−pi_hat−pj_hat
c=1−r−s; y=s/(r+s)
rho_ant=sqrt(1+4*y*(1−y)*r*s/c)
ai=(1+rho_ant−2*y*s)/(2*(1−s))
ak=(1−rho_ant−2*y*r)/(2*(1−r))
I_hat=ai*pi_hat+y*pj_hat+ak*pk_hat
K_hat=(1,0,0,0)−I_hat.
```

Rotate I_hat into the direction of the actual I in the I+K rest frame, rotate the decay plane by φ about that axis, multiply by sqrt(sIK), and boost back to the overall center-of-mass frame. Define the azimuthal origin using the spectator with the largest transverse component in the antenna rest frame. In a fully degenerate case, choose a nonparallel Cartesian axis and record deterministic tie breaking.

The inverse satisfies `m_a(p5)=x4` and `M4(m_a(p5))=b`, with phase-space measure

```
dΦ5=dΦ4 * sIK/(32π³) dr ds dφ.
```

The forward map computes r=sij/sIK and s=sjk/sIK from the daughters, then constructs the parents with the same ai,y,ak. Compute all 30 maps this way, matching native output ordering through the interface table.

## 3. Real-radiation partition and local pairing

Compute all 30 maps for the same p5. Let `v_a=τ3(m_a(p5))`. Compute the energy transport distance from three daughters to two parents

```
ell_a = min_{0≤zl≤El, sum zl=EI}
        sum_l [zl*|nl−nI|+(El−zl)*|nl−nK|]/Q.
```

The explicit algorithm sorts the three daughters by increasing `|nl−nI|−|nl−nK|`, then assigns their energy to I in that order until EI is reached, assigning all remaining energy to K.

Define z=v/(v+ell), with h(z)=0 for z≤1/2, h(z)=1 for z≥3/4, and `w²(3−2w)`, w=4z−2, in between. A zero denominator occurs only at an exact singular boundary and should not arise from finite open-cube sampling; if it does, diagnose it at higher precision.

```
dhat_ij = sij/[Q*(Ei+Ej+|pi_vec+pj_vec|)]
u_a=min(dhat_ij,dhat_jk)
omega_a=u_a^(−2)/sum_c u_c^(−2)
D=R5−sum_c h_c*S_c
R_a=h_a*S_a+omega_a*D
W_a^J=omega_a*D*(J5−JB)
      +h_a*S_a*(J5−J4)
      −(1−h_a)*S_a*(J4−JB).
```

Use scaling or logsumexp when computing omega to avoid overflow. R_a can be negative. `ΣR_a=R5`; h only reorganizes the weights and does not justify removing the `(1−h)S` compensation.

At fixed x,r,s, average the two complete W values at φ and φ+π/2. Recompute R, all S, mapped states, omega, and h for each angle. The pair is one statistical unit. Do not rotate only the real event while reusing unrotated counterterms.

```
F_J(b)=sum_a ∫dμ4(b) dΦant <W_a^J>φ
       +∫dμ4(b) K4(x)*(J4−JB).
```

For the constant measurement J=1, every weight must vanish pointwise. This checks the radiation identity; it does not imply a zero complete cross section.

## 4. Paths for Figure 10

The three columns use cyclic Born assignments (1,2,3), (2,3,1), and (3,1,2), respectively. Set outer pair=(3,4) and antenna=(2,1,3), using 1-based physical labels.

For the upper panels, δ4=r=ε, with the other parameters given by

| Column | cosθ4 | s | φ4 | φ |
|---|---|---|---|---|
| 1 | −.35 | .22 | .73 | .419 |
| 2 | .20 | .35 | 1.23 | 1.119 |
| 3 | .55 | .47 | 1.73 | 1.819 |

For the lower panels, δ4=ε, 1−cosθ4=Aε, and r+s=Bε, with φ4 and φ as above.

| Column | A | B | r/(r+s) |
|---|---|---|---|
| 1 | 8 | 1 | .3 |
| 2 | 12 | 1.3 | .4 |
| 3 | 16 | 1.6 | .5 |

Use logarithmically spaced ε points from 10−2 to 10−9, keeping exactly the same Born momenta at every point. Jac_log is the outer Jacobian times the antenna Jacobian, multiplied by δ4*r in the upper panels and by `δ4*(1−cosθ4)*(r+s)²` in the lower panels. These are path densities; **do not multiply by Monte Carlo channel inverse probabilities 36 or 30**.

With J=1−T, plot three curves

```
Jac_log * <R_a*J5−S_a*J4>/Bbar3
Jac_log * <R_a−S_a>*JB/Bbar3
Jac_log * <W_a^J>/Bbar3.
```

Kernels returned by this package's adapter are already divided by Bbar3; do not divide again. Form the paired curve directly from W, avoiding subtraction of two large plotted values. Apply no technical cut. C may be used for an additional check of the same behavior.

## 5. Figure 11 integral and common cut

Use `eta=[1e−3,1e−4,...,1e−12,0]` and J=(1−T,C). For one paired draw, let ymin be the minimum over all real pair invariants at both azimuthal angles. Multiply the **entire two-angle-averaged W** by `1(ymin>eta)`; do not cut individual subterms separately.

Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means with the corrected `7*s12` input, matching current Figure 11. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.

Integrate eta=0 directly; do not substitute the result at the smallest nonzero cut. Offsets in `SAMPLING.md` only change the probability density and retain support down to 0.

## 6. Scope of acceptance

Check roundtrips, momentum conservation, mass shells, labels and signs, J=1, all six local paths, and single-unresolved limits. Along the supported paths, test the vanishing of the paired density relative to radiation/projected densities. Do not describe a finite set of numerical paths as a proof for every measurement. Check consistency of the small-eta plateau with direct eta=0 integration and provide the full covariance.

No old central values are inputs; the final conclusion must depend on the recipient's data. A complete numerical study of the NNLO contact lies outside this task's acceptance scope.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/DELIVERY.md <==
# Figure 7 Recipient Deliverables

Deliver `implementation/` (source and public-source diffs), `environment.json`, `run_config.json`, an actually rerunnable `README.md`, `results/` (complete new batch means and covariance), `figures/` (Figure 7 PDF/PNG and new plotting data), `checks/`, and `REPORT.md`.

Distinguish the P2B raw virtual + EFT + A1 construction from the native antenna reference. Record their common corrected LNF input, all label and measure factors, precision-promotion strategy, state-by-state cuts, checkpoints, and actual checks. Regenerate the four-parton Hδ, A1, radiation, and reference without reading the authors' samples or models.

Save the batch axis, bin edges, flow bins, bin-integral/density convention, mean covariance, shared sample prefix, and independent extension. Plot pulls using the covariance of the difference rather than treating shared data as independent.

Following `PITFALLS.md`, report completed checks, applicable unresolved issues, actual errors, and resource use. Formula specifications and document checks in this package do not replace the recipient's numerical validation. An optional τ4 check is diagnostic and adds no panel to the main Figure 7.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/DRAFT_METHODS.txt <==
% Current manuscript method excerpts; numerical tables and figures omitted.
\section{An analytic NLO projection}
\label{app:fixed-born}

This appendix gives the analytic projection and its inverse used in the local NLO calculation. The projection maps a real configuration to Born kinematics; the inverse generates radiation while keeping all Born momenta fixed. We denote the projection by $\widehat{M}:\Phi_{N+1}\to\Phi_N$. It must preserve on-shell kinematics and four-momentum, and approach the underlying Born state in every single-unresolved limit. The tree-level real coefficient $R_{N+1}$ must give an integrable product with $\Delta J=J_{N+1}-J_N\circ\widehat{M}$, with physical cuts evaluated on each state separately.

For massless final states with $P=(Q,\mathbf0)$, choose the pair $h=(i,j)$ minimizing $d_{ij}$ and define
\begin{equation}
\begin{aligned}
 K_{ij}&=p_i+p_j,\qquad d_{ij}=E_i+E_j-|\mathbf K_{ij}|,\\
 \lambda&=1-d_{ij}/Q,\\
 \bar p_1&=\frac{(|\mathbf K_{ij}|,\mathbf K_{ij})}{\lambda},\qquad
 \bar p_a=\frac{p_{s_a}}{\lambda}\quad(a=2,\ldots,N),
\end{aligned}
\label{eq:app-map}
\end{equation}
where $s_a$ labels the spectators in increasing parton-label order; the merged pair is assigned Born label 1. We denote this projection for a specified pair $h=(i,j)$ by $\widehat{M}_h$; the global map $\widehat{M}$ selects the pair minimizing $d_{ij}$, with a fixed ordering used to break ties. The projected momenta obey $\bar p_a^2=0$ and $\sum_a\bar p_a=P$. In a soft or collinear limit, the selected pair contains the unresolved radiation and $\lambda\to1$, recovering the Born momenta.

For a measurement Lipschitz-continuous in energy flow, $|J(X)-J(Y)|\le L_Jd_E(X,Y)$ for a finite constant $L_J$, where $d_E(X,Y)=Q^{-1}\min_{\{f_{ab}\}}\sum_{ab}f_{ab}|\mathbf n_a-\mathbf n'_b|$ is the minimum energy-transport cost between states of total energy $Q$. Here $f_{ab}\ge0$ transfers energy from direction $\mathbf n_a$ in $X$ to $\mathbf n'_b$ in $Y$, with $\sum_bf_{ab}=E_a$ and $\sum_af_{ab}=E'_b$, the corresponding particle energies. For thrust and the $C$-parameter, this gives $|\Delta J|=O(\sqrt{d_{ij}/Q})$. In a soft-collinear limit, $d_{ij}/Q=O(y\theta_{ij}^2)$, suppressing $\dd y/y\,\dd\theta_{ij}^2/\theta_{ij}^2$; here $y$ is the soft energy divided by $Q$ and $\theta_{ij}$ is the pair's opening angle.

Conversely, fix $b=(\bar p_1,\ldots,\bar p_N)$ with $e_1=\bar p_1^0$ and choose $0<\lambda<1$. Only the $N-1$ spectator momenta are rescaled. The Born leg $\bar p_1$ is replaced by two massless particles with total momentum $K_{ij}$, fixed by four-momentum conservation,
\begin{subequations}
\label{eq:app-inverse}
\begin{equation}
\begin{aligned}
 p_{s_a}&=\lambda\bar p_a,\qquad
 K_{ij}=(1-\lambda)P+\lambda\bar p_1,\\
 K_{ij}^2&=(1-\lambda)\big[Q^2(1-\lambda)+2\lambda Qe_1\big]>0.
\end{aligned}
\label{eq:app-inverse-total}
\end{equation}
Write $\bar p_1=e_1(1,\mathbf n)$, and $k=\lambda e_1$. Choose orthonormal vectors $\mathbf e_x,\mathbf e_y$ transverse to $\mathbf n$ and set $\mathbf e_\perp(\phi)=\cos\phi\,\mathbf e_x+\sin\phi\,\mathbf e_y$. The individual momenta are
\begin{equation}
\begin{aligned}
 p_i^0&=\frac{K_{ij}^0+k\cos\theta}{2},\qquad p_j=K_{ij}-p_i,\\
 \mathbf p_i&=\frac12\big[(k+K_{ij}^0\cos\theta)\mathbf n
             +\sqrt{K_{ij}^2}\sin\theta\,\mathbf e_\perp(\phi)\big].
\end{aligned}
\label{eq:app-inverse-daughters}
\end{equation}
\end{subequations}
Here $\theta,\phi$ specify the direction of $p_i$ in the $K_{ij}$ rest frame, with polar axis $\mathbf n$, $-1<\cos\theta<1$ and $0\le\phi<2\pi$. Equation~\eqref{eq:app-inverse-daughters} boosts the two back-to-back massless daughters to the total centre-of-mass frame, ensuring $p_i^2=p_j^2=0$. Define $G_h(b,\xi)$ as the complete event $\{p_i,p_j,p_{s_2},\ldots,p_{s_N}\}$, with $\xi=(\lambda,\cos\theta,\phi)$. Reapplying the specified-pair projection gives $\widehat{M}_h(G_h(b,\xi))=b$. The selector $\chi_h$ is one when $h$ is the pair chosen by $\widehat{M}$ and zero otherwise. Selecting charts with $\chi_h=1$ therefore ensures $\widehat{M}(G_h(b,\xi))=b$. Before this selection, the labelled Lorentz-invariant measure on each chart is
\begin{equation}
 \dd\Phi_{N+1}=\dd\Phi_N(b)\,
 \underbrace{\frac{Qe_1\lambda^{2N-3}}{32\pi^3}}_{\mathcal J_h(b,\xi)}
 \dd\lambda\,\dd\cos\theta\,\dd\phi.
\label{eq:app-jacobian}
\end{equation}
Summing branches with $\chi_h$ covers phase space without double counting. Adding and subtracting the projected real measurement gives the NLO correction
\begin{equation}
 \Sigma_N^{(1)}[J]=\int\dd\Phi_{N+1}R_{N+1}\Delta J
 +\int\dd\Phi_N(b)c_{\widehat{M}}(b)J_N(b),
\label{eq:app-subtraction}
\end{equation}
where $c_{\widehat{M}}$ combines the virtual and projected real contributions into a finite density relative to $\dd\Phi_N$. For the pointwise matching below, $\widehat{M}$ in Eq.~\eqref{eq:app-subtraction} must be the projection in Eq.~\eqref{eq:app-map}, with inverse and measure given by Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Direct sampling in $\Phi_{N+1}$ needs no additional Jacobian, but does not permit changing this projection while reusing the contact obtained from Eq.~\eqref{eq:app-pointwise-contact}.

The inverse map allows $c_{\widehat{M}}(b)$ to be determined separately at every resolved $N$-body Born phase-space point $b$. The required radiation input is the tree-level jettiness cumulant above $t$, evaluated at this fixed Born point,
\begin{equation}
\begin{aligned}
 c_{\widehat{M}}(b)&=\lim_{t\to0}\big[\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)
                  +\mathcal R_{>t}(b)\big],\\
 \mathcal R_{>t}(b)&=\left.\int\dd\Phi_{N+1}\,R_{N+1}
                   \Theta(\tau_N-t)\right|_b.
\end{aligned}
\label{eq:app-pointwise-contact}
\end{equation}
The notation $|_b$ denotes a density relative to $\dd\Phi_N(b)$. Generate the real momenta with $G_h(b,\xi)$, select the branch with $\chi_h=1$, and integrate only the radiation variables with the Jacobian in Eq.~\eqref{eq:app-jacobian}. One then evaluates $\tau_N$ on each generated state and includes its weight when $\tau_N>t$. For the geometric measure in Eq.~\eqref{eq:tau3}, this is simply $\lambda<1-t$ because $\tau_N=1-\lambda$. The Born point $b$ is held fixed throughout. Here $\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)$ is the NLO correction to the EFT cumulant for $\tau_N\le t$, differential in the same Born variables at leading power and including the coefficient of $\delta(\tau_N)$~\cite{Gaunt:2015pea}. Its addition to $\mathcal R_{>t}$ compensates the negative radiation contribution to the below-$t$ cumulant. Equation~\eqref{eq:app-pointwise-contact} then determines $c_{\widehat{M}}(b)$ point by point. This limiting relation fixes the contact convention. Appendix~\ref{app:local-contact} evaluates the same contact by finite four-dimensional integrals, so neither its extraction nor Eq.~\eqref{eq:app-subtraction} requires a small slicing parameter.


\subsection{Explicit NLO construction}


Set $Q=1$, with momenta expressed in units of $Q$, and use the inverse in Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Its variable $\lambda$ rescales the Born spectators, while $\theta$ and $\phi$ are the polar and azimuthal angles of the two-body decay. Recall that $\chi_h=1$ when $h=(i,j)$ is the pair minimizing $d_{ij}=E_i+E_j-|\mathbf p_i+\mathbf p_j|$, and $\chi_h=0$ otherwise. Define $\delta=1-\lambda$ and $u=1-|\cos\theta|$. The inverse gives $d_{ij}=\delta$ and implies $\chi_h=0$ whenever $u<\delta$. Thus every four-parton phase-space configuration with $\chi_h=1$ can be parametrized, for $\sigma=\pm1$, by
\begin{equation}
 \delta=uv,\qquad \cos\theta=\sigma(1-u),\qquad
 0<u,v<1.
\label{eq:contact-nlo-coordinates}
\end{equation}
Here $\tau_3(\Phi_4)=d_{ij}=uv$ for $\chi_h=1$.

To verify $\chi_h=0$ for $u<\delta$, use the momenta in Eq.~\eqref{eq:app-inverse-daughters}. Here $e_1=\bar p_1^0$, $k=\lambda e_1$ and $\mathbf n$ is the direction of the Born leg replaced by the pair. If $u<\delta$, the lower-energy daughter $q$ has $E_q=(\delta+ku)/2<\delta$ and $\mathbf q\cdot\mathbf n=[(k+\delta)u-\delta]/2<0$. The spectator momenta sum to $-k\mathbf n$, so at least one spectator $r$ satisfies $\mathbf q\cdot\mathbf p_r>0$. Its pair with $q$ then obeys $d_{qr}=E_q+E_r-|\mathbf q+\mathbf p_r|\le E_q<d_{ij}$. Hence $(i,j)$ cannot minimize $d$, and $\chi_h=0$ there. Equation~\eqref{eq:contact-nlo-coordinates} therefore covers all configurations with $\chi_h=1$.

Include the exact matrix element, radiation measure at fixed $b$ and branch selection in $g$, defined by
\begin{equation}
\begin{aligned}
 R_4\dd\mu_4^b&=\sum_{h,\sigma}
           \frac{\dd u\,\dd v}{uv}\,\dd\phi\,g_{h,\sigma}(u,v,\phi;b),\\
 g_{h,\sigma}&=\chi_h\frac{e_1(1-uv)^3u^2v}{32\pi^3}R_4.
\end{aligned}
\label{eq:contact-nlo-density}
\end{equation}
The branch label $h$ also includes the assignments of the Born momenta to parton labels. Flavour and identical-particle factors are inherited from $R_4$. Use the common average over $\phi+n\pi/2$, $n=0,1,2,3$, in $g$ and its limits. Suppressing the branch and angular arguments, define $g_s(v)=g(0,v)$, $g_c(u)=g(u,0)$ and $g_0=g(0,0)$.

The finite radiation contribution is the two-variable generalization of the second line of Eq.~\eqref{eq:contact-toy-matching}. We subtract the soft and collinear limiting functions $g_s$ and $g_c$ and add back their common value $g_0$, which would otherwise be subtracted twice. Since the resolution variable is $uv$, the boundaries also contribute finite logarithmic terms. The result is
\begin{equation}
\begin{aligned}
 \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
 &\int_0^1\frac{\dd u\,\dd v}{uv}
       [g-g_s-g_c+g_0]\\
 &+\int_0^1\frac{\dd v}{v}\ln v\,[g_s(v)-g_0]\\
 &+\int_0^1\frac{\dd u}{u}\ln u\,[g_c(u)-g_0]\bigg\}.
\end{aligned}
\label{eq:contact-nlo-boundary}
\end{equation}
The limiting functions follow from the soft and collinear limits of the tree amplitude. The double difference vanishes with a positive power in each unresolved coordinate; changes of the selected pair are confined to shrinking angular intervals near these limits. These properties make all three integrals finite. Equation~\eqref{eq:contact-nlo-boundary} can therefore be evaluated directly once these limiting functions are supplied.

Equation~\eqref{eq:contact-nlo-boundary} uses the limiting functions $g_s$, $g_c$ and $g_0$, just as Eq.~\eqref{eq:contact-toy-matching} uses $g_0$. To avoid supplying them explicitly, we apply the finite rescaling in Eq.~\eqref{eq:contact-toy-rescaled} to $\mathcal Z_1$ in Eq.~\eqref{eq:contact-mellin}, using $\tau_3(\Phi_4)=uv$ and the density in Eq.~\eqref{eq:contact-nlo-density}. Taking the constant term will then give the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The resulting integral uses only interior values of $g$ and is more readily extended to higher orders, where overlapping limits make explicit soft and collinear limiting functions more involved. Choose $0<\rho<1$, set $L=\ln\rho$, and define $\Delta_u g(u,v)=g(u,v)-g(\rho u,v)$ and $\Delta_v g(u,v)=g(u,v)-g(u,\rho v)$. Applying both differences gives $g(u,v)-g(\rho u,v)-g(u,\rho v)+g(\rho u,\rho v)$. Changing variables in one shifted term gives, at $\operatorname{Re}\zeta>0$,
\begin{equation}
\begin{aligned}
 (1-\rho^{-\zeta})\int_0^1\frac{\dd u}{u}u^\zeta g(u,v)
 &=\int_0^1\frac{\dd u}{u}u^\zeta\Delta_u g(u,v)\\
 &\quad-\rho^{-\zeta}\int_\rho^1\frac{\dd u}{u}u^\zeta g(u,v).
\end{aligned}
\label{eq:contact-nlo-shift}
\end{equation}
This is the general-$\rho$ version of Eq.~\eqref{eq:contact-toy-rescaled}. Applying it in both $u$ and $v$ gives the denominator $(1-\rho^{-\zeta})^2$. Taking its constant term, as in Eq.~\eqref{eq:contact-toy-constant-weights}, now gives the polynomial weight
\begin{equation}
\begin{aligned}
 P_1(\mathcal L)&=[\zeta^0]\frac{e^{\mathcal L\zeta}}{(1-e^{-L\zeta})^2}\\
       &=\frac{\mathcal L^2}{2L^2}+\frac{\mathcal L}{L}+\frac{5}{12}.
\end{aligned}
\label{eq:contact-nlo-polynomial}
\end{equation}
Here $\mathcal L$ is the logarithm multiplying $\zeta$ in the numerator. It is $\ln(uv)$ for the double difference; each compensation contributes a factor $\rho^{-\zeta}$ and hence shifts $\mathcal L$ by $-L$. The second line follows from $(1-e^{-L\zeta})^{-2}=1/(L^2\zeta^2)+1/(L\zeta)+5/12+O(\zeta)$. The complete result is
\begin{equation}
\begin{aligned}
 \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
 &\int_0^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
       P_1(\ln uv)\,\Delta_u\Delta_v g\\
 &-\int_\rho^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
       P_1(\ln uv-L)\,\Delta_v g\\
 &-\int_0^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
       P_1(\ln uv-L)\,\Delta_u g\\
 &+\int_\rho^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
       P_1(\ln uv-2L)\,g\bigg\}.
\end{aligned}
\label{eq:contact-nlo-interior}
\end{equation}
The first term cancels the singularities at both $u=0$ and $v=0$ through four interior evaluations. The next two restore the finite intervals left by each rescaling, and the last restores their overlap. All four terms are required. The exact change of variables in Eq.~\eqref{eq:contact-nlo-shift} ensures that this expression gives the same $\mathcal A_1$ as Eq.~\eqref{eq:contact-nlo-boundary}, now using only interior values of $g$. It is the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The remainders that vanish with positive powers of the unresolved coordinates make the differences integrable with the displayed logarithmic weights. The parameter $\rho$ can be chosen freely in $(0,1)$. It changes the finite integral representation, not the contact, and is not a cutoff; the exact compensations restore the full phase space.

To complete the contact, combine this finite radiation integral with the EFT coefficient of $\delta(\tau_3)$. In the same Born-differential normalization, the NLO singular three-jettiness spectrum is
\begin{equation}
\begin{aligned}
 \frac{\dd\Sigma_{3,\mathrm{sing}}^{(1)}}{\dd\tau_3}(b,\tau_3)
 &=H_1(b)\delta(\tau_3)
   +a_{1,0}(b)\left[\frac1{\tau_3}\right]_+\\
 &\quad+a_{1,1}(b)\left[\frac{\ln\tau_3}{\tau_3}\right]_+.
\end{aligned}
\label{eq:contact-nlo-eft-spectrum}
\end{equation}
The plus distributions use the interval $[0,1]$, as in Eq.~\eqref{eq:contact-eft}. Thus $H_1(b)$ is the coefficient multiplying $\delta(\tau_3)$ in the complete EFT prediction, with the hard, jet and soft contributions combined in this convention. The directly constructed NLO contact is
\begin{equation}
 \boxed{c_{\widehat M}(b)=H_1(b)+\mathcal A_1(b),}
\label{eq:contact-nlo-direct}
\end{equation}
where $\mathcal A_1$ is the explicit finite radiation integral in Eq.~\eqref{eq:contact-nlo-boundary}, or the interior expression in Eq.~\eqref{eq:contact-nlo-interior}. Both terms are densities at the same fixed Born point and use the same jettiness definition, scale and normalization.



==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/DRAFT_READING.md <==
# Reading Alongside the Current Draft

`DRAFT_METHODS.txt` reproduces the current manuscript's general N analytic projection and NLO contact derivation verbatim, without the authors' numerical data. Read `eq:app-map`, `eq:app-inverse`, `eq:app-jacobian`, and `eq:app-subtraction`, followed by `eq:contact-nlo-boundary`, `eq:contact-nlo-eft-spectrum`, and `eq:contact-nlo-direct`.

The latter excerpt still presents the derivation in three-jet notation and retains the alternative finite-rescaling expression. Actual Figure 7 uses N=4, τ4, λ⁵, four-parton Born states, five-parton real states, and the boundary expression with direct analytic limits. Do not copy the three-jet λ³, flavor factors, or three-parton EFT H1; use this task's four-parton hard/jet/soft formulas and normalization. Remaining contextual transitions and cross-references do not extend the task to NNLO contact.

`SPECIFICATION.md` gives the relevant figure description and caption content in full. `DRAFT_REFERENCES.bib` combines the corresponding original references with four-parton virtual and EFT references. Read these directly; no other author files or compilation of the whole paper is needed.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/DRAFT_REFERENCES.bib <==
@article{Banerjee:2018ozf,
    author = "Banerjee, Pulak and Dhani, Prasanna K. and Ravindran, V.",
    title = "{Gluon jet function at three loops in QCD}",
    eprint = "1805.02637",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "IMSc/2018/05/04",
    doi = "10.1103/PhysRevD.98.094016",
    journal = "Phys. Rev. D",
    volume = "98",
    number = "9",
    pages = "094016",
    year = "2018"
}

@article{Baranowski:2022vcn,
    author = "Baranowski, Daniel and Behring, Arnd and Melnikov, Kirill and Tancredi, Lorenzo and Wever, Christopher",
    title = "{Beam functions for N-jettiness at N$^{3}$LO in perturbative QCD}",
    eprint = "2211.05722",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "TTP22-067, P3H-22-108, TUM-HEP-1429/22, CERN-TH-2022-178, ZU-TH
  51/22",
    doi = "10.1007/JHEP02(2023)073",
    journal = "JHEP",
    volume = "2023",
    number = "02",
    pages = "073",
    year = "2023"
}

@article{Bell:2018oqa,
    author = "Bell, Guido and Rahn, Rudi and Talbert, Jim",
    title = "{Generic dijet soft functions at two-loop order: correlated emissions}",
    eprint = "1812.08690",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY-18-209",
    doi = "10.1007/JHEP07(2019)101",
    journal = "JHEP",
    volume = "2019",
    number = "07",
    pages = "101",
    year = "2019"
}

@article{Bell:2022tmi,
    author = "Bell, Guido and Brune, Kevin and Das, Goutam and Wald, Marcel",
    title = "{Automated Calculation of Beam Functions at NNLO}",
    eprint = "2208.04847",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "SI-HEP-2022-18, P3H-22-085",
    doi = "10.22323/1.416.0026",
    journal = "PoS",
    volume = "LL2022",
    pages = "026",
    year = "2022"
}

@article{Bell:2023yso,
    author = "Bell, Guido and Dehnadi, Bahman and Mohrmann, Tobias and Rahn, Rudi",
    title = "{The NNLO soft function for N-jettiness in hadronic collisions}",
    eprint = "2312.11626",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "SI-HEP-2022-20, P3H-22-065, DESY-23-205",
    doi = "10.1007/JHEP07(2024)077",
    journal = "JHEP",
    volume = "2024",
    number = "07",
    pages = "077",
    year = "2024"
}

@misc{Bell:2026pou,
    author = "Bell, Guido and Broggio, Alessandro and Edelmann, Sebastian and Lim, Matthew A. and Rahn, Rudi",
    title = "{NNLO soft functions for heavy-quark pair production at hadron colliders}",
    eprint = "2608.09621",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "UWThPh 2026-7, SI-HEP-2026-17, P3H-26-061",
    month = "8",
    year = "2026"
}

@article{Boughezal:2015eha,
    author = "Boughezal, Radja and Liu, Xiaohui and Petriello, Frank",
    title = "{$N$-jettiness soft function at next-to-next-to-leading order}",
    eprint = "1504.02540",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.91.094035",
    journal = "Phys. Rev. D",
    volume = "91",
    number = "9",
    pages = "094035",
    year = "2015"
}

@article{Bruser:2018rad,
    author = {Br{\"u}ser, Robin and Liu, Ze Long and Stahlhofen, Maximilian},
    title = "{Three-Loop Quark Jet Function}",
    eprint = "1804.09722",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MITP/18-031, MITP-18-031",
    doi = "10.1103/PhysRevLett.121.072003",
    journal = "Phys. Rev. Lett.",
    volume = "121",
    number = "7",
    pages = "072003",
    year = "2018"
}

@article{Cacciari:2015jma,
    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
    eprint = "1506.02660",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.115.082002",
    journal = "Phys. Rev. Lett.",
    volume = "115",
    number = "8",
    pages = "082002",
    year = "2015",
    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
}

@article{Campbell:2024hjq,
    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
    title = "{Projection-to-Born-improved subtractions at NNLO}",
    eprint = "2408.05265",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
    doi = "10.1007/JHEP05(2025)172",
    journal = "JHEP",
    volume = "05",
    pages = "172",
    year = "2025"
}

@article{Ebert:2019zkb,
    author = "Ebert, Markus A. and Tackmann, Frank J.",
    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
    eprint = "1911.08486",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
    doi = "10.1007/JHEP03(2020)158",
    journal = "JHEP",
    volume = "03",
    pages = "158",
    year = "2020"
}

@article{Ebert:2020qef,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{TMD fragmentation functions at N$^{3}$LO}",
    eprint = "2012.07853",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP 5261, SLAC-PUB-17577, MPP-2020-220",
    doi = "10.1007/JHEP07(2021)121",
    journal = "JHEP",
    volume = "2021",
    number = "07",
    pages = "121",
    year = "2021"
}

@article{Ebert:2020unb,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{$N$-jettiness beam functions at N$^{3}$LO}",
    eprint = "2006.03056",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP 5208",
    doi = "10.1007/JHEP09(2020)143",
    journal = "JHEP",
    volume = "2020",
    number = "09",
    pages = "143",
    year = "2020"
}

@article{Ebert:2020yqt,
    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
    title = "{Transverse momentum dependent PDFs at N$^3$LO}",
    eprint = "2006.05329",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP/5209, SLAC-PUB-17535",
    doi = "10.1007/JHEP09(2020)146",
    journal = "JHEP",
    volume = "2020",
    number = "09",
    pages = "146",
    year = "2020"
}

@article{Gaunt:2015pea,
    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
    eprint = "1505.04794",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP09(2015)058",
    journal = "JHEP",
    volume = "2015",
    number = "09",
    pages = "058",
    year = "2015"
}

@article{Gehrmann-DeRidder:2014hxk,
    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
    eprint = "1402.4140",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1016/j.cpc.2014.07.024",
    journal = "Comput. Phys. Commun.",
    volume = "185",
    pages = "3331",
    year = "2014"
}

@article{JADE:1986kta,
    author = "Bartel, W. and others",
    collaboration = "JADE",
    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
    reportNumber = "DESY-86-086",
    doi = "10.1007/BF01410449",
    journal = "Z. Phys. C",
    volume = "33",
    pages = "23",
    year = "1986"
}

@article{Jouttenus:2011wh,
    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
    eprint = "1102.4344",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevD.83.114030",
    journal = "Phys. Rev. D",
    volume = "83",
    pages = "114030",
    year = "2011"
}

@article{Luo:2019szz,
    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
    title = "{Quark Transverse Parton Distribution at the Next-to-Next-to-Next-to-Leading Order}",
    eprint = "1912.05778",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1103/PhysRevLett.124.092001",
    journal = "Phys. Rev. Lett.",
    volume = "124",
    number = "9",
    pages = "092001",
    year = "2020"
}

@article{Luo:2020epw,
    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
    title = "{Unpolarized quark and gluon TMD PDFs and FFs at N$^{3}$LO}",
    eprint = "2012.03256",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1007/JHEP06(2021)115",
    journal = "JHEP",
    volume = "2021",
    number = "06",
    pages = "115",
    year = "2021"
}

@article{Stewart:2010tn,
    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
    eprint = "1004.2489",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    reportNumber = "MIT-CTP-4139",
    doi = "10.1103/PhysRevLett.105.092002",
    journal = "Phys. Rev. Lett.",
    volume = "105",
    pages = "092002",
    year = "2010"
}

@article{Becher:2006qw,
    author = "Becher, Thomas and Neubert, Matthias",
    title = "{Toward a NNLO calculation of the anti-B ---{\ensuremath{>}} X(s) gamma decay rate with a cut on photon energy. II. Two-loop result for the jet function}",
    eprint = "hep-ph/0603140",
    archivePrefix = "arXiv",
    reportNumber = "CLNS-06-1954, FERMILAB-PUB-06-057-T",
    doi = "10.1016/j.physletb.2006.04.046",
    journal = "Phys. Lett. B",
    volume = "637",
    pages = "251--259",
    year = "2006"
}


@article{Becher:2010pd,
    author = "Becher, Thomas and Bell, Guido",
    title = "{The gluon jet function at two-loop order}",
    eprint = "1008.1936",
    archivePrefix = "arXiv",
    primaryClass = "hep-ph",
    doi = "10.1016/j.physletb.2010.11.036",
    journal = "Phys. Lett. B",
    volume = "695",
    pages = "252--258",
    year = "2011"
}


@article{Campbell:1997tv,
    author = "Campbell, John M. and Glover, E. W. Nigel and Miller, D. J.",
    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} q anti-q g g}",
    eprint = "hep-ph/9706297",
    archivePrefix = "arXiv",
    reportNumber = "DTP-97-44, RAL-TR-97-027",
    doi = "10.1016/S0370-2693(97)00909-X",
    journal = "Phys. Lett. B",
    volume = "409",
    pages = "503--508",
    year = "1997"
}


@article{Glover:1996eh,
    author = "Glover, E. W. Nigel and Miller, D. J.",
    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} Q anti-Q q anti-q}",
    eprint = "hep-ph/9609474",
    archivePrefix = "arXiv",
    reportNumber = "DTP-96-66",
    doi = "10.1016/S0370-2693(97)00113-5",
    journal = "Phys. Lett. B",
    volume = "396",
    pages = "257--263",
    year = "1997"
}


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/ENVIRONMENT.md <==
# Environment and Public Inputs

First check `eerad3` and `eerad3hist` on PATH and read the actual version, logs, and installation instructions. If available, `eerad3-config` can help locate the installation; its absence does not imply that EERAD3 is uninstalled. The baseline checked for this task is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`, not a statement about the latest release.

If source is missing, obtain it from the [official release repository](https://gitlab.com/eerad-team/releases) and build in a separate directory on the recipient's machine, without overwriting an existing installation. Save the commit, source checksums, compiler options, source diffs, and physics settings actually read. The public version must provide complete four-jet NLO input. Pointwise kernels generally need a custom bridge; do not assume a general Python/C API.

Use a Fortran compiler, Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath. If arbitrary-precision kernels use C++/GMP, record their versions and precision settings. A CPU is sufficient; Python and Fortran on different architectures can communicate through a text-based process interface. Run a small supplied example before checking this package's interfaces. Production code needs complete-batch checkpoints and precision retries at the same point.

Use massless, pure-photon e+e− with nf=5, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q; Q=1 is convenient. Explicit four-momenta use `(E,px,py,pz)`, whereas native arrays commonly use `(px,py,pz,E)`. Set sij=2pi·pj/Q² with metric (+,−,−,−). This figure shows the a³ NLO coefficient, a=αs/(2π), normalized to the two-parton Born total cross section σ0; do not multiply by αs for plotting.

For this figure JADE/E uses `(pi+pj)^2/Q²` after every recombination, including recombined jet masses. Do not import angular-distance shorthand written for other figures' implementations. See `SPECIFICATION.md` for measurements, normalization, and statistics. The general state-by-state and precision checks in `EERAD3_NOTES.md` still apply; its special three-parton raw-virtual conversions do not apply to this task.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/FORMULA_FILES.md <==
# Purpose of the Formula Source Files

These six files are copied verbatim from the algebraic parts of the actual four-jet implementation. They are identical in both language packages and read no old samples, models, or histograms.

- `geometry.py` supplies RAMBO, invariants, the 5→4 projection and inverse, JADE/E, and BT measurements.
- `contact.f90` supplies exact g, color-correlated Born terms, soft/collinear limits, and complete A1. Select method=1 for Figure 7.
- `bridge.f90` specifies the public EERAD3 raw tree/virtual interface and must be linked to the recipient's public-source copy.
- `hard.py` supplies the raw-virtual timelike conversion, four-quark finite term, and color coefficients.
- `soft.py` supplies the complete four-axis soft geometric finite terms.
- `scet.py` combines hard, jet, and soft terms, performs the 24-label average, and returns H, a10, a11. `native_K` is reference output only and does not enter H.

These files specify algebra and interfaces; they are not a built production program. The recipient implements source extraction/build, a Python native wrapper, arbitrary-precision kernels, sampling, reference callbacks, checkpoints, statistics, and plotting. The default double-precision files do not certify accuracy in deep limits; implement same-point precision promotion as described in the notes. `canonical_born` in `contact.f90` removes off-shell residuals from input rounding. Use the same canonicalized Born state on other paths and check the size of this rounding adjustment rather than silently comparing different geometries.

Public references are in `DRAFT_REFERENCES.bib`, including hep-ph/9706297 and hep-ph/9609474 for the hard contribution, hep-ph/0603140 and 1008.1936 for jets, and 1102.4344 for the soft function. Read the actual formulas and conventions before checking the current public implementation.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "2.0.0",
  "language": "en",
  "contains_physics_data": false,
  "files_sha256": {
    "DELIVERY.md": "3af1a0b940146ae5543554ec22704acb821430a7f309c971bac61f7ff23e4293",
    "DRAFT_METHODS.txt": "b015d128f7bbf99a393f684d03c36e4a1045ec368fbb9461c1481ba107c05597",
    "DRAFT_READING.md": "cdf7cfcf89a087320e4993ce96035d7796d16e23023ef9f08285e5066dbde863",
    "DRAFT_REFERENCES.bib": "80e001efc4388a6826165719fef4519c2c4655f12d512f31070e07efb4c8ba5c",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "ENVIRONMENT.md": "53f872554942c504073420a2700900ae5f90a6c73e74a82bdba944a165a93015",
    "FORMULA_FILES.md": "349b6afe65c357d8b1a17097b0edab4c5c8e242ab4cb964d6211bfa78e1ecb53",
    "NATIVE_INTERFACE.md": "073de5d9534fddc8dc4431633095f0c01925b20d1d15e06665a40bea18694d43",
    "PITFALLS.md": "a6eddb0a32c4a9fb8ced7feab56b6ab765db07166ccc47c9360d948b59ca467e",
    "PROMPT.md": "8c0823412c10b7cc17692f975f59378ccd2102a19704129ccefe9e8e0ce70a5c",
    "PSEUDOCODE.md": "462422bc55a0181a9ec002ea966003ccc18490122d6505a880a663931297d05f",
    "READ_ME_FIRST.txt": "27061af8b56c80397dbded1aad90aae8777e7ebe09f65b7e3763753b8c621823",
    "SPECIFICATION.md": "e994ac36f7ad90062af31de5153d46ddbb1a3c4e93b7dce3cfaf30d63547d56e",
    "bridge.f90": "4e52d3d31552d62a90f86713d9e14add0da988b81a5d0ce70e354584fdf68a33",
    "contact.f90": "1535ad91d0b721704aba9f5ce09fbd104e82ec7bcda0ba441fff565a87081d34",
    "geometry.py": "46218c18f709e82202f0c0c36c79de2261e20262aa4f73cc443305d710851eea",
    "hard.py": "ba103d88b98900e6beb3b095bf62cf3c833f6152cba5fb639c80cbcbee1e93c8",
    "scet.py": "dce136d1c019b4e7cc5bc0ea393f9f2cfbc891d60b993310ea7c264e3f9170dd",
    "soft.py": "1dfba5f4d7d7f8957deb29033feafd2be164e6006d7bfef64f9454f184afcf19"
  },
  "distribution": "arXiv ancillary adaptation of English v2",
  "packaging_note": "DRAFT_METHODS.tex is supplied as DRAFT_METHODS.txt; method text and physics instructions are unchanged."
}


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/NATIVE_INTERFACE.md <==
# Public EERAD3 Four-Jet Interfaces

## 1. Working Copy and Call Chain

Inspect `src/Zqq/sigZQ.f`, `treeZQ.f`, `virtZQ.f`, and `src/core/ants.f`, `kinematics.f`, `eerad3lib.f` in EERAD3 2.0.0. Locate actual equivalent routines if the version differs. Either build the full source or recursively extract scalar dependencies starting from `sig4ZQ` and `sig5ZQ`; the reference additionally needs complete `sig4ZQs`, momentum maps, and callbacks. Preserve all dependencies, the original license, source hashes, and changes.

Check the LNF correction `7**s12`→`7*s12` and generate double, quadruple, and arbitrary-precision kernels from the corrected copy. Handle types, COMMON blocks, constants, return types, special functions, and intermediate variables together; replacing real declarations alone is insufficient. The compiler must support the selected kind; record fixed/free source line-length settings.

## 2. Raw Tree/Virtual Bridge

`bridge.f90` is the complete interface template for the baseline scalar adapter. Initialize `as=2π,ca=cn=3,cflo=cf=4/3,tr=2.5` (tr=TF*nf), `iproc=1,nloop=-1,icol=0,njets=4,ichan=0`, and `ymin=y0=0`. Each input line contains mode and 10 invariants. For four partons the first six are `(12,13,14,23,24,34)`, with the remainder zero; for five partons use lexicographic pairs.

Mode=5 returns labelled `sig5ZQ`. Mode=4 first calls setup with four-parton invariants and returns 24 scalar values. The first six are A, B, T, Q, C, C2; values 7–23 are raw finite functions in the explicit order given by the template; value 24 is native finite `sig4ZQ`, for reference/diagnostics only. `hard.py` consumes this vector using Python zero-based indices. The Python wrapper `native.evaluate(s,4)` must preserve every value and check its ordering.

The empty `bino` and `distrib(w)=1` at the end of the template apply only to the amplitude-only bridge, not the antenna reference. Method=1 in `contact.f90` constructs g and its analytic limits from public tree functions. Input b(4,4) in Fortran column order, followed by u, v, phi, rho, h, sgn, method. One example branch is h=4 for (1,5), sgn=+1, with rho=0.1 (unused by this method). Output is w(10) followed by events(4,5,4). w1 is a1; w2 is the averaged real weight; w3–w6 are g/(uv)/4 for the four angles; w7–w10 are gs,gc,g0,g. Each column of b and events is `(E,px,py,pz)`; respect Fortran column order when parsing.

## 3. Antenna Reference

The interface returns `R5(p5)`, all signed callback weights with their mapped p4, and `K4(b)`. Native subtraction callbacks already have a negative sign; at each angle add `R5*J5 + sum(callback_weight*J4_mapped)`, and add K4*J4 on the Born state. Average all 120 five-parton labels and all 24 four-parton labels; combine repeated terms for the same map only after restoring common physical labels. Check that the callback sum equals the negative native scalar subtraction. Keep cuts separate for each state; do not infer individual mapped measurements from the total return value of `sig4ZQs`.

```text
angle_factor = (5/12)*e*(1-u*v)^5*u*(6*x*y^2)/4
reference_radiation = sum_angles angle_factor *
    (mean_120(R_native*J5 + sum(signed_callback*J4_mapped))) * chi
reference_finite = mean_24(K_native(b))*J4/12
```

Set hidden phase-space cuts to zero and apply the external strict y34 cut separately to every state. Sum all angles and counterevents within one draw before estimating errors. Compare wrapper/native output at the same point, label averages, color decomposition, and unresolved limits. If counterterm cancellation fails, increase precision at the same point and recheck without dropping terms.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/PITFALLS.md <==
# Reproduction Notes for Figure 7

These lessons affected results in the actual four-jet implementation and repairs. Generate your own check points; the authors' failure samples are not required.

## 4J-1. Raw Virtual Is Not Complete Finite K4

Construct the P2B hard contribution from raw Lhat and the original paper's pole convention. The four-quark term `(31*Nc−10*nf)/9*B4q` sits outside the fuc wrappers in native sig4ZQ and was omitted in the initial assembly. Include it exactly once; do not confuse the qqgg P1234 and four-quark P34 single-pole logarithms. Check color conservation, an independent pole conversion, and agreement of the nf² virtual coefficient with the native finite result; this channel has no five-parton real counterpart. Vary nf only as an algebraic diagnostic; the figure uses nf=5.

## 4J-2. Apply the LNF Multiplication Correction on Both Sides

Both the hard input and antenna reference for this figure use `7*s12`, not `7**s12`. Check the actual call chain and every generated precision version. Modify only the corresponding monomial in a public-source copy and save the diff; do not change an already corrected version again. Agreement with another subtraction scheme using the same old amplitude cannot test this error. Consult the [original qqgg one-loop paper](https://arxiv.org/abs/hep-ph/9706297), the actual source expression, exchange and homogeneity identities, and single-collinear limits.

## 4J-3. Competing Regions in the Four-Axis Soft Function

For each ordered dipole, both remaining directions compete. Multiplying the three-axis result by a number, or adding each direction's non-hemisphere region separately, misses intersections or double counts. Use all quadratic roots and interval selections in `soft.py`; compare with direct radial numerical integration and the reduction to three directions. Check finite quadrature errors separately from Monte Carlo errors.

## 4J-4. Assess Precision on the Complete Weight

Deep soft-collinear contact differences produced spurious large weights in double precision; quadruple precision can also be insufficient. Promote geometry, invariants, literal constants, special functions, and the final cancellation together, comparing the same input at higher precision, for example 90 and 120 digits. Nearly planar four-parton virtual Gram cancellations also need stable formulas or arbitrary-precision reevaluation; agreement at ordinary points is insufficient. Do not clip, skip points, impose a hidden resolution cut, or merely cast existing double values to higher precision.

## 4J-5. Rescue Native Callback Check Failures at the Same Point

The actual reference calculation encountered a sum/sign checksum failure caused by cancellation among signed counterterm callbacks. Quadruple precision at the same point passed the original strict check; the complete physical weight at that point was exactly zero because of event selection. Save the input, recompute every azimuth and mapped measurement, retain that zero draw in the sample count, and resume exactly. Do not relax the checksum, delete the draw, or interpret an old process's historical exit code as a continuing failure after recovery.

## 4J-6. Born Cuts, Branch Selection, and Zero Weights

Retain radiation with J4=0 and J5≠0. A branch with χ=0 returns zero but remains in the sampling denominator. P2B may skip matrix-element evaluation and record an exact zero only when the Born measurement and every selected real-angle measurement vanish. Do not transfer this shortcut directly to the antenna reference, since each native mapped state has its own cut. JADE/E must retain recombined masses; do not replace a massive jet's |p| with E.

## 4J-7. Do Not Reuse Three-Jet Normalization Factors

Use λ⁵, 20 inverse branches, 24/120 labels, and native/12 normalization consistently. The uniform parent choice is already an average, with no extra factor four. Retain both finite logarithmic boundary integrals in A1. The early u=x², v=y² proposal had poorer variance for broadening bin migration; production uses u=x², v=y³ with the full radiation/contact weight multiplied by 6xy². Any proposal change must update every relevant Jacobian without changing the integration domain.

## 4J-8. Shared Samples, Partial Batches, and Plotting

The current figure compares complete means with unequal batch counts. Do not replace the full 347-batch P2B mean by its common 279-batch mean while retaining the original error. Handle the shared prefix and independent extension as in `SPECIFICATION.md`. Combine all components within each draw and use only complete independent batches for errors. Restore exact coordinates and accumulated sums from checkpoints, without replaying or losing completed draws. Error bands must follow the actual unequal bin edges, and the legend must not obscure data.

## 4J-9. The Zero Point in an Optional τ4 Check

If adding this diagnostic, τ4 is zero for the four-parton Born state and every mapped four-parton state, so the first bin must include δ(τ4). Both sides use the same five-parton tree at positive τ4; agreement at shared points checks only interfaces and measurements. Compare the complete first bin or cumulant, rather than requiring the isolated P2B contact to equal native K4. The first positive histogram edge is not a slicing cut; the EFT cumulant is only a leading-power prediction at small τ4. This diagnostic adds no panel to Figure 7.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/PROMPT.md <==
# Prompt to Send Directly to an AI Agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Independently reproduce current Figure 7, the analytic local subtraction for four-jet NLO, using this folder and public software, and compare it with the EERAD3 antenna reference. Read `ENVIRONMENT.md`, `EERAD3_NOTES.md`, `PITFALLS.md`, `SPECIFICATION.md`, `NATIVE_INTERFACE.md`, `FORMULA_FILES.md`, and `PSEUDOCODE.md` in that order. Use `DRAFT_READING.md`, `DRAFT_METHODS.txt`, and the references to learn the derivations.

First check whether EERAD3 is already installed and record its version before deciding whether to download and build public source. Make all changes in a separate working copy. Check `7**s12` in LNF; both the hard input and antenna reference for this figure use `7*s12`. Do not reapply the change to an already corrected version.

The figure shows the coefficient C4 of a³ after normalization to σ0, with a=αs/(2π), not LO+NLO. Apply strict JADE/E y34>0.04 and plot total broadening and the leading and second-leading jet energies after exclusive four-jet recombination. Evaluate cuts separately on the real state, the P2B Born state, and every native mapped state.

Use the analytic 5→4 projection, its inverse at fixed four-parton Born momenta, and the finite integral A1 obtained by directly subtracting analytic soft and collinear limits. The contact is the complete EFT δ(τ4) coefficient Hδ plus A1, with no contact fit or small slicing parameter. Assemble Hδ from the raw-virtual hard contribution, jet terms, and the complete four-axis soft finite terms. The original study used an LLM for this EFT assembly; implement and check the formulas afresh rather than using the authors' computed results.

Do not construct the P2B contact from native K4 or integrated antenna terms; these enter only the independently organized EERAD3 reference. Both sides share EERAD3 amplitudes, so the comparison tests different subtraction organizations and cannot exclude a shared amplitude-input error.

Handle the four-quark vacuum-polarization finite term, timelike pole conversion, both competing soft directions, full label averaging and normalization, radiation outside the Born cut, precision rescue in deep limits and nearly planar virtual configurations, and shared-sample covariance with unequal batch counts. Complete small pointwise checks before choosing a production budget for the recipient's resources; the original runtime is not promised.

Regenerate all samples, references, histograms, and sampling state. Deliver rerunnable source, public-source diffs, environment and seed records, complete batch means and covariance, PDF/PNG figures, and a report. Claim agreement only when supported by the errors, without tuning, discarding points, or selecting a favorable batch prefix.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/PSEUDOCODE.md <==
# Figure 7 Pseudocode

Use the unified normalization in `SPECIFICATION.md`. The recipient must implement the abbreviated functions; the native callback reference cannot use an empty histogram hook.

```text
inspect_existing_EERAD3_version_then_prepare_public_source_copy()
read_EERAD3_NOTES_and_PITFALLS()
require_corrected_LNF_7_times_s12_for_hard_and_reference_in_all_precision_modes()
build_raw_amplitude_and_native_antenna_interfaces_with_recorded_source_diffs()
implement_exact_5_to_4_inverse_and_all_measurements()
implement_Hdelta_from_raw_virtual_poles_fourquark_bubble_jets_and_fouraxis_soft()
implement_analytic_gs_gc_g0_and_complete_A1()  # contact.f90 method=1
check_roundtrips_LIPS_volumes_label_factors_color_conservation_and_EFT_logs()
check_Born_fail_real_pass_and_each_native_mapped_state_cut()
check_deep_contact_and_near_planar_virtual_at_increasing_precision()
check_native_callback_sum_sign_and_same_point_precision_retry()
choose_new_seed_and_production_budget_before_sampling()

function p2b_draw(x[21]):
    b = uniform_labelled_RAMBO4(x[0:16])
    parent = floor(4*x[19]); move_parent_to_first_slot(b)
    b = consistently_canonicalize_Born_at_sufficient_precision(b)
    u=x[16]^2; v=x[17]^3; jac=6*x[16]*x[17]^2; phi=2*pi*x[18]
    J4 = complete_bin_indicators_with_strict_y34_cut(b)
    events = inverse_at_four_angles(b,u,v,phi,pair=(1,5),sign=+1)
    if J4==0 and all(selected_real_measurements_are_zero(events)):
        return zeros_retained_in_sample_count()
    # Rescues replay the same full input; all returned weights include
    # Born volume, 20 branches, 120 labels, and the four-angle average.
    if J4!=0:
        a1, real_weights[4], events = precise_contact_method1(b,u,v,phi)
    else:
        a1=0; real_weights[4], events = precise_real_only_method3(b,u,v,phi)
    F = accurate_sum(real_weights[k]*(J5(events[k])-J4) for k=0..3)*jac
    if J4!=0:
        Hhard,Hjet,Hsoft = symmetrized_EFT_native(b,soft_phi=2*pi*x[20]-pi)
        contact = (a1*jac+(Hhard+Hjet+Hsoft)/12)*J4
    else: contact=0
    total=accurate_sum(F,contact)
    check_each_observable_sum_including_flow_bins_equals_inclusive(total)
    return total_and_components_as_one_joint_vector()

function antenna_draw(same_x_or_independent_x):
    generate_same_Born_parent_inverse_angles_and_jacobian_convention()
    radiation=0
    for selected_angle:
        R, signed_callbacks, mapped_states = native_reference_with_120_label_average()
        check_callback_sum_against_native_scalar_or_retry_full_input_at_higher_precision()
        radiation += angle_factor * accurate_sum(R*J5,
                           signed_callbacks[j]*J4(mapped_states[j]) for all j)
    finite = mean_24(corrected_native_K4(b))*J4(b)/12
    return accurate_sum(radiation,finite)

for independent_scrambled_Sobol_batch_with_512_open_points:
    for each_draw:
        evaluate_complete_P2B_and_if_scheduled_reference()
        preserve_same_point_failure_and_checkpoint_without_dropping_draws()
    save_complete_batch_means_and_joint_covariance_inputs()
    update_full_means_errors_and_unequal_count_common_sample_difference_variance()
    draw_Figure7_from_new_bin_integrals_divided_by_bin_width()
    save_partial_batch_only_for_exact_resume_if_interrupted()

report_source_identity_checks_precision_errors_covariance_and_actual_agreement()
```


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/READ_ME_FIRST.txt <==
This folder independently reproduces current Figure 7 (four-jet NLO local subtraction).
Send PROMPT.md to the agent and provide the complete folder.
The formula source files are neither old data nor a ready-to-run production program. The recipient must inspect public EERAD3, build the interfaces, and generate fresh samples.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/SPECIFICATION.md <==
# Detailed Definition of Figure 7

## 1. Observables and Display

σ[J]/σ0=a² B4[J]+a³ C4[J]+O(a⁴). Plot only dC4/dO. For five partons, first perform exclusive JADE/E 5→4 clustering with four-vector addition; the minimum pair mass of the remaining four jets gives y34. Require strict y34>0.04, allowing inclusive ≥4 jets. E1/Q and E2/Q are the ordered energies of these four jets. Compute BT on the original massless partons using the exact thrust axis, BT=Σ|pi×nT|/(2Q), with Evis=Q.

```text
BT = [0,.05,.075,.1,.125,.15,.175,.2,.225,.25,.3,.4,.5]
E1/Q = [0,.25,.275,.3,.325,.35,.375,.4,.45,.5,.6,1]
E2/Q = [0,.125,.15,.175,.2,.225,.25,.275,.3,.35,.4,.5]
```

Use left-closed, right-open bins, with the upper endpoint in overflow, and save underflow separately. Accumulate bin integrals before dividing by bin width. For each observable, the sum over every bin, including underflow and overflow, must equal the same inclusive coefficient.

Use three columns and two rows, ordered Total broadening, Leading jet, Second-leading jet. Set 7.05×4.05 inches and serif/STIX fonts. The upper panels have blue `#276599` stairs and one-standard-error bands, with black open reference markers and error bars; lower panels show (P2B−reference)/σΔ with a grey ±2 region. Place the legend at the upper right of the middle Leading jet panel; do not show an F/H/A decomposition. Bands must follow the actual bin edges, not a center-based step-mid approximation for unequal bins.

## 2. Projection, Measure, and Absolute Normalization

The supplied `geometry.py` defines the minimum energy-deficit projection, inverse map, and measurements. At fixed four-parton Born b, select parent b1=(e,e n) and define δ=uv, λ=1−δ, cosθ=±(1−u). After selection by the minimum-deficit pair indicator χ, τ4=δ. Use the draft's general N inverse and Jacobian with N=4, hence the power of λ is 5.

```text
dPhi5 = dPhi4 * e*lambda^5/(32*pi^3) * ddelta*dcos(theta)*dphi
volume(Phi4) = 1/(24576*pi^5)
B4,V4 in LIPS units = 2048*pi^5 * native_value
R5 in LIPS units = 8192*pi^7 * native_sig5
```

Average all 24 Born labels and all 120 five-parton labels. There are 20 inverse branches, from 10 pairs × 2 signs of cosθ; with full label averaging, one branch times 20 is sufficient. Uniform selection among the four Born parents is an average, with no extra factor 4. Average all corresponding weights over φ+kπ/2 for k=0,1,2,3.

The following g already includes the uniform labelled Born volume, 20 branches, and uniform φ measure. The corresponding Hδ and Born weights are the 24-label-averaged native values divided by 12. Do not multiply again by the phase-space volume, 20, 2π, or a factorial.

```text
g = (5/12)*e*(1-u*v)^5*u^2*v*mean_120(sig5ZQ)*chi
gs(v)=g(0,v), gc(u)=g(u,0), g0=g(0,0)
a1 = (g-gs-gc+g0)/(u*v) + log(v)*(gs-g0)/v + log(u)*(gc-g0)/u
A1 = integral_0^1 du dv a1
contact = Hdelta + A1
C4[J] = integral dPhi5 R5*(J5-J4(M(p5))) + integral dPhi4 contact*J4
```

The last two lines are Born-differential formulas, with Hδ and A1 in the same measure; in the implementation, jointly sample using g with the Born volume included and Hδ_native/12 as specified above. Method=1 in `contact.f90` supplies the analytic limits actually used, without small-ε approximations to the boundaries. The finite-rescaling methods 0/2 and real-only method 3 are not the contact algorithm for this figure.

## 3. EFT δ(τ4) Coefficient

Hδ=Hhard+Hjet+Hsoft, with plus distributions on [0,1] and μ=Q. `hard.py`, `scet.py`, and `soft.py` give the actual algebra. Restore finite terms from the raw Lhat poles in the timelike convention and include the four-quark vacuum-polarization finite term once. Do not use native finite K4 as Hhard and then add jet/soft terms.

```text
pole finite term = d2_ij*(log(sij)^2/2 - 7*pi^2/12) - d1_ij*log(sij)
DeltaV_4q = (31*Nc - 10*nf)/9 * B_4q
sum_(j!=i) Cij = -Ci*B
a11 = -2*sum_i Ci*B
a10 = -sum_i gamma_i*B + 2*sum_i Ci*B*log(2*Ei/Q)
      -4*sum_(i<j) Cij*log((1-ni.nj)/2)
```

The relevant qqgg single poles multiply P1234, whose logarithm vanishes at μ=Q; the four-quark P34 logarithm generally does not. The labelled tree interference C is not interchangeable with the already averaged C in the native expression. For every soft dipole, compare both other directions simultaneously; intersect the competing regions or take their minimum, without adding overlapping regions. Integrate the radial coordinate analytically. In production, sample the remaining soft azimuth uniformly on [−π,π], including its error in batch covariance. Fixed-Born checks may instead use deterministic quadrature at increasing order.

## 4. Sampling, Reference, and Errors

Use 21-dimensional independently scrambled Sobol batches. The first 16 coordinates generate the RAMBO Born state, followed by x, y, radiation φ/(2π), the uniform parent choice, and the soft azimuth. Actual production uses u=x², v=y³; multiply the complete radiation and A1 weights by 6xy², but not the Born EFT weight. Open coordinates cover full phase space without a jettiness cutoff. A 52-bit Sobol design shifted by 2^−53 avoids exact endpoints.

For P2B, combine J5−J4 with their common real weight at each angle, then add A1 and EFT from the same draw. Estimate the covariance from complete prediction batch means; do not add the errors of these correlated components independently. The reference uses the complete native real contribution, every mapped counterevent, and finite K4, with measurements evaluated separately.

The current figure uses 347 P2B batches and 279 reference batches, each of 512 points; the first 279 batches share coordinates, and the extra 68 P2B batches are independent. These sizes are only budget references. New samples may differ, but record whether they are shared. Add variances for an independent reference; for unequal batch counts with a shared prefix, use the following variance of the mean difference. A and B are complete batch means; var can be replaced by the full covariance.

```text
na=len(A); nb=len(B); m=min(na,nb)
Vdelta=m*var(A[:m]/na-B[:m]/nb, ddof=1)
if na>m: Vdelta+=(na-m)*var(A[m:], ddof=1)/na^2
if nb>m: Vdelta+=(nb-m)*var(B[m:], ddof=1)/nb^2
```

If an independent group has fewer than two batches, do not report an error estimated from that group; complete more batches or use a justified statistical plan chosen in advance. Only complete batches enter statistics; save partial batches for exact continuation. Report error assessment, successful checks, and achieved production precision separately.


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/bridge.f90 <==
program kernel
implicit none
real(8)::y5(5,5),y4(4,4),as,ca,cflo,cf,tr,cn,ymin,y0,ss(10),out(24)
real(8)::sig4zq,sig5zq,a40,a40tilde,b40,c40
real(8)::fla34,flb34,fla,flb,flc,flnf,fua12,fub12,fuc12,fua14,fub14,fuc14
integer::iproc,nloop,icol,njets,ichan,n1,n2,n3,n4,mode,ios,i,j,k
logical::plot
common/yij5/y5
common/yij4/y4
common/qcd/as,ca,cflo,cf,tr,cn
common/tcuts/ymin,y0
common/inphys/iproc,nloop,icol,njets,ichan
common/ps/n1,n2,n3,n4
common/plots/plot
as=2d0*acos(-1d0);ca=3d0;cn=3d0;cflo=4d0/3d0;cf=cflo;tr=2.5d0
iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0d0;y0=0d0
do
 read(*,*,iostat=ios)mode,ss
 if(ios<0)exit
 if(ios/=0)error stop 'bad scalar input'
 tr=2.5d0
 if(mode==64)then
  tr=ss(10)/2d0;mode=4
 endif
 if(mode==5)then
  y5=0;k=0
  do i=1,4;do j=i+1,5;k=k+1;y5(i,j)=ss(k);y5(j,i)=ss(k);enddo;enddo
  write(*,'(ES46.35E4)')sig5zq(1,2,3,4,5,1d0,1d0)
 else
  y4=0;k=0
  do i=1,3;do j=i+1,4;k=k+1;y4(i,j)=ss(k);y4(j,i)=ss(k);enddo;enddo
  out=0
  out(1)=a40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
  out(2)=a40(ss(1),ss(3),ss(2),ss(5),ss(4),ss(6))
  out(3)=a40tilde(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
  out(4)=b40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
  out(5)=c40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
  out(6)=c40(ss(6),ss(5),ss(4),ss(3),ss(2),ss(1))
  if(mode==4)then
   call setup(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
   out(7)=fla34(n1,n2,n3,n4);out(8)=fla34(n1,n2,n4,n3)
   out(9)=flb34(n1,n2,n3,n4);out(10)=flb34(n1,n2,n4,n3)
   out(11)=fla(n1,n2,n3,n4);out(12)=flb(n1,n2,n3,n4)
   out(13)=flc(n1,n2,n3,n4);out(14)=flnf(n1,n2,n3,n4)
   out(15)=fua12(n1,n2,n3,n4);out(16)=fub12(n1,n2,n3,n4);out(17)=fuc12(n1,n2,n3,n4)
   out(18)=fua12(n2,n1,n3,n4);out(19)=fub12(n2,n1,n3,n4);out(20)=fuc12(n2,n1,n3,n4)
   out(21)=fua14(n1,n2,n3,n4);out(22)=fub14(n1,n2,n3,n4);out(23)=fuc14(n1,n2,n3,n4)
   out(24)=sig4zq(1,2,3,4,1d0,1d0)
  endif
  write(*,'(*(ES46.35E4,1X))')out
 endif
 flush(6)
enddo
end program
subroutine bino(i,w,n)
implicit none
integer::i,n
real(8)::w
end subroutine
subroutine distrib(w)
implicit none
real(8)::w
w=1d0
end subroutine


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/contact.f90 <==
module radiation
implicit none
integer,parameter::rk=8
real(rk),parameter::pi=acos(-1._rk)
integer,parameter::pairs(2,10)=reshape([1,2,1,3,1,4,1,5,2,3,2,4,2,5,3,4,3,5,4,5],[2,10])
contains
subroutine canonical_born(b)
real(rk),intent(inout)::b(4,4)
real(rk)::p(4,4),tot(4),mass,beta(3),gam,prod
integer::a
p=b
do a=1,4;p(1,a)=sqrt(sum(p(2:4,a)**2));enddo
tot=sum(p,dim=2);mass=sqrt(tot(1)**2-sum(tot(2:4)**2));beta=-tot(2:4)/mass;gam=tot(1)/mass
do a=1,4
prod=sum(beta*p(2:4,a));b(1,a)=(gam*p(1,a)+prod)/mass
b(2:4,a)=(p(2:4,a)+(p(1,a)+prod/(1+gam))*beta)/mass
enddo
end subroutine
subroutine geometry(b,u,v,phi,h,sgn,p,ss,chosen)
real(rk),intent(in)::b(4,4),u,v,phi
integer,intent(in)::h,sgn
real(rk),intent(out)::p(4,5),ss(5,5)
logical,intent(out)::chosen
real(rk)::delta,lam,e,n(3),ex(3),ey(3),ref(3),perp(3),k,ms,tr,c,oneplus,oneminus,nd,pd,es,deficit,best
integer::i,j,sp(3),a,ii,ll,r,t
delta=u*v;lam=1-delta;e=b(1,1);n=b(2:4,1)/e
best=-1
do a=2,4
 ref=b(2:4,a)-sum(n*b(2:4,a))*n
 if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
enddo
ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
perp=cos(phi)*ex+sin(phi)*ey;k=lam*e;ms=delta*(2*k+delta);tr=sqrt(ms*u*(2-u));c=sgn*(1-u)
if(sgn==1)then;oneplus=2-u;oneminus=u
else;oneplus=u;oneminus=2-u;endif
i=pairs(1,h);j=pairs(2,h);r=0
do a=1,5;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
p(:,i)=[(delta+k*oneplus)/2,((k+(k+delta)*c)*n+tr*perp)/2]
p(:,j)=[(delta+k*oneminus)/2,((k-(k+delta)*c)*n-tr*perp)/2]
ss=0;ss(i,j)=ms;ss(j,i)=ms
do a=1,3
 ii=sp(a);p(:,ii)=lam*b(:,a+1);nd=sum(n*b(2:4,a+1));pd=sum(perp*b(2:4,a+1))
 ss(i,ii)=lam*(k*oneplus*(b(1,a+1)-nd)+delta*(b(1,a+1)-c*nd)-tr*pd)
 ss(j,ii)=lam*(k*oneminus*(b(1,a+1)-nd)+delta*(b(1,a+1)+c*nd)+tr*pd)
 ss(ii,i)=ss(i,ii);ss(ii,j)=ss(j,ii)
enddo
do a=1,2;do t=a+1,3
 ss(sp(a),sp(t))=2*lam**2*(b(1,a+1)*b(1,t+1)-sum(b(2:4,a+1)*b(2:4,t+1)))
 ss(sp(t),sp(a))=ss(sp(a),sp(t))
enddo;enddo
chosen=.true.
do ll=1,10
 ii=pairs(1,ll);a=pairs(2,ll)
 if(ll==h)cycle
 es=p(1,ii)+p(1,a);deficit=ss(ii,a)/(es+sqrt(max(0._rk,es*es-ss(ii,a))))
 if(delta>deficit)chosen=.false.
enddo
end subroutine

function poly(v,l)result(p)
real(rk),intent(in)::v,l
real(rk)::p
p=v*v/(2*l*l)+v/l+5._rk/12
end function

function symmetric_tree()result(r)
real(rk)::r,sig5zq
integer::a,b,c,d,e
external sig5zq
r=0
do a=1,5;do b=1,5
if(b==a)cycle
do c=1,5
if(c==a.or.c==b)cycle
do d=1,5
if(d==a.or.d==b.or.d==c)cycle
e=15-a-b-c-d
r=r+sig5zq(a,b,c,d,e,1._rk,1._rk)/120
enddo;enddo;enddo;enddo
end function

subroutine born_data(b,Bq,Bg,col)
real(rk),intent(in)::b(4,4)
real(rk),intent(out)::Bq(4),Bg(4),col(4,4)
real(rk)::ss(4,4),x(6),A,Bb,T,Q,C,g,qden,t1,t2,tt,tc,tq,evec(6,6),v1(6),v2(6),v3(6),v4(6),v5(6),v6(6),d2(6),a40,a40tilde,b40,c40
integer::i,j,k,l,perm(4),ii,jj,z
integer,parameter::pair4(2,6)=reshape([1,2,1,3,1,4,2,3,2,4,3,4],[2,6]),swap(6)=[1,4,5,2,3,6]
external a40,a40tilde,b40,c40
ss=0
do i=1,3;do j=i+1,4
ss(i,j)=2*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)));ss(j,i)=ss(i,j)
enddo;enddo
Bq=0;Bg=0;col=0;evec=0
do i=1,6;evec(i,i)=1;enddo
do i=1,4;do j=1,4
if(j==i)cycle
do k=1,4
if(k==i.or.k==j)cycle
l=10-i-j-k;perm=[i,j,k,l]
do z=1,6;x(z)=ss(perm(pair4(1,z)),perm(pair4(2,z)));enddo
A=a40(x(1),x(2),x(3),x(4),x(5),x(6));Bb=a40(x(1),x(3),x(2),x(5),x(4),x(6))
T=a40tilde(x(1),x(2),x(3),x(4),x(5),x(6));Q=b40(x(1),x(2),x(3),x(4),x(5),x(6));C=c40(x(1),x(2),x(3),x(4),x(5),x(6))
g=(3*(A+Bb)-T/3)/3;qden=(10*Q-4*C/3)/3
Bq(i)=Bq(i)+(g+qden)/24;Bq(j)=Bq(j)+(g+qden)/24;Bq(k)=Bq(k)+qden/24;Bq(l)=Bq(l)+qden/24
Bg(k)=Bg(k)+g/24;Bg(l)=Bg(l)+g/24
t1=2*A;t2=2*Bb;tt=2*T;tc=-2*C;tq=2*Q
v1=-(evec(:,2)+evec(:,5)+evec(:,6));v2=-(evec(:,3)+evec(:,4)+evec(:,6))
v3=v1*(tt+t1-t2)/2+v2*(tt+t2-t1)/2
v4=(-evec(:,1)-evec(:,6)+evec(:,3)+evec(:,4))*(tt+t1-t2)/2 &
  +(-evec(:,1)-evec(:,6)+evec(:,2)+evec(:,5))*(tt+t2-t1)/2
d2=(9*(v1*t1+v2*t2)-v3+evec(:,1)*(t1+t2)+v4-evec(:,1)*tt/9)/6
v1=evec(:,2)-evec(:,3)-evec(:,4)+evec(:,5);v2=-evec(:,1)-evec(:,6);v3=-evec(:,3)-evec(:,4)
v4=v1(swap);v5=v2(swap);v6=v3(swap)
d2=d2+(4*(v3-v1)*tc-4*(v1+v2)*tc/9+15*(v3+v6)*tq-5._rk/3*(2*v1+v2+2*v4+v5)*tq)/6
do z=1,6
ii=perm(pair4(1,z));jj=perm(pair4(2,z));col(ii,jj)=col(ii,jj)+d2(z)/48;col(jj,ii)=col(ii,jj)
enddo
enddo;enddo;enddo
end subroutine

function soft_density(b,v,phi,sgn,col)result(g)
real(rk),intent(in)::b(4,4),v,phi,col(4,4)
integer,intent(in)::sgn
real(rk)::g,e,n(3),ex(3),ey(3),ref(3),best,perp(3),q(4),den(4),eik
integer::a,i,j
e=b(1,1);n=b(2:4,1)/e;best=-1
do a=2,4
ref=b(2:4,a)-sum(n*b(2:4,a))*n
if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
enddo
ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
perp=cos(phi)*ex+sin(phi)*ey;q=[(e+v)/2,(e-v)*n/2-sgn*sqrt(e*v)*perp]
g=0
do a=2,4
if(sum(q(2:4)*b(2:4,a))/b(1,a)>sum(q(2:4)*n))return
enddo
do a=1,4;den(a)=b(1,a)*q(1)-sum(b(2:4,a)*q(2:4));enddo
! The parent dot product is exact and avoids collinear subtraction loss.
den(1)=e*v;eik=0
do i=1,3;do j=i+1,4
eik=eik+col(i,j)*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)))/(den(i)*den(j))
enddo;enddo
g=-e*v/3*eik
end function

subroutine evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
real(rk),intent(in)::b(4,4),u,v,phi,rho
integer,intent(in)::h,sgn,method
real(rk),intent(out)::w(10),events(4,5,4)
real(rk)::g(2,2),gg,p(4,5),ss(5,5),y5(5,5),sig5zq,uu,vv,raw,l,vlog,Bq(4),Bg(4),col(4,4),gs,gc,g0,z,pqq,pgg,pqg,tree
integer::i,j,k
logical::chosen
external sig5zq
common/yij5/y5
g=0;w=0;gs=0
if(method==1)call born_data(b,Bq,Bg,col)
do k=0,3
 do i=0,1;do j=0,1
  if((method==1.or.method==3).and.(i/=0.or.j/=0))cycle
  uu=u*rho**i;vv=v*rho**j
  call geometry(b,uu,vv,phi+k*pi/2,h,sgn,p,ss,chosen)
  gg=0
  if(chosen)then
   y5=ss
   ! Includes full labelled Phi4 volume, twenty inverse branches, 2*pi azimuth,
   ! and R5=8192*pi**7*sig5. Uniform Born labels need no further factorial.
   if(method==0)then;tree=sig5zq(1,2,3,4,5,1._rk,1._rk)
   else;tree=symmetric_tree();endif
   gg=5._rk/12*b(1,1)*(1-uu*vv)**5*uu*uu*vv*tree
  endif
  g(i+1,j+1)=g(i+1,j+1)+gg/4
  if(i==0.and.j==0)then
   w(3+k)=gg/(u*v)/4;events(:,:,k+1)=p
  endif
 enddo;enddo
 if(method==1)gs=gs+soft_density(b,v,phi+k*pi/2,sgn,col)/4
enddo
if(method==3)then
 w(2)=sum(w(3:6));w(10)=g(1,1);return
endif
if(method==1)then
 z=1-u/2
 pqq=4._rk/3*((1+z*z)/(1-z)+(1+(1-z)**2)/z)
 pgg=6*(z/(1-z)+(1-z)/z+z*(1-z));pqg=5*(z*z+(1-z)**2)
 gc=u/6*(Bq(1)*pqq+Bg(1)*(pgg+pqg));g0=2._rk/3*(4._rk/3*Bq(1)+3*Bg(1))
 w(1)=(g(1,1)-gs-gc+g0)/(u*v)+log(v)*(gs-g0)/v+log(u)*(gc-g0)/u
 w(2)=sum(w(3:6));w(7:10)=[gs,gc,g0,g(1,1)];return
endif
l=log(rho);vlog=log(u*v)
raw=poly(vlog,l)*(g(1,1)-g(2,1)-g(1,2)+g(2,2))
if(u>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(1,2))
if(v>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(2,1))
if(u>=rho.and.v>=rho)raw=raw+poly(vlog-2*l,l)*g(1,1)
w(1)=raw/(u*v);w(2)=sum(w(3:6))
end subroutine
end module

program contact
use radiation
implicit none
real(rk)::b(4,4),u,v,phi,rho,w(10),events(4,5,4),as,ca,cflo,cf,tr,cn,ymin,y0
integer::h,sgn,method,ios,iproc,nloop,icol,njets,ichan
logical::plot
common/qcd/as,ca,cflo,cf,tr,cn
common/tcuts/ymin,y0
common/inphys/iproc,nloop,icol,njets,ichan
common/plots/plot
as=2*pi;ca=3;cn=3;cflo=4._rk/3;cf=cflo;tr=2.5_rk
iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0;y0=0
do
 read(*,*,iostat=ios)b,u,v,phi,rho,h,sgn,method
 if(ios<0)exit
 if(ios/=0)error stop 'bad contact input'
 if(min(u,v,rho)<=0.or.max(u,v,rho)>=1)error stop 'coordinates outside open unit interval'
 call canonical_born(b)
 call evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
 write(*,'(*(ES46.35E4,1X))')w,events
 flush(6)
enddo
end program
subroutine bino(i,w,n)
implicit none
integer::i,n
real(8)::w
end subroutine
subroutine distrib(w)
implicit none
real(8)::w
w=1d0
end subroutine


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/geometry.py <==
"""Labelled massless phase space and the exact N+1 -> N P2B inverse."""
import itertools
import numpy as np
PAIRS4=tuple(itertools.combinations(range(4),2))
PAIRS5=tuple(itertools.combinations(range(5),2))
PERMS4=tuple(itertools.permutations(range(4)))

def invariants(p):
    p=np.asarray(p);n=p[:,1:]/p[:,:1]
    return np.array([p[i,0]*p[j,0]*sum((n[i]-n[j])**2) for i,j in itertools.combinations(range(len(p)),2)])

def rambo(x):
    """Uniform labelled dPhi_N, Q=1. Weight returned separately, in LIPS units."""
    from math import gamma,pi
    x=np.asarray(x).reshape(-1,4);c=2*x[:,0]-1;ph=2*pi*x[:,1]
    e=-np.log(x[:,2]*x[:,3]);st=np.sqrt((1-c)*(1+c))
    q=e[:,None]*np.stack([np.ones(len(x)),st*np.cos(ph),st*np.sin(ph),c],axis=1)
    tot=q.sum(0);mass=np.sqrt(tot[0]**2-sum(tot[1:]**2))
    beta=-tot[1:]/mass;gam=tot[0]/mass
    prod=q[:,1:]@beta
    p=np.empty_like(q);p[:,0]=(gam*q[:,0]+prod)/mass
    p[:,1:]=(q[:,1:]+(q[:,0]+prod/(1+gam))[:,None]*beta)/mass
    n=len(p);vol=1/(2*(4*pi)**(2*n-3)*gamma(n)*gamma(n-1))
    return p,vol

def basis(b):
    n=b[0,1:]/b[0,0]
    v=b[1:,1:]-(b[1:,1:]@n)[:,None]*n
    ex=v[np.argmax(np.sum(v*v,axis=1))];ex=ex/np.linalg.norm(ex)
    return n,ex,np.cross(n,ex)

def inverse(b,u,v,phi,pair=0,sign=1):
    """Return p5, stable invariants, selector and conditional g prefactor.

    b[0] is split; ordered spectators fill the remaining labels. The g
    prefactor includes u*v times dmu/du/dv/dphi, without tree or selection.
    """
    b=np.asarray(b);e=b[0,0];d=u*v;lam=1-d;k=lam*e
    n,ex,ey=basis(b);perp=np.cos(phi)*ex+np.sin(phi)*ey
    m2=d*(2*k+d);tr=np.sqrt(m2*u*(2-u));c=sign*(1-u)
    plus,minus=(2-u,u) if sign==1 else (u,2-u)
    pairs=tuple(itertools.combinations(range(len(b)+1),2));i,j=pairs[pair]
    sp=[l for l in range(len(b)+1) if l not in (i,j)]
    p=np.zeros((len(b)+1,4));s=np.zeros((len(p),len(p)))
    p[i]=np.r_[(d+k*plus)/2,((k+(k+d)*c)*n+tr*perp)/2]
    p[j]=np.r_[(d+k*minus)/2,((k-(k+d)*c)*n-tr*perp)/2]
    s[i,j]=s[j,i]=m2
    for a,l in enumerate(sp,1):
        p[l]=lam*b[a];nd=n@b[a,1:];pd=perp@b[a,1:]
        s[i,l]=s[l,i]=lam*(k*plus*(b[a,0]-nd)+d*(b[a,0]-c*nd)-tr*pd)
        s[j,l]=s[l,j]=lam*(k*minus*(b[a,0]-nd)+d*(b[a,0]+c*nd)+tr*pd)
    for a,l in enumerate(sp):
        for aa,ll in enumerate(sp[a+1:],a+1):
            s[l,ll]=s[ll,l]=2*lam**2*(b[a+1,0]*b[aa+1,0]-b[a+1,1:]@b[aa+1,1:])
    selected=True
    for h,(a,bb) in enumerate(pairs):
        if h==pair:continue
        ee=p[a,0]+p[bb,0];cost=s[a,bb]/(ee+np.sqrt(max(0,ee*ee-s[a,bb])))
        if cost<d:selected=False
    pref=e*lam**(2*len(b)-3)*u*u*v/(32*np.pi**3)
    return p,np.array([s[a,bb] for a,bb in pairs]),selected,pref

def project(p,pair=None):
    p=np.asarray(p);pairs=tuple(itertools.combinations(range(len(p)),2))
    s=invariants(p)
    costs=[ss/(p[i,0]+p[j,0]+np.linalg.norm(p[i,1:]+p[j,1:])) for ss,(i,j) in zip(s,pairs)]
    h=int(np.argmin(costs)) if pair is None else pair;i,j=pairs[h]
    vec=p[i,1:]+p[j,1:];lam=1-costs[h]
    b=np.vstack([np.r_[np.linalg.norm(vec),vec],*[p[k] for k in range(len(p)) if k not in (i,j)]])/lam
    return b,h,costs[h]

def measurement(p,ycut=.04):
    """Inclusive four-jet selection, exclusive four jet energies, total broadening."""
    p=np.asarray(p);jets=[q.copy() for q in p]
    while True:
        pairs=list(itertools.combinations(range(len(jets)),2))
        # JADE/E uses the invariant mass of the recombined pair, including
        # masses produced by earlier E-scheme recombinations.
        dist=[(jets[i][0]+jets[j][0])**2-np.dot(jets[i][1:]+jets[j][1:],jets[i][1:]+jets[j][1:]) for i,j in pairs]
        h=int(np.argmin(dist))
        if len(jets)==4:break
        i,j=pairs[h];jets[i]+=jets[j];jets.pop(j)
    passed=dist[h]>ycut
    signs=np.array([(1,)+q for q in itertools.product([-1,1],repeat=len(p)-1)])
    vec=signs@p[:,1:];axis=vec[np.argmax(np.sum(vec*vec,axis=1))];axis/=np.linalg.norm(axis)
    transverse=p[:,1:]-(p[:,1:]@axis)[:,None]*axis
    bt=np.linalg.norm(transverse,axis=1).sum()/2
    energies=sorted([q[0] for q in jets],reverse=True)
    return np.array([bt,energies[0],energies[1]]),passed


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/hard.py <==
"""Four-parton hard and colour correlations from the published pole operators.

Original finite Lhat functions are supplied by EERAD3. Pole conventions:
hep-ph/9706297 Eqs.14--19, hep-ph/9609474 Eqs.12--15. Q=mu=1.
All values use native sig4 scalar units; multiply by 2048*pi**5 for LIPS.
"""
import numpy as np
from geometry import PAIRS4
CF,NC,NF=4/3,3.,5.

def unit(i,j):
    v=np.zeros(6);v[PAIRS4.index(tuple(sorted((i,j))))]=1;return v

def assemble(s,data):
    A,B,T,Q,C,C2=data[:6]
    # C is the labelled tree interference in the published virtual poles.
    # Native sig4's averaged C is NOT its colour-correlated replacement.
    t1,t2,t,tq,tc=2*A,2*B,2*T,2*Q,-2*C
    e12,e13,e14,e23,e24,e34=[unit(i,j) for i,j in PAIRS4]
    pa=-(e13+e24+e34)*t1;pa2=-(e14+e23+e34)*t2
    pA=-(e13+e24+e34)*(t+t1-t2)/2-(e14+e23+e34)*(t+t2-t1)/2
    pB1=-e12*t1;pB2=-e12*t2;pB=-e12*t
    pC=(-e12-e34+e14+e23)*(t+t1-t2)/2+(-e12-e34+e13+e24)*(t+t2-t1)/2
    d2g=CF/8*(NC**2*(pa+pa2)-pA-pB1-pB2+pC+pB/NC**2)
    a=e13-e14-e23+e24;bb=-e12-e34;c=-e14-e23
    # The 12 contribution is averaged with 1 <-> 2, as in sig4ZQ.
    swap=[PAIRS4.index(tuple(sorted(({0:1,1:0,2:2,3:3}[i],{0:1,1:0,2:2,3:3}[j])))) for i,j in PAIRS4]
    a2=a[swap];bb2=bb[swap];c2=c[swap]
    d2q=CF/8*(4*(c-a)*tc-4*(a+bb)*tc/NC**2+NF*NC*(c+c2)*tq-NF/NC*(2*a+bb+2*a2+bb2)*tq)
    d1q=CF/8*(4*(2/3-2*NF/(3*NC))*tc+12*tc/NC**2+2*NF*NC*(2/3-2*NF/(3*NC))*tq+6*NF*tq/NC)*e34
    bg=CF/4*(NC*(A+B)-T/NC)
    bq=CF/4*(2*NF*Q-4*C/NC)
    rawg=CF/8*(NC**2*(data[6]+data[7])-data[10]-data[8]-data[9]+data[12]+data[11]/NC**2+2*NF*NC*data[13])
    rawq=CF/8*(4*(data[22]-data[20])-4*(data[20]+data[21])/NC**2+NF*NC*(data[16]+data[19])-NF/NC*(2*data[14]+data[15]+2*data[17]+data[18]))
    # EERAD3's uc wrappers omit the off-shell gluon vacuum-polarization
    # constant, added separately in sig4ZQ (ff1, ff2x, ee2y and ee5).
    # In particular the nf^2 channel has NO real contribution: its entire
    # finite term must equal the native virtual, including -10*nf/9.
    bubble=(31*NC-10*NF)/9*bq
    rawq+=bubble
    logs=np.log(s);finite=.5*logs**2-7*np.pi**2/12
    hg=rawg+np.dot(d2g,finite)
    hq=rawq+np.dot(d2q,finite)-np.dot(d1q,logs)
    colors=(d2g+d2q)/2
    casimir=np.array([CF,CF,NC,NC])*bg+CF*bq
    gamma=np.array([1.5*CF,1.5*CF,(11*NC-2*NF)/6,(11*NC-2*NF)/6])*bg+1.5*CF*bq
    residual=np.array([sum(colors[k] for k,p in enumerate(PAIRS4) if i in p)+casimir[i] for i in range(4)])
    if np.max(np.abs(residual))>2e-12*max(1,abs(bg),abs(bq)):
        raise ArithmeticError(('colour conservation',residual))
    return dict(born=bg+bq,born_qqgg=bg,born_qqqq=bq,hard=hg+hq,colors=colors,casimir=casimir,gamma=gamma,raw_virtual=rawg+rawq,vacuum_polarization=bubble,double_poles=d2g+d2q,single_pair_poles=d1q,native_K=data[23])


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/scet.py <==
"""Full EFT delta and logarithmic coefficients, native sig4 scalar units."""
import numpy as np
from hard import assemble,CF,NC,NF
from soft import basis_at_azimuth,basis_quadrature,directions
from geometry import PAIRS4,invariants

def coefficients(p,native,phi=None):
    s=invariants(p);parts=assemble(s,native.evaluate(s,4));x=2*p[:,0];l=np.log(x)
    jq=CF/2*(7-np.pi**2-3*l+2*l*l)
    beta0=(11*NC-2*NF)/3
    jg=(NC*(67/9-np.pi**2)-10*NF/9-beta0*l+2*NC*l*l)/2
    jet=parts['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+parts['born_qqqq']*sum(jq)
    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
    soft=np.dot(parts['colors'],basis)
    shat=directions(p)
    a10=-sum(parts['gamma'])+2*np.dot(parts['casimir'],l)-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(parts['colors'],PAIRS4))
    parts.update(jets=jet,soft=soft,H=parts['hard']+jet+soft,a10=a10,a11=-2*sum(parts['casimir']),soft_error=float(np.dot(abs(parts['colors']),error)))
    return parts

def symmetrized(p,native,phi=None):
    """Full Born label average, with one shared geometric soft evaluation."""
    import itertools
    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
    colors=np.zeros(6);casimir=np.zeros(4);gamma=np.zeros(4)
    result={k:0. for k in ['hard','jets','born','native_K','raw_virtual']}
    for perm in itertools.permutations(range(4)):
        pp=p[list(perm)];ss=invariants(pp);z=assemble(ss,native.evaluate(ss,4));l=np.log(2*pp[:,0])
        jq=CF/2*(7-np.pi**2-3*l+2*l*l);jg=(NC*(67/9-np.pi**2)-10*NF/9-(11*NC-2*NF)/3*l+2*NC*l*l)/2
        jet=z['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+z['born_qqqq']*sum(jq)
        for key in ['hard','born','native_K','raw_virtual']:result[key]+=z[key]/24
        result['jets']+=jet/24
        for c,(i,j) in zip(z['colors'],PAIRS4):colors[PAIRS4.index(tuple(sorted((perm[i],perm[j]))))]+=c/24
        for i,j in enumerate(perm):casimir[j]+=z['casimir'][i]/24;gamma[j]+=z['gamma'][i]/24
    shat=directions(p);result['soft']=float(colors@basis);result['H']=result['hard']+result['jets']+result['soft']
    result['a10']=-sum(gamma)+2*np.dot(casimir,np.log(2*p[:,0]))-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(colors,PAIRS4))
    result['a11']=-2*sum(casimir);result['soft_error']=float(abs(colors)@error)
    return result


==> anc/nnlo-radiation/figure-reproduction-en/05_fig7_fourjet_nlo_local/soft.py <==
"""Complete one-loop geometric N-jettiness soft function, final-state axes.

Jouttenus et al. (1102.4344), Eqs. (68)--(74). All competing regions are
compared before integrating. The radial angular coordinate is integrated
analytically between exact quadratic roots; only azimuth remains numerical.
"""
import itertools
import numpy as np
from scipy.special import spence
from scipy.integrate import quad

def directions(p):
    n=np.asarray(p)[:,1:]/np.asarray(p)[:,:1]
    return np.sum((n[:,None,:]-n[None,:,:])**2,axis=2)/4

def roots(a,b,c):
    scale=max(abs(a),abs(b),abs(c),1e-300)
    if abs(a)<1e-14*scale:
        return [] if abs(b)<1e-14*scale else [-c/b]
    disc=b*b-4*a*c
    if disc<0:return []
    q=-.5*(b+np.copysign(np.sqrt(disc),b))
    return [-b/(2*a)] if q==0 else [q/a,c/q]

def parameters(shat,i,j):
    others=[m for m in range(len(shat)) if m not in (i,j)]
    if not others:return []
    first=others[0];out=[]
    for m in others:
        alpha=shat[j,m]/shat[i,j];beta=shat[i,m]/shat[i,j]
        if m==first:angle=0.
        else:
            numerator=shat[j,first]*shat[i,m]+shat[i,first]*shat[j,m]-shat[first,m]*shat[i,j]
            denominator=2*np.sqrt(shat[i,first]*shat[j,first]*shat[i,m]*shat[j,m])
            angle=np.arccos(np.clip(numerator/denominator,-1,1))
        out.append((alpha,beta,angle))
    return out

def azimuth_primitive(params,phi):
    polys=[(be,-2*np.sqrt(al*be)*np.cos(phi-angle),al) for al,be,angle in params]
    endpoints=[1.]
    for a,b,c in polys:endpoints.extend(t for t in roots(a,b,c-1) if t>1)
    for p,q in itertools.combinations(polys,2):
        endpoints.extend(t for t in roots(*(np.array(p)-q)) if t>1)
    endpoints=sorted(set(endpoints));value=0.
    for lo,hi in zip(endpoints[:-1],endpoints[1:]):
        mid=(lo+hi)/2;vals=[a*mid*mid+b*mid+c for a,b,c in polys]
        m=int(np.argmin(vals))
        if vals[m]>=1:continue
        al,be,angle=params[m];z=np.sqrt(be/al)*np.exp(1j*(phi-angle))
        value+=np.log(al)*np.log(hi/lo)-2*np.real(spence(1-z*hi)-spence(1-z*lo))
    return value

def basis_at_azimuth(p,phi):
    """Unbiased angular estimator. Average phi uniformly in [-pi,pi]."""
    s=directions(p);out=[]
    for i,j in itertools.combinations(range(len(p)),2):
        base=np.log(s[i,j])**2-np.pi**2/6
        for a,b in [(i,j),(j,i)]:base+=4*azimuth_primitive(parameters(s,a,b),phi)
        out.append(base)
    return np.array(out)

def basis_quadrature(p,epsabs=1e-8):
    s=directions(p);out=[];errors=[]
    for i,j in itertools.combinations(range(len(p)),2):
        base=np.log(s[i,j])**2-np.pi**2/6;err=0.
        for a,b in [(i,j),(j,i)]:
            par=parameters(s,a,b)
            points=sorted(set([-np.pi,0.,np.pi]+[q[2] for q in par]))
            for lo,hi in zip(points[:-1],points[1:]):
                val,e=quad(lambda phi:azimuth_primitive(par,phi),lo,hi,epsabs=epsabs,epsrel=epsabs,limit=160)
                base+=2/np.pi*val;err+=2/np.pi*e
        out.append(base);errors.append(err)
    return np.array(out),np.array(errors)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/LATEST_SCHEME.md <==
# Optional current scheme and sampling recommendation

The paper-v4 Figure 8 red curve uses the previous `Gaussian + exact Gram` estimator defined in `METHOD.md`. The current optional improvement is the **complete-weight 42-component importance density V4**, deployed in `production-v4-continuous-20260927-1330`, with independent IID and scrambled Sobol streams. It changes the density and the complete-weight lift; the physical kernel and all preceding analytic/Gaussian/Gram controls remain the same. It is not a new contact formula. Label its results separately when comparing with the paper snapshot.

## Density and exact accounting

Let `q0` denote the original 17-component proposal and `Wref` the **entire** old scalar weight in Eq. (6), including the known-pole constant `Cgamma` and every control integral, but excluding `H2+A2[H1]`. For each parent fit

\[
q_{1,p}(u)=\tfrac12q_0(u)+\tfrac12\sum_{c=1}^{42}w_{pc}r_c(u),
\qquad w_{pc}\ge0,\quad\sum_cw_{pc}=1.\tag{1}
\]

The first 17 `r_c` are the original normalized product components. The remaining 25 are `q0*b_c/Integral(q0*b_c)`. The hats are 15 one-axis functions and ten pairs of lower-end hats. On each coordinate they are `lower=max(1-10*u,0)`, `upper=max(10*u-9,0)`, and `center=2*min(u,1-u)`. Hat integrals follow from the analytic incomplete moments of the original four factor types and are recomputed at 140 digits in the transport. Hence `q1>=q0/2>=1/4`, with unchanged full support.

At points generated with `q1`, evaluate **all old stages using `q_reference=q0`**, and only then form

\[
W_{\rm actual}(u)=W_{\rm ref}(u)\frac{q_0(u)}{q_{1,p}(u)},
\qquad c_2=H_2+\mathcal A_2[H_1]+\langle W_{\rm actual}\rangle .\tag{2}
\]

This ratio multiplies `Cgamma` too. Do not add `Cgamma` again, or replace `q0` inside the old Gaussian/Gram moments with `q1`. `H2` and the integrated `A2[H1]` remain outside event weights and are added once. The parent factor uses the actual new counts `(32,64,64)/160`, thus `qp=(.6,1.2,1.2)` for both current streams.

## Fixed training recipe

Use complete old-density training weights, including `Cgamma`. Set `A_ic=r_c(u_i)/q0(u_i)` and `r_i=1/2+1/2*sum_c A_ic*w_c`. For each parent minimize

\[
\frac1n\sum_i\left[\frac{W_i^2}{r_i}
 +2r_i(|W_i/r_i|-500)_+^2
 +4r_i(|W_i/r_i|-1000)_+^2\right] .\tag{3}
\]

Use SLSQP with the analytic gradient in `latest_sampling/full-weight-v4/train.py`, simplex bounds, `ftol=1e-12`, `maxiter=1500`, and initial weights equal to the original 17 mixture weights followed by 25 zeros. Use the same three whole-batch folds as the Gram training. Enable the density only when held-out loss decreases, within-stream variance forecast does not increase and the expected frequency above 1000 does not increase; refit all training and freeze. No inclusive coefficient enters this fit. Do not use the earlier centered-constant variants in nearby historical source names.

The frozen historical density-model hash is `404598c66f6ddbcf4fc5078c2dcc866e4b2da6dd27f0c734c68015771062e29f`; it identifies the construction used by the current runs. Fitted weights are not distributed here. Retraining gives a new hash and must pin that new identity. The physical/control model required underneath is still the previous Gaussian/exact-Gram stack, not a fit of the inclusive result.

## Precise production pseudocode

```python
old_controls = freeze_all_stages_from_METHOD()
q1_models = train_42_component_density_on_complete_training_weights()
freeze(q1_models, exact_hat_normalizers, source_hashes)
counts = (32,64,64)

for batch in independent_batch_ids:
    weights = []
    for parent,n in enumerate(counts):
        qp = Decimal(3*n)/160
        proposal = CompleteWeightHatProposal(parent, fresh_frozen_model, digits=100)
        if mode == 'IID':
            digital = independent_PCG64_uint53(seed,batch,parent,shape=(n,7))
        else:
            # Exactly the current Sobol choice. Archive all 32 engine columns.
            words = SHA256_little_endian_uint32(
                'independent-scrambled-Sobol32-v4-complete-reference-accounting-160-v1'
                + '|' + str(seed)+'|'+str(batch)+'|'+str(parent))
            rng = Generator(PCG64(SeedSequence(words)))
            engine = Sobol(d=32,scramble=True,bits=53,rng=rng,optimization=None)
            digital = exact_uint53(engine.random_base2(5 if parent==0 else 6))
        for row in digital:
            v7 = [(mp_integer(k)+mp('0.5'))/2**53 for k in row[:7]]
            u_tokens, q_actual, metadata = proposal.serialized_from_uniforms(v7)
            q_reference = proposal.old_density(u_tokens)
            Wref = complete_old_estimator(u_tokens,parent,qp,q_reference,old_controls)
            Wactual = Decimal(Wref)*Decimal(q_reference)/Decimal(q_actual)
            save(u_tokens,qp,q_reference,q_actual,metadata,row,Wref,Wactual)
            weights.append(Wactual)
    assert len(weights)==160
    save_complete_batch(mean(weights))
    # Only complete actual-density weights enter statistics.
    c2 = H2+A2H1+mean(independent_complete_batch_means)
    SE = std(independent_complete_batch_means,ddof=1)/sqrt(number_of_batches)
```

The seven transport uniforms are mixture selection, conditional old-product selection, and five inverse-CDF coordinates. Consume the second selection even when unused. The supplied `CompleteWeightHatProposal` performs the exact transport; do not approximate a hat normalizer using the training sample. The runtime sources serialize coordinates and recompute their density, so the generated point and the density used for its weight agree.

The current IID seed is 9271240401 and the independent Sobol seed is 9271326001. They document the original runs; use separately recorded seeds for a new reproduction. The Sobol implementation uses SciPy 1.18.1, 32 dimensions and 53-bit midpoint inputs, with only the first seven coordinates consumed. All 32/64-point parent nets include their first point. Estimate errors from independent 160-point scrambles. Do not pool IID/Sobol points or infer a Sobol batch error from pointwise variance.

## Which option to use

For direct paper Figure 8 reproduction, use the old estimator and report its IID result; the old Sobol option is a useful independent comparison. For a new higher-statistics calculation, compare the current V4 IID and Sobol options over a predetermined equal CPU budget. Select using complete-batch variance times CPU cost, not closeness to the inclusive reference. Keep the unused stream as a separate check if resources allow.

Historical held-out old-coordinate forecasts generally reduced the second moment and largest weights, but some 300/500-level frequencies increased, and the reserved IID98 cohort also increased the forecast frequency above 1000. Thus this is a documented improvement option, not a claim that all tails disappear or that Sobol always wins. Those replays are not new-density Monte Carlo observations. The decisive evidence for a new reproduction is fresh complete IID/Sobol batches under its frozen density. Preserve all terms, all outliers and both actual/reference density fields.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/METHOD.md <==
# Exact estimator used by Figure 8

This document describes the previous estimator used by the figure, including every control layer. It gives a reproducible construction, not a promise that each finite Monte Carlo weight is small.

## 1. Physical inputs and finite parts

Write `a = alpha_s/(2*pi)` and `sigma/sigma0 = 1 + a*C1 + a^2*C2 + ...`. At fixed two-parton Born kinematics the contact is a scalar,

\[
c_2=H_2+\mathcal A_2[H_1]+\langle W\rangle . \tag{1}
\]

The recursive NLO P2B input has the form `integral R4*(J4-J3) + integral (H1+A1)*J3`. In the contact construction, the real integral in `A1*J3` and the corresponding projected `-R4*J3` are cancelled algebraically before integration. The supplied four-parton endpoint kernel implements the resulting complete real finite part, including its overlap terms. Do not evaluate these two cancelled pieces as independent Monte Carlo integrals.

The source uses auxiliary Mellin variables `xi,zeta`, and takes `FP_zeta FP_xi`, meaning **first the finite part in xi, then in zeta**. They are not dimensional regulators or numerical cutoffs. Each kernel returns five entries ordered as the finite coefficient and the coefficients of `zeta^-1,...,zeta^-4` after the xi finite part. The physical momenta and integrations remain four-dimensional.

`twojet_scet.py` supplies the complete NNLO thrust delta coefficient. Its two-loop soft constants are `CF^2*pi^4/2`, `CF*CA*(-2140/81-871*pi^2/54+14*pi^4/15+286*zeta(3)/9)`, and `CF*TF*nf*(80/81+154*pi^2/27-104*zeta(3)/9)`. The resulting check is `H2=80.69150149517236`. Sources are Becher:2008cf (arXiv:0803.0342v2, Eqs. 66–67) and Kelley:2011ng (arXiv:1105.3676v2, Eq. 41). The historical source comment pointing to Eq. 47 for the soft constants is stale; use Eq. 41.

For `A2[H1]`, use `scet3.summed`, `one_loop_endpoints.contact_density`, and the quadrature specified below. `nlo_scet.py` contains the hard, jet and three-jettiness soft inputs; `scet3.py` evaluates them in stable invariants. The three-parton hard input includes the recorded transcription corrections and finite scheme conversion; substituting an unconverted native virtual-plus-integrated-antenna number changes the contact.

Let `s_min=v*z/(2+z)`, `s_mid=v/(2+z)`, `s_max=1-s_min-s_mid`. The thrust is `v*z/(2+z)` and the invariant-coordinate Jacobian is `v/(2+z)^2`. Set `h=v^2*z/(2+z)^2 * sum(H1*Born)`. Let `S=sum_n s_n(z)*ln(v)^n`, `C=sum_m c_m(v)*ln(z)^m`, and `O=sum o_nm*ln(v)^n*ln(z)^m` be its soft, collinear and common endpoint expansions; the coefficients are supplied in `one_loop_endpoints.py`. All powers have degree at most two. Its complete ordinary integrand is

\[
\begin{aligned}
D_H(v,z)={}&\frac{h-S-C+O}{vz}\\
&+\frac1z\sum_n\frac{(-1)^n}{n+1}
 [s_n(z)\ln^{n+1}(z/(2+z))-o_n(z)\ln^{n+1}(z/2)]\\
&+\frac1v\sum_m\frac{(-1)^m}{m+1}
 [c_m(v)-o_m(v)]\ln^{m+1}(v/2)\\
&+\sum_{nm}\frac{o_{nm}(-1)^{n+m}n!m!}{(n+m+2)!}
 (-\ln2)^{n+m+2},\qquad
\mathcal A_2[H_1]=\int_0^1dv\,dz\,D_H(v,z).
\end{aligned}\tag{2}
\]

Here `o_n(z)` and `o_m(v)` are the overlap polynomials viewed as coefficients in the other variable. Use `v=x^2,z=y^2`, Jacobian `4*x*y`, Gauss–Legendre orders 64 then 128, and angular order 160. The original results were 203.6808619207 and 203.6892066423. Their difference is a quadrature check, not a Monte Carlo error. Higher orders require stable endpoint arithmetic; `collinear_mp.py` supplies a 70-digit alternative. The displayed figure used the second value. Reproduction should recompute it, retaining a separate approximately 0.01 quadrature uncertainty.

## 2. Exact real phase space and endpoint sum

The Born invariants above are followed by the inverse four-to-three projection. For parent momentum `b=e*(1,n)`, the map uses the deficit `delta`, `lambda=1-delta`, and `r=delta/lambda`. The selector inequalities take the form `A-B*r-C*sqrt(r*(r+2*e)) >= 0`. Together with the energy bounds they give the exact upper endpoint `delta_max`; set `delta=delta_max*v_r`. This changes variables over the full allowed phase space. It is not a cut and does not discard small-angle configurations. The supplied physics modules implement the roots, daughter momenta, assignment selector, azimuth and Born-rank branches exactly.

There are three parent-energy ranks, HIGH/MID/LOW. For each rank the kernel averages all 24 label branches and sums all four azimuth quarters and all charts. There are 18, 76 and 195 charts respectively. The cube coordinates are `u in (0,1)^5`, with chart variables `x=u^2`. The native five-vector **already includes** `32*product(u)/pi`. Its label average retains the original normalization for uniform selection of the three parent ranks.

Within each chart the endpoint powers of the deficit, thrust and numerator are explicit monomials. The native kernel includes every subset of the five endpoint axes. For integrated axes it takes exact simultaneous endpoint series and contracts the factors `1/(D_j*xi+B_j*zeta)` and their scale logarithms. For nonintegrated axes it sums the appropriate inclusion–exclusion differences at the same cube point. This is implemented by `allaxes_chart_weight`, `endpoint_zero_kernel_qp` and their series routines, not by evaluating a small finite endpoint. Keep the full physical deficit exponents as well as the thrust exponents.

Call the native five-vector `N`, the local analytic reference `Rloc`, and its analytically integrated companion `Rglob`. The legacy evaluator already combines the HIGH pair/strip, MID angle/ratio and LOW shared-soft/root terms, including their full finite companions. Do not add these subcomponents again.

For LOW only, replace the whole legacy pair by the fixed mixture

\[
\begin{aligned}
R_{\rm loc}&=\tfrac25 R_{\rm loc}^{\rm legacy}
 +\tfrac35(R^{\rm ordered}-\Delta^{\rm physical}-C^{\rm common})+Q_{\rm low},\\
R_{\rm glob}&=\tfrac25 R_{\rm glob}^{\rm legacy}.
\end{aligned}\tag{3}
\]

The ordered helper returns the three terms in parentheses separately. `Ccommon` is mandatory. If its status requests extra precision, recompute that same term from the original decimal coordinates with `PairedTwoAxisCommon`; do not accept the partial row. `Qlow=sum_(k=1..3) a_k*[ln(u4)^k-(-1)^k*k!]`, with `a_k` equal to the native logarithmic coefficient minus 2/5 of the legacy and 3/5 of the ordered coefficient. Each coefficient is independent of `u4`; thus this addition has exactly zero conditional integral. HIGH/MID retain their complete legacy pair.

## 3. Sampling and pole controls

Use 144 IID points per complete batch with HIGH/MID/LOW counts `(24,60,60)`. If `p_parent=count/144`, define **`qp=3*p_parent`**, namely `(0.5,1.25,1.25)`. Using `p_parent` itself would introduce a factor of three.

The continuous density `qc` is the full 17-component mixture in `proposal.py`: 1/2 uniform, 7/32 averaged over the five one-ray choices, 7/32 averaged over the ten two-ray choices, and 1/16 joint-log density. It is normalized and at least 1/2. The other coordinates of each ray component have density `2*u`. The ray density is `L1/2+L2/4+1/(8*sqrt(1-u))`, with `La=sum_(k=0..4) a^(k+1)*u^(a-1)*(-ln u)^k/(5*k!)`; the joint-log factor is the product of `32/(31*u)*(1-ln(u)/31)^(-33)`.

Draw 53-bit midpoint uniforms and preserve the resulting coordinates as 100-digit decimal strings. Divide by the **full mixture** density, not by the component selected in the draw. Form

\[
V=\frac{N-R_{\rm loc}}{q_pq_c}+\frac{R_{\rm glob}}{q_p},\qquad
W_0=a\cdot V+C_\gamma,\quad a=(1,-\gamma_1,\ldots,-\gamma_4).
\tag{4}
\]

Fit the four `gamma` coefficients by regression of the finite component against the four pole components on an independent pilot; freeze them. The known integrals of the four real pole components are

`P = [51.88026454786191, -26.070876683160932, 80.88888888888886, 10.666666666666671]`.

They are derived from the SCET thrust logarithms minus the pole integrals of the `H1` input, using `one_loop_poles.py`. Set `Cgamma=dot(gamma,P)` once. These are singular coefficients, not the inclusive NNLO finite answer. A historical pilot used 2048 rows; this pilot and its fitted parameters are not production data.

## 4. The complete learned-control sequence

All learning acts on the complete finite weight. It leaves the integral unchanged through known control integrals. No inclusive answer is used as a target.

| Layer | Basis and construction | Correction to the normalized weight |
|---|---|---|
| Parent control `E` | HIGH127, MID130, LOW degree-5/6 blend below; uniform integral zero | `-E/(qp*qc)` |
| Adaptive Gaussian `f` | 21 logarithmic features and 303 Gaussian functions; uniform integral `If` known | `-f/(qp*qc)+If/qp` |
| Exact proposal-Gram `h` | 314 positive monomials; integral `Iq=integral qc*h` known | `-(h-Iq)/qp` |

The parent controls **replace**, rather than stack with, earlier polynomial controls. HIGH uses 125 nonconstant shifted-Legendre products of total degree at most four plus bounded complete-source `u4` logarithmic coefficients for powers one and two, with `K=1000`. MID uses the same 125 products plus `u4` powers one/two and `u3` powers one/two/three, with `K=10000`. The bounded coefficient is `B_K(a)=a/sqrt(1+(a/K)^2)` and is multiplied by `ln(u_j)^k-(-1)^k*k!`. This bounds a control-function coefficient; it never clips an event weight. The coefficient must be independent of the target coordinate. The formal log drivers provide these coefficients.

LOW uses 251 degree-five and 461 degree-six nonconstant Legendre products, each fitted with ridge 0.01. Use one constant blend coefficient between their predictions, selected from whole-batch out-of-fold training weights. Minimize the variance subject to `0<=lambda<=1` and `abs(w5+lambda*(w6-w5))<=max(10000,abs(w5))` on those training rows. Intersect these linear intervals and use `lambda=clip(-Cov(w5,d)/Var(d),0,lambda_max)`, `d=w6-w5`. This is a single frozen model choice, not per-event clipping or a bound on future weights. HIGH ridge is 0.1; MID uses the whole-batch selection in its supplied fit source. Fit the normalized features `E_basis/(qp*qc)` to `W0`, then deploy the uncentered basis coefficients without the nuisance intercept.

For the Gaussian layer the 21 features are `1`, five `-ln(u_j)`, five `ln(u_j)^2/2`, and ten pairwise products `ln(u_i)*ln(u_j)`. Their uniform integrals are all one. The 303 Gaussians comprise 75 one-axis, 100 two-axis and 128 five-axis functions. The exact initialization, center/width training, 3-fold batch grouping and epoch/ridge selection are in `rbf_control.py` and `train_adaptive_rbf_extended.py`. Use epochs `{0,100,200,400,800,1600}`, ridge `{.001,.01,.1,1}`, float64 CPU PyTorch, and Adam learning rates `.01` for coefficients and `.002` for centers/log-widths. Model centers are constrained to `[0,1]` and widths to `[.003,2]`. For an active coordinate, the Gaussian integral is

\[
I(c,s)=s\sqrt{\pi/2}
 [\operatorname{erf}((1-c)/(\sqrt2s))-\operatorname{erf}(-c/(\sqrt2s))].\tag{5}
\]

Multiply these factors over active coordinates. The training target is `qp*(Wparent-Cgamma)`; subtract `f/qc-If`. During variance-based training the constant `If` can be omitted, but it must be restored during inference. Cross-validation is incremental on the fixed upstream control; final error estimates use only fresh independent production.

For the last layer use the 314 exponent vectors from `positive_power_control_weighted.architecture()`. They consist of 186 equal-power mask terms with powers `{1,2,4,8,16,32}`, plus 128 fixed-seed mixed terms. Reflect `u4` for HIGH, `u2` for MID, and no coordinate for LOW. Compute moments through power 64 with 120 digits from the unchanged 17-component proposal. Form `Gij=moment(ai+aj)-moment(ai)*moment(aj)`, retain eigenvalues above `1e-10*lambda_max`, and whiten. Fit the centered features to `qp*(WGaussian-Cgamma)` with sample weight `1/qp^2`, ridge choices `{.01,.1,1,10}` or no new control, and whole-batch 3-fold selection. Deploy `sum beta_i*(monomial_i-moment_i)` at 130-digit arithmetic. Do not divide this last correction by `qc` again.

The final estimator is therefore

\[
\boxed{W=a\cdot\left[\frac{N-R_{\rm loc}}{q_pq_c}
 +\frac{R_{\rm glob}}{q_p}\right]+C_\gamma
 -\frac{E+f}{q_pq_c}+\frac{I_f}{q_p}
 -\frac{h-I_q}{q_p}.}\tag{6}
\]

The unchanged uniform Born-rank average is `1/3 sum_parent`. Consequently every control correction has zero expectation under `p_parent*qc`, and Eq. (1) is preserved. Compute the batch mean only after assembling Eq. (6) for every row. Estimate the uncertainty from independent complete batch means, not from training residuals or isolated components.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/PROMPT.md <==
# Prompt to send directly to an AI agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Reproduce the **local two-jet NNLO contact used for the red dashed curve in paper-v4 Figure 8**. Use the recursive NLO P2B finite-part construction and the frozen sequence of analytic and learned controls specified in `METHOD.md`, `PSEUDOCODE.md`, and `SOURCE_GUIDE.md`. Read them before coding. The supplied formula sources remove the need to rediscover the endpoint decomposition, reference transformations, or ML architecture.

This is the previous **HIGH127 / MID130 / LOW56 → Gaussian → exact proposal-Gram** estimator. Do not replace it with a later V4/Rosenblatt estimator, with a thrust-cumulant fit, or with the inclusive NNLO answer. The numeral “v4” in this package denotes the paper/package version, not the name of a subsequent estimator.

For a separately labelled improvement comparison, also read `LATEST_SCHEME.md`. It specifies the current complete-weight 42-component V4 density, its exact training loss and reweighting, and the IID/scrambled-Sobol choices actually used in the current runs. `PSEUDOCODE.md` also specifies Sobol sampling for the previous estimator. Reproduce the Figure 8 baseline first; report improved-density results separately and compare complete-batch error per CPU time. Do not average old-density intermediate weights as if they had been generated from the new density.

Work with massless, photon-mediated non-singlet production, `nf=5`, `CF=4/3`, `CA=3`, `TF=1/2`, `mu=Q`, and coefficients of `(alpha_s/(2*pi))^2`, normalized to the two-parton Born cross section. Recompute

`c2 = H2 + A2[H1] + mean(complete controlled real finite-part weight)`.

Here `H2` is the complete SCET thrust delta coefficient, including hard, jet, soft and convolution terms. `A2[H1]` is a locally subtracted integral of the three-parton NLO delta input. It is not the pointwise function `H1`. The latter distinction is important when reading historical files that call this integrated number `H1`.

Generate fresh training and production samples. No Monte Carlo records, fitted coefficients, trained weights, old integration grids, or reference distributions are supplied. Algorithm sources, the analytic companion table, and exact proposal-moment formulas are supplied. Regenerate the analytic table if desired; do not fit it to Monte Carlo data. Refit the specified controls on training data, freeze them, then evaluate independent production batches. Different trained parameters and statistical central values are expected in an independent reproduction.

Implement the complete estimator in Eq. (6) of `METHOD.md`. Keep the local subtraction terms and their analytic companions together. Preserve the order of finite parts, all endpoint faces, all parent branches and all flavour/permutation factors. There is **no infrared or jettiness cutoff**. The unit-cube endpoints have measure zero; midpoint random numbers avoid evaluating them exactly. No event may be clipped, silently dropped, or replaced by an approximation because its weight is large. Use the supplied high-precision fallback for a failed common-reference contraction.

Build the seven formula executables with

```sh
python build_kernels.py --fc gfortran --output WORK/kernels
```

Then implement the orchestration and training in the accompanying pseudocode. Use `evaluate_packet.py` for the exact analytic combination and source-column contract, and `estimator_contract.py` for final density accounting. Historical learning scripts contain the authors' path and model-hash checks; adapt their data loading to your newly generated files and pin your own hashes. Their mathematical functions and the specified estimator must remain unchanged. `SOURCE_GUIDE.md` identifies exactly which routines to use, so this adaptation does not require choosing a new physics construction.

The published snapshot gives `c2 = 5.6448351001 +/- 2.8620997028` from 75 independent IID batches, with 144 points per batch. The recorded evaluation and control-inference cost is about **22 CPU-hours on the M1 laptop after training**, equivalent to approximately **11 hours on two CPU cores**. This is a benchmark, not a required answer or a complete from-scratch time budget. The historical Gaussian/Gram training collection had 14,128 unique rows. Scaling by sample count, generating a comparable fresh training collection would cost roughly another 29 CPU-hours, plus fitting, compilation and checks. Time two complete pilot batches and revise this estimate using the measured CPU time and slow-parent fraction.

A CPU server is recommended. Run independent complete batches in separate processes, initially 16–32 workers if resources permit; keep BLAS and PyTorch at one thread per worker. Native COMMON blocks must not be shared between threads. Record CPU-hours and elapsed time separately. Do not assume linear speedup. To aim for an absolute error near one with unchanged variance would require roughly 8.2 times the displayed production statistics; use the measured batch variance to update that forecast.

Deliver source, build/run commands, analytic input checks, training/production seed separation, frozen model hashes, every complete normalized weight, batch means, `contact.json`, and a live convergence plot. Use `[-60,60]` for the contact-monitor vertical range and label off-scale values without changing or removing them. Report the sample standard error separately from the quadrature uncertainty of `A2[H1]`. The independent inclusive coefficient `5.6369216364` is a final comparison only; it must never enter training, contact extraction, or sample selection. Save the independent contact artifact for task `07_fig8_nnlo_from_local_contact`.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/PSEUDOCODE.md <==
# Contact reproduction pseudocode

`METHOD.md` defines the mathematics; `SOURCE_GUIDE.md` maps each call to its supplied implementation. Array indices below are zero-based. All formula executables use REAL128; parse their numerical output as decimal strings, not via float64. The orchestration, training and checkpoint paths are new files to create in a writable work directory.

## A. Initialize and obtain analytic inputs

```python
assert conventions == (nf=5, mu_over_Q=1, alpha_s_over_2pi=True, Born_normalized=True)
build_kernels(FC, source_manifest, WORK / 'kernels')
# The copied formula sources are the ones used by Fig. 8.
H2 = complete_SCET_thrust_delta(twojet_scet)  # hard + jets + soft + convolutions
assert close(H2, 80.69150149517236)
for order in (64, 128):
    x, wx = leggauss_on_unit_interval(order)
    H1_integral[order] = sum_over_tensor_grid(
        wx[i]*wx[j] * 4*x[i]*x[j]
        * contact_density(v=x[i]**2, z=x[j]**2, angular_order=160))
A2H1 = H1_integral[128]
quadrature_change = abs(H1_integral[128] - H1_integral[64])
# Historical check: A2H1 = 203.68920664234057, change = 0.0083447217.
P = SCET_zeta_poles() - integrated_H1_zeta_poles()  # five-vector entries 1:5
assert close(P, [51.88026454786191, -26.070876683160932,
                 80.88888888888886, 10.666666666666671])
```

Make only the documented path adapter in `scet3.py` to load the colocated `nlo_scet.py`; preserve its hard/jet/soft formulas. `one_loop_poles.py` is a formula reference with historical output paths; put its result in your work directory.

## B. One complete physical packet

```python
def packet(u_decimal, parent):
    # u_decimal has FIVE exact coordinate strings. Append a canonical rank tag.
    u6 = u_decimal + [decimal_string((24*parent + 1/2)/72, digits=100)]
    # Tag selects parent; the executables already sum/average ALL 24 labels.
    native_row = native(u6)
    N = Decimal(native_row[2:7])  # NOT dummy [7:12] or corner [12:17]
    legacy_row = legacy(analytic_reference_table, u6)
    Rloc = Decimal(legacy_row[2:7]); Rglob = Decimal(legacy_row[7:12])
    if parent == LOW:
        r = ordered(u6)  # [row,branch, ordered5, delta5, common5,status]
        ordered5, delta5, common5 = r[2:7], r[7:12], r[12:17]
        if r[17] == 1:
            common5 = PairedTwoAxisCommon().pulled_back(u6, LOW)
        assert r[17] in (0,1) and all_finite(ordered5, delta5, common5)
        Q = low_logs(u6)[26:31]
        Rloc = (2*Rloc + 3*(ordered5-delta5-common5))/5 + Q
        Rglob = 2*Rglob/5
    assert all_driver_statuses_successful_and_rows_matched()
    # These log coefficients are auxiliary features; do not add their raw Q
    # to HIGH or MID. LOW's exact Q above has already been added once.
    high_A = high_logs(u6) if parent == HIGH else None
    mid4_A = mid4_logs(u6) if parent == MID else None
    mid3_A = mid3_logs(u6, axis=3) if parent == MID else None
    return N, Rloc, Rglob, high_A, mid4_A, mid3_A
```

All five-vectors in this block include their source Jacobians. No further `32*prod(u)/pi`, factor 24, or factor 72 is applied. `evaluate_packet.py` implements this packet assembly. Save the native/reference/log rows together so a future control fit can reuse them without recalling the physical evaluator.

## C. Sampling, pilot and training

```python
proposal = CompleteResidualRayProposal(digits=100)
train_seed, pilot_seed, production_seed = distinct_recorded_seeds()

def iid_batch(seed, batch, counts=(24,60,60)):
    for parent, n in enumerate(counts):
        qp = Decimal(3*n) / sum(counts)
        rng = independent_PCG64_stream(seed, batch, parent)
        repeat n times:
            # Form midpoint integers in high precision. proposal.draw does this.
            with mp.workdps(100):
                u, qc = proposal.draw(rng)
                tokens = [mp.nstr(v, 100) for v in u]
                qc = proposal.density(tokens)  # exact serialized point
            yield tokens, parent, qp, qc

pilot = evaluate_complete_packets(iid_batch(pilot_seed, ...), about=2048)
V = (pilot.N-pilot.Rloc)/(pilot.qp*pilot.qc) + pilot.Rglob/pilot.qp
gamma = regression(V[:,1:5], target=V[:,0], nuisance_intercept=True)
# Fit centering is allowed; deploy coefficients only.
a = [1, *(-gamma)]; Cgamma = dot(gamma, P)
freeze(gamma, P, Cgamma, source_hashes)

training = evaluate_complete_packets(iid_batch(train_seed, ...), about=14128)
# Store unique input IDs, whole batch IDs, decimal u, parent, qp, qc, all V
# components and independent log coefficients. Do not read inclusive C2.
training.W0 = dot(a, training.V) + Cgamma
fold = deterministic_three_fold_split_of_WHOLE_batches(training.batch_id)

# Stage 1: uniform-zero-mean E; the target is COMPLETE W0.
Xhigh = HIGH_125_Legendre_and_2_bounded_log_features / (qp*qc)
fit_joint_standardized_ridge(Xhigh, W0, ridge=.1, no_deployed_intercept=True)
Xmid = MID_125_Legendre_and_5_bounded_log_features / (qp*qc)
choose_ridge_by_whole_batch_CV([.001,.01,.1,1.0]); refit_on_training()
Xlow5, Xlow6 = Legendre_nonconstant(degree=5 or 6)/(qp*qc)
fit_both(ridge=.01); compute_whole_batch_out_of_fold_complete_weights()
lambda = constrained_constant_variance_minimizer_as_in_METHOD()
E_low = (1-lambda)*E5 + lambda*E6
freeze_parent_models(); Wparent = W0 - E/(qp*qc)

# Stage 2: adaptive Gaussian. Use provided architecture and fit_path verbatim.
for parent in (HIGH,MID,LOW):
    y = qp*(Wparent-Cgamma)
    for heldout_fold in (0,1,2):
        init_architecture(seed=27093000+100*parent+heldout_fold)
        # Basis = 21 logs + 303 Gaussian functions; center/width mask retained.
        choose_initial_ridge([.001,.01,.1,1], whole_batch_validation_variance)
        train_Adam_and_record_epochs([0,100,200,400,800,1600])
    epoch = argmin(sum(validation_variance * validation_rows))
    ridge = median(three_selected_ridges)
    refit_all_training(seed=27093900+parent, epoch=epoch, ridge=ridge)
    If = sum(coefficient * analytic_uniform_basis_integral)
freeze_gaussians(); WG = Wparent - f/(qp*qc) + If/qp

# Stage 3: exact proposal-Gram residual.
powers = architecture_314(seed=927032128)  # deterministic supplied function
table = moment_table(digits=120, max_n=64)
for parent in (HIGH,MID,LOW):
    flip = {HIGH:3, MID:1, LOW:None}[parent]  # zero-based axes
    m = proposal_product_moments(powers, flip, table)
    G = proposal_product_moments(powers_i+powers_j, flip, table) - outer(m,m)
    eig,U = eigh(symmetrize(G)); keep = eig > 1e-10*max(eig)
    T = U[:,keep]/sqrt(eig[keep]); assert maxabs(T.T@G@T-I) < 2e-5
    X = (monomials(u,flip)-m)@T; y = qp*(WG-Cgamma)
    # Weighted nuisance centering; no empirical column rescaling after whitening.
    choose_ridge_or_off([.01,.1,1,10], weights=1/qp**2,
                        score=within_stream_and_qp_complete_residual_variance,
                        folds=fold)
    gamma_gram = refit_all_training(); beta_gram = T@gamma_gram
    Iq = dot(beta_gram,m)
freeze_all_models_and_training_IDs()
```

Training means and fitted nuisance intercepts are never extra contributions to `c2`. `Cgamma` must be regenerated with the fresh pole model; replace historical hard-coded values in learning adapters. Retain enough LOW examples to fit its 461-dimensional basis; the historical LOW polynomial fit used 3600 LOW training rows. All hyperparameter decisions occur before production.

## D. Fresh production, final normalization and errors

```python
for batch_id in production_batch_ids:  # independent, complete batches
    complete = []
    for tokens, parent, qp, qc in iid_batch(production_seed, batch_id):
        N,Rloc,Rglob,log_features = packet(tokens,parent)
        V = (N-Rloc)/(qp*qc) + Rglob/qp
        E = frozen_uniform_parent_control(tokens,log_features,parent)
        f,If = frozen_gaussian_value_and_integral(tokens,parent)
        h_minus_Iq = sum_130_digits(beta*(monomial(tokens)-exact_q_moment))
        W = dot(a,V)+Cgamma-(E+f)/(qp*qc)+If/qp-h_minus_Iq/qp
        assert finite(W)  # retain any large finite value
        persist_complete_row(tokens,parent,qp,qc,N,Rloc,Rglob,E,f,If,h_minus_Iq,W)
        complete.append(W)
    assert len(complete) == 144
    save_atomic_complete_batch(mean=mean(complete), weights=complete)
    # Parallel workers may finish out of order. Publish only a complete prefix.
    B = all_complete_independent_batch_means()
    c2 = H2 + A2H1 + mean(B)
    SE = sample_std(B,ddof=1)/sqrt(len(B)) if len(B)>1 else None
    write_contact_json(c2,SE,H2,A2H1,quadrature_change,batch_ids,hashes,seeds)
    plot_cumulative_and_independent_batch_contacts(ylim=(-60,60),
             offscale_labels=True, reference_for_display_only=5.6369216364)
```

`contact.json` must include the normalization, scheme, input and model hashes, estimator name, sampling density, completed independent batch count, `c2`, `SE`, and separate quadrature uncertainty. Pause/restart must retain the original point and partial packet; it may not draw a replacement for a slow or failed row.

## E. Existing scrambled Sobol alternative

For the same old estimator replace only `iid_batch` with `sobol_original.VendorSobolRayBatch`. Each independent scramble contains three independently seeded nets of sizes **32/64/64**, so `qp=(3/5,6/5,6/5)` and the batch contains 160 rows. The engine is `Sobol(d=32,scramble=True,bits=53,optimization=None)` with a fresh `Generator(PCG64(SeedSequence(words)))` per batch and parent. The supplied source specifies the SHA256 seed domain and little-endian seed words. Use its exact midpoint integer conversion, including the first Sobol point; do not call `random(n)` for a non-power-of-two net or thin/skip the net.

Feed the 32 midpoint coordinates to `proposal.draw_from_uniforms`, which consumes at most 19. Keep the same `qc` and all control integrals. Do not reuse the IID `qp`. Estimate the uncertainty across complete independent **scrambles**, never by an IID standard error over rows within a net. Save IID and Sobol separately. `LATEST_SCHEME.md` supplies the current improved-density variant, also with exact IID and Sobol pseudocode.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/SOURCE_GUIDE.md <==
# Source and interface guide

All `algorithm_sources/` entries are byte-for-byte snapshots, identified by `SOURCE_MANIFEST.json`. They contain formulas and algorithms, not event data or fitted model JSON files. Source paths inside the manifest establish provenance only; the recipient does not need the authors' filesystem.

## Portable entry points

`python build_kernels.py --output WORK/kernels --fc gfortran` verifies hashes and compiles all 37 required modules and seven drivers. GNU Fortran must support REAL128. This build was checked locally. Python dependencies are NumPy, SciPy, mpmath, SymPy, matplotlib and CPU PyTorch for Gaussian training. Record versions, compiler flags and source hashes. Use a writable output directory outside the source snapshot.

Each contact input line has six numbers: five open-cube decimal coordinates and the rank tag `(24*parent+1/2)/72`, with parent 0/1/2. Preserve at least 100 decimal digits when serializing coordinates. No header or initial row count is used. CLI arguments are:

| Executable | Arguments after executable | Output fields, zero-based |
|---|---|---|
| `native` | input, output, progress | row, branch, `N[5]`, dummy[5], corner[5], CPU and diagnostics. Use `[2:7]` only for `N`. |
| `legacy` | analytic-table, input, output, ledger | row, branch, local[5], global[5], global-minus-local[5] |
| `ordered` | input, output, optional-ledger | row, branch, ordered[5], physical-delta[5], common[5], common-status |
| `low_logs` | input, output | six integers, coefficient array[20], Q[5], CPU |
| `high_logs` | input, output, optional-ledger | same 32 fields |
| `mid4_logs` | input, output, optional-ledger | same 32 fields |
| `mid3_logs` | input, output, ledger, `3` | same 32 fields; fourth argument is target axis |

In a log row the first six integers are row, parent, status, failed-entry, failed-face, and expansion-order. Decode the coefficient array as `A[pole][k]=row[6+5*k+pole]`, `pole=0..4,k=0..3`; `k=0` is an unused zero sentinel. The complete raw logarithmic control is `[26:31]`. Check status before reading a weight. These are coefficient sources; HIGH/MID raw `Q` is not directly added to the analytic reference.

`evaluate_packet.py` combines the native and reference sources using precisely these slices. It retains each driver output. The Fortran common-reference status 1 triggers the supplied arbitrary-precision fallback, not omission of that term. `estimator_contract.py` implements density and constant accounting on already evaluated components.

## Formula locations

| Operation | Supplied source |
|---|---|
| Complete inverse-map tree numerator and labels | `recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90` |
| Chart monomials, faces, ordered finite parts | `recursive/src/endpoint_contact_qp.f90`, `endpoint_series_qp.f90`, `endpoint_taylor_algebra_qp.f90`, and zero-face modules listed in `kernel-build.json` |
| Complete original analytic references | `recursive/build/lowest-joint-root-reference-qp/total-driver.f90` and its module closure |
| LOW ordered replacement with physical finite corrections | `recursive/src/run_cached_ordered_low_correction.f90` |
| Complete LOW zero-mean logarithm | `recursive/src/complete_low_u4_log_control_qp.f90` |
| Extra-precision common reference | `recursive/frozen-mp/src/paired_twoaxis_common.py` and its colocated analytic expressions |
| Global analytic table generation | `recursive/src/build_fullfan_finite_v_tables.py`, `fullfan_finite_v_moments.py`, `fullfan_soft_reference_moments.py` |
| H2 and thrust logarithms | `twojet_scet.py` |
| Three-parton H1 and its endpoint integral | `nlo_scet.py`, `recursive/src/scet3.py`, `one_loop_endpoints.py`, `integrate_one_loop.py` |
| Reference density and original Sobol transport | `proposal.py`, `sobol_original.py` |
| Parent control fitting/evaluation | `learning/high_fit_original.py`, `mid_fit_original.py`, `low_polynomial_fit_original.py`, `low56_blend_original.py`, and inference sources |
| Adaptive Gaussian architecture/training | `learning/rbf_control.py`, `train_adaptive_rbf_extended.py` |
| Exact proposal-Gram fit and moments | `learning/train_exact_proposal_gram_powers.py`, `train_density_matched_powers.py`, `positive_power_control_weighted.py`, `proposal_moments_extended.py` |
| Latest density and seven-uniform transport | `latest_sampling/full-weight-v4/{train,proposal}.py`, `latest_sampling/frozen-*.py`, `latest_sampling/compact-v2/` |

The snapshot deliberately preserves source bytes, including historical filenames, shebangs, path roots, data hashes and trained-model hash assertions. **These historical orchestration scripts are not standalone fresh-data launchers.** Use their mathematical routines through a local adapter following the pseudocode. Replace only path resolution, dataset inventory and old hash pins with the newly generated files and their hashes. In particular:

1. Redirect `scet3.OLD` to `algorithm_sources/nlo_scet.py` in a work copy; redirect output paths in the one-loop integration/pole scripts to `WORK`.
2. Supply fresh `u_decimal,parent,qp,qc,W,batch_group,physical_stream,sourcekey` arrays to learning routines. Replace their historical `C` with the fresh `Cgamma`. Deduplicate by source key. No original dataset is required.
3. Preserve the basis order, `125/127/130/251/461/324/314` dimensions, numerical precision, analytic integrals and complete-weight training targets. Replace model-SHA guards with hashes of your frozen refitted models, not with no verification.
4. Preserve the relative source tree of the latest transport; it imports the inverse-CDF and base-proposal implementations. Its trained model must be regenerated with the specified 42-component fit. Do not copy only `proposal.py`.
5. The original Sobol source pins SciPy 1.18.1. Pin that release for digital replay when available. A different SciPy release requires recording a new engine identity and fresh seeds; it is an independent statistical reproduction, not bit-identical replay.

The important distinction is between reproducing the same estimator with new training/samples, and replaying an archived stochastic sample. This package supports the former without distributing the latter. Central values in the prompt are checks, not input data.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/SOURCE_MANIFEST.json <==
{
  "purpose": "Exact formula and algorithm source snapshot, not Monte Carlo data or trained parameters",
  "files": {
    "recursive/src/endpoint_series_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_series_qp.f90",
      "sha256": "5e162acec5911bc7e3fb17f4d1da8bcb1c56f8760f0a7526b10b9ffb2741de64"
    },
    "recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90",
      "sha256": "6ee6ecdd063b301b79c4f479870c755e906b230376442613f6ef520dc9f1db5e"
    },
    "recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90",
      "sha256": "6fab1ce2bc53a11b463fe7a901e639d937142c9eb3c47007238f1fd86a40b77d"
    },
    "recursive/src/endpoint_physics_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_physics_qp.f90",
      "sha256": "39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a"
    },
    "recursive/src/endpoint_contact_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_contact_qp.f90",
      "sha256": "6184ad65b2c9fb9595fb55f781b2ba35c009ba6f6e29ab16b2ea9fab1e0d1279"
    },
    "recursive/src/endpoint_taylor_algebra_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_taylor_algebra_qp.f90",
      "sha256": "44c5f26def147129dc77853e93e3dd1079dfe1c08c23b96babf3ee726484da1d"
    },
    "recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90",
      "sha256": "adbbf337f29a641591a642bf639d903255d5aea88edfecdfb123be302bcdc59f"
    },
    "recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90",
      "sha256": "34571d736d524b14549512d4daa8da0fda5dec6dc86684a3dce2565fd25f498d"
    },
    "recursive/build/scalar-face0-label-average-qp/driver.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/scalar-face0-label-average-qp/driver.f90",
      "sha256": "e5fbe6c51ff1514ee1044817e23bde99f42e887a49ade5e03fc5de8bb2bbf6d6"
    },
    "recursive/src/lowest_small_y_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/lowest_small_y_reference_qp.f90",
      "sha256": "252f6e2874503a440c8c7c58d5d51905b2ed05568e101d9bf174d922f8e10292"
    },
    "recursive/src/lowest_angular_root_completion_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/lowest_angular_root_completion_qp.f90",
      "sha256": "4b2c39b154cb6d70d1eb3ef55619fe081118101b543bc89263f7535a158045ff"
    },
    "recursive/src/lowest_joint_root_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/lowest_joint_root_reference_qp.f90",
      "sha256": "6953569d79779267d739dfcc70a0acf496bf291dea6e2749af4fb78637d61116"
    },
    "recursive/src/lowest_joint_root_total_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/lowest_joint_root_total_qp.f90",
      "sha256": "9838e971981454fcc615564ca2da007e6bafae6342ea84d127efe38db8bf63bf"
    },
    "recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90",
      "sha256": "616693c0681047bd587bf1fb302e87409714e3b031786dd5c0e24ca035d0671d"
    },
    "recursive/src/endpoint_allaxes_kernel_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_allaxes_kernel_qp.f90",
      "sha256": "4320cd765f770d25360a20d06acb103f0c4488a0f9fcf44bb2855209e501944c"
    },
    "recursive/src/highest_nonconstant_pair_strip_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/highest_nonconstant_pair_strip_qp.f90",
      "sha256": "7153a355de81face123719266baa5e6fe98579e17d9aea5c2309830202e8736a"
    },
    "recursive/src/full_soft_fan_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/full_soft_fan_reference_qp.f90",
      "sha256": "303c8e83e8044d5d416d5fa6d214594285b15ef03bcbb1035e842718631c20a8"
    },
    "recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90",
      "sha256": "504fd831cc217cd3cecb13b51ba90ab15715e0ef08e1b49ad4f22f4b95d17aab"
    },
    "recursive/build/combined-source-reference-qp/lowest_exact_constants.inc": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/combined-source-reference-qp/lowest_exact_constants.inc",
      "sha256": "4d6c7972c14b72fd334bcaa333c006e0c20f587eb3d6acbf9e80a77ea4762e73"
    },
    "recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90",
      "sha256": "2db77ac90b728dd370dd80a1bf022ce88c9d39337551327d415a6de080684a4a"
    },
    "recursive/build/lowest-joint-root-reference-qp/total-driver.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/lowest-joint-root-reference-qp/total-driver.f90",
      "sha256": "4396901c752ef1b56856ef422aae35c78de344b8302f635ff5400a38678456dd"
    },
    "recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90",
      "sha256": "ab64e06efe388aa72686753d240c283f437b005393eeb55a6d419efc59ed5d39"
    },
    "recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90",
      "sha256": "ca19bfa19f70cf53267498c8e5f71ced3f8c093fa946f6979c352a47c9b1c27a"
    },
    "recursive/src/cached_ordered_unfolded_paired_reference_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/cached_ordered_unfolded_paired_reference_qp.f90",
      "sha256": "44c1d1a23bb4cd5e1320f49e389d21398dbc5c905122d4b7faec12515d6b5c21"
    },
    "recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90",
      "sha256": "23cd44c50550e144b81c97e5af3572aa3c856d513fb83026513ce77097efa054"
    },
    "recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90",
      "sha256": "6922c958c062fc83f6e1b23eec5cf30aa850458f2c34b0856b17d3a8ef6861b5"
    },
    "recursive/src/ordered_physical_refinement_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/ordered_physical_refinement_qp.f90",
      "sha256": "22fd7eb0441dfd61722d6d3c1e21d1a178512c194fe1fc6f98b7511a7c1ecf42"
    },
    "recursive/src/paired_twoaxis_rational_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/paired_twoaxis_rational_qp.f90",
      "sha256": "1b5311ee4c4dfe6627b657a5e2464e214fdbccf47170e5ee62023f1ff105a966"
    },
    "recursive/src/paired_twoaxis_common_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/paired_twoaxis_common_qp.f90",
      "sha256": "c8fd7784cc293845eb4e2c274b4c3ece9eeaaa00fa87267aae8771d68463ad8f"
    },
    "recursive/src/run_cached_ordered_low_correction.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/run_cached_ordered_low_correction.f90",
      "sha256": "d6d215d024d7ae74a25ba0c80a2ffbb77b1046f1bca91d4625d30f44e5eb1f8d"
    },
    "recursive/src/endpoint_first_jet_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/endpoint_first_jet_qp.f90",
      "sha256": "84e56610249fa097fec6471bb46fef622e422ab52e9b6092ed7d88c9e16338f8"
    },
    "recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90",
      "sha256": "471772c8aee308fdec161f214156621564b2a6bb9184d626fe1d7dc708cfd9da"
    },
    "recursive/src/ordered_u4_log_jet_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/ordered_u4_log_jet_qp.f90",
      "sha256": "e31156f2b8bde3ec5b94119584b852966445e4774df1ccbc2801c8e274385b33"
    },
    "recursive/src/supported_native_u4_log_jet_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/supported_native_u4_log_jet_qp.f90",
      "sha256": "27a6e57461e7e04b477d72eb8efed863b4d0bc58466fbc7094adb19efa8ed9b3"
    },
    "recursive/src/legacy_low_u4_log_jet_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/legacy_low_u4_log_jet_qp.f90",
      "sha256": "f14ec285576b6de9707446c157872374b8909bcfa74e967ce0abbd78e25a35c4"
    },
    "recursive/build/legacy-low-u4-log-jet-qp/legacy_u4_constants.inc": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/legacy-low-u4-log-jet-qp/legacy_u4_constants.inc",
      "sha256": "b82d04edd013222d991a9c4bd302ccc16409255a73af5963ca5906295be52501"
    },
    "recursive/src/complete_low_u4_log_control_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/complete_low_u4_log_control_qp.f90",
      "sha256": "0064a3377cadb5a3f120957f38af0b3299228cdb18378590725b0de69c258eeb"
    },
    "recursive/src/run_complete_low_u4_log_control.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/run_complete_low_u4_log_control.f90",
      "sha256": "613640591b04f9826351974eebce521bc60d35b2805a7ff1ba82ed91bb87506c"
    },
    "recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90",
      "sha256": "55ee37fc4fcc14a4ff24c8e563d831e81b07489da4d70614af36e953cad9509a"
    },
    "recursive/src/positive_native_u4_log_jet_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/positive_native_u4_log_jet_qp.f90",
      "sha256": "95c808091ed9ce1d192001f1966e6f6bcaa6baa252e2c5b0fad4daf44da3d43b"
    },
    "recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90",
      "sha256": "883667b9ae203d5f67a8bc2f7e4f2c207994088b8b588b26ab4d2465d76d4630"
    },
    "recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90",
      "sha256": "c9e334fa28b008f58ec35acafd37bde7a8eefa8bde860c20f7183f919b45ed84"
    },
    "recursive/src/positive_mid_u4_log_control_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/positive_mid_u4_log_control_qp.f90",
      "sha256": "25fd06f6fd21fd165cd210aff2babbda2bb35ea39a76e192b169bcbb71dc3426"
    },
    "recursive/src/run_positive_mid_u4_log_control.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/run_positive_mid_u4_log_control.f90",
      "sha256": "d391b9a1b2820fdac4948ba0083b98a660f300c05e44135f997383b01ff7162f"
    },
    "recursive/src/general_mid_axis_log_control_qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/general_mid_axis_log_control_qp.f90",
      "sha256": "afef7148ea399b8eabefb30a2f5e08217f4c68c5447d52527c565c2dab202c54"
    },
    "recursive/src/run_general_mid_axis_log_control.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/run_general_mid_axis_log_control.f90",
      "sha256": "b2344e7f66389c37591bfda111781fefb779833c80c11c84ff1fd146d6722b02"
    },
    "recursive/src/assemble_ordered_low_correction.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/assemble_ordered_low_correction.py",
      "sha256": "670094b355f3a5a69dfdf893cc1edea7b0fffad72ce9e780fe11fd246db78135"
    },
    "recursive/src/assemble_reference_log_control.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/assemble_reference_log_control.py",
      "sha256": "38f033799d759ddccaa2cfb212f66201acd219cf774b97596494c73fbc93f122"
    },
    "recursive/src/scet3.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/scet3.py",
      "sha256": "07951080864a492fc450d523dba5faa1b0050c7d2f6489f2893fdde10b0eecf0"
    },
    "recursive/src/one_loop_endpoints.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/one_loop_endpoints.py",
      "sha256": "62e25b593d24489ae01312525f21a60de07d1ed74792e93c6a6dba96a3822bf7"
    },
    "recursive/src/one_loop_poles.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/one_loop_poles.py",
      "sha256": "68278939ea6429d0abc052bbb9f708afbb88b5a9246ff0da6982f901c41c5023"
    },
    "recursive/src/integrate_one_loop.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/integrate_one_loop.py",
      "sha256": "fceb5c2177701878d682f9f98a99afd018e3b9bea31c0c7b4f3bb9b1adb33012"
    },
    "recursive/src/fullfan_finite_v_moments.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/fullfan_finite_v_moments.py",
      "sha256": "be1f1d45104b90f0f6eec94d621a26218c3700e03bf05aa0926ad1fd249ab7eb"
    },
    "recursive/src/fullfan_soft_reference_moments.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/fullfan_soft_reference_moments.py",
      "sha256": "e166f012357dcedf44ec779b059c74f02f1a83a0969a7f8e9e8326637958012e"
    },
    "recursive/src/build_fullfan_finite_v_tables.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/src/build_fullfan_finite_v_tables.py",
      "sha256": "7df01b621fc0346671325dd2fcbd6d771d57c1687e3954e403a72c2350a76f46"
    },
    "proposal.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-reference-log-20260927-0200/frozen-coordinate-proposal.py",
      "sha256": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056"
    },
    "recursive/frozen-mp/src/paired_twoaxis_common.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-reference-log-20260927-0200/frozen-mp/src/paired_twoaxis_common.py",
      "sha256": "a06e92a0f68ca85a17b72b9b86c58b827725fa3902091156c87e4fceef9a89cb"
    },
    "recursive/frozen-mp/checks/final-lowest-tail-matrix/quarter-unfold-paired.json": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-reference-log-20260927-0200/frozen-mp/checks/final-lowest-tail-matrix/quarter-unfold-paired.json",
      "sha256": "6e2d8beaf5044a556d0bb854f46a3c5b1756290db22c5d6d38c128ffac04ff7b"
    },
    "recursive/frozen-mp/checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-reference-log-20260927-0200/frozen-mp/checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json",
      "sha256": "7e59d649a7adcf65cbfad64f9321af4ca4acfa6a1e57969281d621b74f1110a2"
    },
    "analytic-reference-table.txt": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-reference-log-20260927-0200/frozen-legacy-reference-table.txt",
      "sha256": "215b34eb3b51f0a2d51318e6a7039c7e2d7ba89549bc361452b9040530a2535d"
    },
    "twojet_scet.py": {
      "source": "tmp/twojet-nnlo-local-20260926/src/scet.py",
      "sha256": "faa31a01a025a484b5e7b80d9db4e38392fb251b7f895b0d0f01a434e8181944"
    },
    "nlo_scet.py": {
      "source": "tmp/local-contact-scet-nlo/src/scet.py",
      "sha256": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3"
    },
    "collinear_mp.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/c2-input-audit-20260927/h1/collinear_mp.py",
      "sha256": "b5a884434c9120cc16ac1ebe346643d301b8cd1a712d6c15e3ab06a25134794a"
    },
    "learning/train_adaptive_rbf_extended.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/train_adaptive_rbf_extended.py",
      "sha256": "2dacfa84a329ffba1c89ea414562a68256d80211e7d79c41d7e756683d862c5d"
    },
    "learning/rbf_control.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/rbf_control.py",
      "sha256": "b3ce207bf146c56f0f546046cee2e9df8edbcfa5b3f0f03531441c1e674368a5"
    },
    "learning/train_exact_proposal_gram_powers.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/train_exact_proposal_gram_powers.py",
      "sha256": "b45a7fa149bdc44e9a19ba2266bd6b1bc8e0f09e415090f269f8577bddcb826b"
    },
    "learning/train_density_matched_powers.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/train_density_matched_powers.py",
      "sha256": "9665994ad0370b37cd24f918d8eeee6111c58f43e916bb9b20c2de8cb79734ae"
    },
    "learning/positive_power_control_weighted.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/positive_power_control_weighted.py",
      "sha256": "390a813fe37575f199e246fec042e0d7c8043829ad33c033c8890f96289da3f9"
    },
    "learning/proposal_moments_extended.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/proposal-shaped-control-20260927/proposal_moments_extended.py",
      "sha256": "8134a6cd4946f4a704b8aa8e06f7a04c30eb279cbf46152367dda1bf6cf23ddf"
    },
    "learning/low56_blend_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/expanded-low56-constrained-blend-20260927/train_blend.py",
      "sha256": "62155f37a343f63e145776e1f7d4ec72588110b213fd03e8a59baa5db494b985"
    },
    "learning/low_polynomial_fit_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/expanded-low6-training-gate-20260927/frozen_basis_fit.py",
      "sha256": "c20bdc850e6d0838e43b85080fdba656d73785424c8656ee56d73ed50cb293e6"
    },
    "learning/high_inference_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/all-parent-control-live/iid/frozen/uniform_high_joint.py",
      "sha256": "954e37895e0b5960eab6c59dcffbdc99921d96f3881a7f86f38bf85867a74b72"
    },
    "learning/mid_inference_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/combined-u3u4-low5-live/iid/frozen/combined_uniform_control.py",
      "sha256": "682920c2059b438db7b12fc06fa9084cfe93457f8860a93463b18b719f9270b3"
    },
    "learning/bounded_mid_log_control.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/combined-u3u4-low5-live/iid/frozen/bounded_mid_log_control.py",
      "sha256": "ea06f196cb4aefcf5f49cc5791b3ec35cde63f1b8b1902ff42f5c8fab264d152"
    },
    "learning/gaussian_inference_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/exact-gram-residual-stage-candidate-20260927/continuous/iid/frozen/gaussian_inference.py",
      "sha256": "a90384e2d57d985369466c716a7a306c12e620de1a86ce1922bd3998848a301a"
    },
    "learning/gram_inference_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/exact-gram-residual-stage-candidate-20260927/continuous/iid/frozen/gram_inference.py",
      "sha256": "a83b23e43bf601ba2cded62182030ad193296bb0da6e88b2b348ead5accf7da8"
    },
    "learning/high_fit_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/complete-high-u4-joint-control/evaluate.py",
      "sha256": "7a5ee2b9c671c3ab01905bcfaee9e467acfb9d8a52b8277d8446873ae2417d02"
    },
    "learning/mid_fit_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/complete-mid-joint-u3u4-candidate/evaluate.py",
      "sha256": "032e22107f78930e5eb9303afe838d6880be76810f7cb25923cfba8d6bce252b"
    },
    "COPYING.eerad3": {
      "source": "tmp/twojet-nnlo-local-20260926/src/COPYING.eerad3",
      "sha256": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986"
    },
    "latest_sampling/common.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/common.py",
      "sha256": "98023408d5485ed99c440b3163e31970d61d4d7177b3ce18c407cf2a17baf204"
    },
    "latest_sampling/frozen-rosenblatt5.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/frozen-rosenblatt5.py",
      "sha256": "7e5585dba60694a8df82dfefef25751453fb87a54b47d4b8fb67641a3d3cc09d"
    },
    "latest_sampling/frozen-inverse7.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/frozen-inverse7.py",
      "sha256": "1c0cea447ccf8ef50e87ea68205e0ddaf9223082cc929f92fc3a1d2cb1e0688c"
    },
    "latest_sampling/frozen-base-proposal.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/frozen-base-proposal.py",
      "sha256": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056"
    },
    "latest_sampling/full-weight-v4/train.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/full-weight-v4/train.py",
      "sha256": "e3e27dad6477070b5b19f8bf3fc75a11b623a14d67fe3804954e1af7f2dcfdd5"
    },
    "latest_sampling/full-weight-v4/proposal.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/full-weight-v4/proposal.py",
      "sha256": "088ec507a29e18b87c6d49e78d54d4cd9e3427456c03875cf5b980914404e283"
    },
    "latest_sampling/compact-v2/train.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/compact-v2/train.py",
      "sha256": "8b76a6b4ce41b7284bc8fe3995f0ebc98ae3dce993989cb993e97c791c9f3040"
    },
    "latest_sampling/compact-v2/frozen_hat_primitives.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/residual-optimization-20260927-1205/sampling/compact-v2/frozen_hat_primitives.py",
      "sha256": "0ac459ccf702ac0c6a4e9d039ec7e2440b6c783cabdd5df0125c6147895d08ca"
    },
    "latest_sampling/sobol_batch_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-v4-continuous-20260927-1330/common/sobol-batch-sampler.py",
      "sha256": "698b06c0d25d2040328c70379df77c3c7301b23e186721bb6f10e66808489098"
    },
    "sobol_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/production-complete-log-sobol-20260927-0245/frozen-sobol-sampler.py",
      "sha256": "76d068b30f12fddc399f1199edea1a9a53fca71af665ac6f9ce61aa1514d3677"
    },
    "recursive/checks/angular-resolution/fan.json": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/angular-resolution/fan.json",
      "sha256": "2ffb73e95a6c34dc52c160e1849a20e01d0b244a7ba2d13f11a427133d28bdfc"
    },
    "recursive/checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json",
      "sha256": "94fa37e27360cadd880f4dab500f7206858e6f274b9569d4f378a25404bb9cb1"
    },
    "learning/mid_joint_fit_original.py": {
      "source": "tmp/twojet-nnlo-local-20260926/p2b-recursive/checks/complete-mid-joint-control/revision-k12/joint_fit.py",
      "sha256": "98c2d066071f2ddcc838de416f025444b819742a451b070a1e589176decafa0b"
    }
  }
}


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/COPYING.eerad3 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/analytic-reference-table.txt <==
19 0 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
19 0 -1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
19 0 -1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
19 0 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
19 0 1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
19 0 1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
19 1 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
19 1 -1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
19 1 -1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
19 1 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
19 1 1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
19 1 1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
20 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
20 0 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
20 0 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
20 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
20 0 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
20 0 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
20 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
20 1 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
20 1 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
20 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
20 1 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
20 1 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
21 0 -1 0 -84.8515790934553985199076387095982885195941848 0.0 0.0 0.0 0.0
21 0 -1 1 -22.0427991023699235257356870707971192912561269 0.0 0.0 0.0 0.0
21 0 -1 2 -12.476752189968128997733389142589994348920644 0.0 0.0 0.0 0.0
21 0 1 0 -92.3142291658217137310434111659193857470877383 0.0 0.0 0.0 0.0
21 0 1 1 -24.5303491264920285961142778895708183670873114 0.0 0.0 0.0 0.0
21 0 1 2 -13.9692822044413920399605436338542137944193547 0.0 0.0 0.0 0.0
21 1 -1 0 -84.8515790934553985199076387095982885195941848 0.0 0.0 0.0 0.0
21 1 -1 1 -22.0427991023699235257356870707971192912561269 0.0 0.0 0.0 0.0
21 1 -1 2 -12.476752189968128997733389142589994348920644 0.0 0.0 0.0 0.0
21 1 1 0 -84.8515790934553985199076387095982885195941848 0.0 0.0 0.0 0.0
21 1 1 1 -22.0427991023699235257356870707971192912561269 0.0 0.0 0.0 0.0
21 1 1 2 -12.476752189968128997733389142589994348920644 0.0 0.0 0.0 0.0
22 0 -1 0 -89.3106621469045896891756555196864514836106711 0.0 0.0 0.0 0.0
22 0 -1 1 -24.8411740983196965849804567539706726771111116 0.0 0.0 0.0 0.0
22 0 -1 2 -14.3132188649139979536189026420714262681755735 0.0 0.0 0.0 0.0
22 0 1 0 -106.980753303256620385741030129601377329694473 0.0 0.0 0.0 0.0
22 0 1 1 -30.7312044837703734838355816239423146258057122 0.0 0.0 0.0 0.0
22 0 1 2 -17.8472370961844040929319775640544114373923339 0.0 0.0 0.0 0.0
22 1 -1 0 -89.3106621469045896891756555196864514836106711 0.0 0.0 0.0 0.0
22 1 -1 1 -24.8411740983196965849804567539706726771111116 0.0 0.0 0.0 0.0
22 1 -1 2 -14.3132188649139979536189026420714262681755735 0.0 0.0 0.0 0.0
22 1 1 0 -100.401017035863714639851369463017276572818673 0.0 0.0 0.0 0.0
22 1 1 1 -28.5379590613060715685390280684142810401804457 0.0 0.0 0.0 0.0
22 1 1 2 -16.531289842705822943754045430737591286017174 0.0 0.0 0.0 0.0
23 0 -1 0 108.735414366345439229159163277710500515014824 -15.1975248759713116565148157511122306617413305 -3.51059658493980523925635828072629949609233826 0.0 0.0
23 0 -1 1 -7.5108029662451565236114852546722601495357252 0.0 0.0 0.0 0.0
23 0 -1 2 -1.89047924276310041569362188739329376359784261 0.0 0.0 0.0 0.0
23 0 1 0 126.497380593069910759884827341957529577982218 -18.9288499121544692620827019792727792754881072 -3.51059658493980523925635828072629949609233826 0.0 0.0
23 0 1 1 -8.75457797830620905880078066405910968745131744 0.0 0.0 0.0 0.0
23 0 1 2 -2.26361174638141617625041051020934862497252028 0.0 0.0 0.0 0.0
23 1 -1 0 108.735414366345439229159163277710500515014824 -15.1975248759713116565148157511122306617413305 -3.51059658493980523925635828072629949609233826 0.0 0.0
23 1 -1 1 -7.5108029662451565236114852546722601495357252 0.0 0.0 0.0 0.0
23 1 -1 2 -1.89047924276310041569362188739329376359784261 0.0 0.0 0.0 0.0
23 1 1 0 108.735414366345439229159163277710500515014824 -15.1975248759713116565148157511122306617413305 -3.51059658493980523925635828072629949609233826 0.0 0.0
23 1 1 1 -7.5108029662451565236114852546722601495357252 0.0 0.0 0.0 0.0
23 1 1 2 -1.89047924276310041569362188739329376359784261 0.0 0.0 0.0 0.0
24 0 -1 0 188.200112562319648136222372869455232797522216 -17.2629411061647863716231594345828652980292197 -2.77258872223978123766892848583270627230200054 0.0 0.0
24 0 -1 1 -9.64799832692006705482129989115263006625355529 0.0 0.0 0.0 0.0
24 0 -1 2 -2.6078986634445760552206006904764093717381932 0.0 0.0 0.0 0.0
24 0 1 0 254.546714382964622850602905596866728744641223 -26.0979866843408017199058467395403282210711205 -2.77258872223978123766892848583270627230200054 0.0 0.0
24 0 1 1 -12.5930135196454055042488623261384510406008556 0.0 0.0 0.0 0.0
24 0 1 2 -3.49140322126217759004886942097215566404238328 0.0 0.0 0.0 0.0
24 1 -1 0 188.200112562319648136222372869455232797522216 -17.2629411061647863716231594345828652980292197 -2.77258872223978123766892848583270627230200054 0.0 0.0
24 1 -1 1 -9.64799832692006705482129989115263006625355529 0.0 0.0 0.0 0.0
24 1 -1 2 -2.6078986634445760552206006904764093717381932 0.0 0.0 0.0 0.0
24 1 1 0 231.894537607935540131475995576645128595866446 -22.8081185506443488469610164062482778426332207 -2.77258872223978123766892848583270627230200054 0.0 0.0
24 1 1 1 -11.4963908084132545466005855483744342477882223 0.0 0.0 0.0 0.0
24 1 1 2 -3.1624164078925323027543863876429506261985933 0.0 0.0 0.0 0.0
25 0 -1 0 75.0590462551579427226280951568597530588281505 -9.02787648253760592329255128611959844589379133 -3.81712816847794688118046983873277339010085673 0.0 0.0
25 0 -1 1 -27.2626495827987420729069466797151997440001749 0.0 0.0 0.0 0.0
25 0 -1 2 -12.6770427492798843161583558801744065244748733 0.0 0.0 0.0 0.0
25 0 1 0 138.798138042536228463359904357647524110984003 -20.7996897865043584054628225915097474332596589 -3.81712816847794688118046983873277339010085673 0.0 0.0
25 0 1 1 -39.0344628867654945550772179851053487313660425 0.0 0.0 0.0 0.0
25 0 1 2 -18.5629494012632605572434915328694810181578071 0.0 0.0 0.0 0.0
25 1 -1 0 75.0590462551579427226280951568597530588281505 -9.02787648253760592329255128611959844589379133 -3.81712816847794688118046983873277339010085673 0.0 0.0
25 1 -1 1 -27.2626495827987420729069466797151997440001749 0.0 0.0 0.0 0.0
25 1 -1 2 -12.6770427492798843161583558801744065244748733 0.0 0.0 0.0 0.0
25 1 1 0 75.0590462551579427226280951568597530588281505 -9.02787648253760592329255128611959844589379133 -3.81712816847794688118046983873277339010085673 0.0 0.0
25 1 1 1 -27.2626495827987420729069466797151997440001749 0.0 0.0 0.0 0.0
25 1 1 2 -12.6770427492798843161583558801744065244748733 0.0 0.0 0.0 0.0
26 0 -1 0 83.7608266503662806920419298229592769070867427 -6.32163743730026898377154575567899411826645874 -1.86566251809157880278394311408027430687338836 0.0 0.0
26 0 -1 1 -19.1681290147874282806117671089206061369310014 0.0 0.0 0.0 0.0
26 0 -1 2 -9.11764887787081943960989777594023449174715363 0.0 0.0 0.0 0.0
26 0 1 0 157.509688269461051216700530494948441969885428 -16.0092877824043036729694361626641131675192873 -1.86566251809157880278394311408027430687338836 0.0 0.0
26 0 1 1 -28.85577935989146296980965751590572518618383 0.0 0.0 0.0 0.0
26 0 1 2 -13.9614740504228367842088429794327940163735679 0.0 0.0 0.0 0.0
26 1 -1 0 83.7608266503662806920419298229592769070867427 -6.32163743730026898377154575567899411826645874 -1.86566251809157880278394311408027430687338836 0.0 0.0
26 1 -1 1 -19.1681290147874282806117671089206061369310014 0.0 0.0 0.0 0.0
26 1 -1 2 -9.11764887787081943960989777594023449174715363 0.0 0.0 0.0 0.0
26 1 1 0 98.8588323071259768691573681338411402807470714 -8.24987711874403516123982474157236774586575602 -1.86566251809157880278394311408027430687338836 0.0 0.0
26 1 1 1 -21.0963686962311944580800460948139797645302987 0.0 0.0 0.0 0.0
26 1 1 2 -10.0817687185927025283440372688869213055468023 0.0 0.0 0.0 0.0
27 0 -1 0 102.402655892444323970013945846578263436533572 -8.87588743867104267274326999543323654347487179 -1.6449340668482264364724151666460251892189499 0.0 0.0
27 0 -1 1 -20.3601271140767490239339170811651864147907896 0.0 0.0 0.0 0.0
27 0 -1 2 -9.76883004032631790284885474892108691009065735 0.0 0.0 0.0 0.0
27 0 1 0 169.745845321151037776585735753672897559994094 -17.5750116365856698299869220555268118803552099 -1.6449340668482264364724151666460251892189499 0.0 0.0
27 0 1 1 -29.0592513119913761811775691412587617516711278 0.0 0.0 0.0 0.0
27 0 1 2 -14.1183921392836314814706807789678745785308264 0.0 0.0 0.0 0.0
27 1 -1 0 102.402655892444323970013945846578263436533572 -8.87588743867104267274326999543323654347487179 -1.6449340668482264364724151666460251892189499 0.0 0.0
27 1 -1 1 -20.3601271140767490239339170811651864147907896 0.0 0.0 0.0 0.0
27 1 -1 2 -9.76883004032631790284885474892108691009065735 0.0 0.0 0.0 0.0
27 1 1 0 142.987305911349969567472960975096122835018841 -13.968840927106886973787707570992461908060251 -1.6449340668482264364724151666460251892189499 0.0 0.0
27 1 1 1 -25.4530806025125933249783546567244117793761689 0.0 0.0 0.0 0.0
27 1 1 2 -12.315306784544240053371073536700699592383347 0.0 0.0 0.0 0.0
28 0 -1 0 -176.521880877786288671271656063118138500615323 24.5048519918383189308357808521392371766939626 4.67696741408245317891379031764779017294678425 -3.51059658493980523925635828072629949609233826 0.0
28 0 -1 1 68.1550109688677763113359944096729181428998026 -4.088165853045850589001049594829815834778327 -1.75529829246990261962817914036314974804616913 0.0 0.0
28 0 -1 2 30.2059438447141360840784576503734224553067283 -2.0440829265229252945005247974149079173891635 -0.877649146234951309814089570181574874023084565 0.0 0.0
28 0 1 0 -319.173789323517554349939081978953113463153629 47.4708861448815536205329472526385273751900275 5.89364747654965246008027416323207417682426205 -5.26589487740970785888453742108944924413850739 0.0
28 0 1 1 88.1490667669739091002384978242247745894722207 -1.11618749810874868820638660888238208285468007 -3.51059658493980523925635828072629949609233826 0.0 0.0
28 0 1 2 41.1653786190602157811818974966816028350796202 -0.99691832217184999901023808953197847843888232 -1.75529829246990261962817914036314974804616913 0.0 0.0
28 1 -1 0 -176.521880877786288671271656063118138500615323 24.5048519918383189308357808521392371766939626 4.67696741408245317891379031764779017294678425 -3.51059658493980523925635828072629949609233826 0.0
28 1 -1 1 68.1550109688677763113359944096729181428998026 -4.088165853045850589001049594829815834778327 -1.75529829246990261962817914036314974804616913 0.0 0.0
28 1 -1 2 30.2059438447141360840784576503734224553067283 -2.0440829265229252945005247974149079173891635 -0.877649146234951309814089570181574874023084565 0.0 0.0
28 1 1 0 -150.908990213887211246351015174766244558266688 8.37235916829226519840419316733083914042818148 11.5764381631191781440446871160451218737985071 -5.26589487740970785888453742108944924413850739 0.0
28 1 1 1 43.3677491038150949941453307861040386577361295 4.56660318846077699575802634393066561411956502 -3.51059658493980523925635828072629949609233826 0.0 0.0
28 1 1 2 20.1954174591231901491264172158244967934551359 1.84447702111291284297196838687454537004824023 -1.75529829246990261962817914036314974804616913 0.0 0.0
29 0 -1 0 -235.17059065688729520878890728954226418864978 39.0757834057893186124092501375835392495861843 1.16448105293002501180531264031936021748839695 -2.77258872223978123766892848583270627230200054 0.0
29 0 -1 1 77.2167771413019327662966994969580077242321166 -5.85888183084261194814265123145872637671260929 -1.38629436111989061883446424291635313615100027 0.0 0.0
29 0 -1 2 34.8679670065771951740627718815761681933310293 -2.92944091542130597407132561572936318835630465 -0.693147180559945309417232121458176568075500134 0.0 0.0
29 0 1 0 -356.1512805649614468763546794739306253048592 58.0800138846304230663163431622900219514997763 2.12538708076642786113951769297269016094950285 -4.15888308335967185650339272874905940845300081 0.0
29 0 1 1 93.8738072311867437520351232260948073465336023 -3.51168144188631847997398193588904329710050312 -2.77258872223978123766892848583270627230200054 0.0 0.0
29 0 1 2 43.9565689438986603613284591004015329164036738 -2.10241431122313189469560702867360993258800163 -1.38629436111989061883446424291635313615100027 0.0 0.0
29 1 -1 0 -235.17059065688729520878890728954226418864978 39.0757834057893186124092501375835392495861843 1.16448105293002501180531264031936021748839695 -2.77258872223978123766892848583270627230200054 0.0
29 1 -1 1 77.2167771413019327662966994969580077242321166 -5.85888183084261194814265123145872637671260929 -1.38629436111989061883446424291635313615100027 0.0 0.0
29 1 -1 2 34.8679670065771951740627718815761681933310293 -2.92944091542130597407132561572936318835630465 -0.693147180559945309417232121458176568075500134 0.0 0.0
29 1 1 0 -304.743339845590672903821889678050217334632498 46.4376229213335517234985040009369222832553289 3.77032114761465429761193285961871535016845275 -4.15888308335967185650339272874905940845300081 0.0
29 1 1 1 80.586482201041645972744868898095682489070205 -1.86674737503809204350156676924301810788155322 -2.77258872223978123766892848583270627230200054 0.0 0.0
29 1 1 2 37.7241399455381680808014357280634767849767126 -1.27994727779901867645939944535059733797852668 -1.38629436111989061883446424291635313615100027 0.0 0.0
30 0 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
30 0 -1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
30 0 -1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
30 0 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
30 0 1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
30 0 1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
30 1 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
30 1 -1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
30 1 -1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
30 1 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
30 1 1 1 4.68079544658640698567514437430173266145645102 0.0 0.0 0.0 0.0
30 1 1 2 2.80847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
31 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
31 0 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
31 0 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
31 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
31 0 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
31 0 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
31 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
31 1 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
31 1 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
31 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
31 1 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
31 1 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
32 0 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
32 0 -1 1 1.56026514886213566189171479143391088715215034 0.0 0.0 0.0 0.0
32 0 -1 2 0.561695453590368838281017324916207919374774122 0.0 0.0 0.0 0.0
32 0 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
32 0 1 1 1.56026514886213566189171479143391088715215034 0.0 0.0 0.0 0.0
32 0 1 2 0.561695453590368838281017324916207919374774122 0.0 0.0 0.0 0.0
32 1 -1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
32 1 -1 1 1.56026514886213566189171479143391088715215034 0.0 0.0 0.0 0.0
32 1 -1 2 0.561695453590368838281017324916207919374774122 0.0 0.0 0.0 0.0
32 1 1 0 14.042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
32 1 1 1 1.56026514886213566189171479143391088715215034 0.0 0.0 0.0 0.0
32 1 1 2 0.561695453590368838281017324916207919374774122 0.0 0.0 0.0 0.0
33 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
33 0 -1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
33 0 -1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
33 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
33 0 1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
33 0 1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
33 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
33 1 -1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
33 1 -1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
33 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
33 1 1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
33 1 1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
34 0 -1 0 -54.4565293415127752068780072073738271961115238 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
34 0 -1 1 0.780132574431067830945857395716955443576075169 0.0 0.0 0.0 0.0
34 0 -1 2 0.14042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
34 0 1 0 -54.4565293415127752068780072073738271961115238 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
34 0 1 1 0.780132574431067830945857395716955443576075169 0.0 0.0 0.0 0.0
34 0 1 2 0.14042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
34 1 -1 0 -54.4565293415127752068780072073738271961115238 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
34 1 -1 1 0.780132574431067830945857395716955443576075169 0.0 0.0 0.0 0.0
34 1 -1 2 0.14042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
34 1 1 0 -54.4565293415127752068780072073738271961115238 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
34 1 1 1 0.780132574431067830945857395716955443576075169 0.0 0.0 0.0 0.0
34 1 1 2 0.14042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
35 0 -1 0 -54.7847799345750169459293366505207208875522318 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
35 0 -1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
35 0 -1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
35 0 1 0 -54.7847799345750169459293366505207208875522318 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
35 0 1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
35 0 1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
35 1 -1 0 -54.7847799345750169459293366505207208875522318 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
35 1 -1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
35 1 -1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
35 1 1 0 -54.7847799345750169459293366505207208875522318 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
35 1 1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
35 1 1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
36 0 -1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
36 0 -1 1 2.48755002412210507037859081877369907583118448 0.0 0.0 0.0 0.0
36 0 -1 2 1.49253001447326304222715449126421944549871069 0.0 0.0 0.0 0.0
36 0 1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
36 0 1 1 2.48755002412210507037859081877369907583118448 0.0 0.0 0.0 0.0
36 0 1 2 1.49253001447326304222715449126421944549871069 0.0 0.0 0.0 0.0
36 1 -1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
36 1 -1 1 2.48755002412210507037859081877369907583118448 0.0 0.0 0.0 0.0
36 1 -1 2 1.49253001447326304222715449126421944549871069 0.0 0.0 0.0 0.0
36 1 1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
36 1 1 1 2.48755002412210507037859081877369907583118448 0.0 0.0 0.0 0.0
36 1 1 2 1.49253001447326304222715449126421944549871069 0.0 0.0 0.0 0.0
37 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
37 0 -1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
37 0 -1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
37 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
37 0 1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
37 0 1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
37 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
37 1 -1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
37 1 -1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
37 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
37 1 1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
37 1 1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
38 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
38 0 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
38 0 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
38 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
38 0 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
38 0 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
38 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
38 1 -1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
38 1 -1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
38 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
38 1 1 1 3.69678496298637498355857131444360836306933405 0.0 0.0 0.0 0.0
38 1 1 2 2.21807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
39 0 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
39 0 -1 1 0.635328820349936090392088788299384377073294968 0.0 0.0 0.0 0.0
39 0 -1 2 0.252708640220723550986534291587002881530984142 0.0 0.0 0.0 0.0
39 0 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
39 0 1 1 0.635328820349936090392088788299384377073294968 0.0 0.0 0.0 0.0
39 0 1 2 0.252708640220723550986534291587002881530984142 0.0 0.0 0.0 0.0
39 1 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
39 1 -1 1 0.635328820349936090392088788299384377073294968 0.0 0.0 0.0 0.0
39 1 -1 2 0.252708640220723550986534291587002881530984142 0.0 0.0 0.0 0.0
39 1 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
39 1 1 1 0.635328820349936090392088788299384377073294968 0.0 0.0 0.0 0.0
39 1 1 2 0.252708640220723550986534291587002881530984142 0.0 0.0 0.0 0.0
40 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
40 0 -1 1 0.193854521024098933067441484625181981537099859 0.0 0.0 0.0 0.0
40 0 -1 2 0.045797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
40 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
40 0 1 1 0.193854521024098933067441484625181981537099859 0.0 0.0 0.0 0.0
40 0 1 2 0.045797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
40 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
40 1 -1 1 0.193854521024098933067441484625181981537099859 0.0 0.0 0.0 0.0
40 1 -1 2 0.045797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
40 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
40 1 1 1 0.193854521024098933067441484625181981537099859 0.0 0.0 0.0 0.0
40 1 1 2 0.045797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
41 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
41 0 -1 1 0.731081807488100638432184518509344528541755512 0.0 0.0 0.0 0.0
41 0 -1 2 0.263189450695716229835586426663364030275031984 0.0 0.0 0.0 0.0
41 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
41 0 1 1 0.731081807488100638432184518509344528541755512 0.0 0.0 0.0 0.0
41 0 1 2 0.263189450695716229835586426663364030275031984 0.0 0.0 0.0 0.0
41 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
41 1 -1 1 0.731081807488100638432184518509344528541755512 0.0 0.0 0.0 0.0
41 1 -1 2 0.263189450695716229835586426663364030275031984 0.0 0.0 0.0 0.0
41 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
41 1 1 1 0.731081807488100638432184518509344528541755512 0.0 0.0 0.0 0.0
41 1 1 2 0.263189450695716229835586426663364030275031984 0.0 0.0 0.0 0.0
42 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
42 0 -1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
42 0 -1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
42 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
42 0 1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
42 0 1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
42 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
42 1 -1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
42 1 -1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
42 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
42 1 1 1 1.23226165432879166118619043814786945435644468 0.0 0.0 0.0 0.0
42 1 1 2 0.443614195558364998027028557733233003568320086 0.0 0.0 0.0 0.0
43 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
43 0 -1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
43 0 -1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
43 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
43 0 1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
43 0 1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
43 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
43 1 -1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
43 1 -1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
43 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
43 1 1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
43 1 1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
44 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
44 0 -1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
44 0 -1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
44 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
44 0 1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
44 0 1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
44 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
44 1 -1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
44 1 -1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
44 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
44 1 1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
44 1 1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
45 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
45 0 -1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
45 0 -1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
45 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
45 0 1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
45 0 1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
45 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
45 1 -1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
45 1 -1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
45 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
45 1 1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
45 1 1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
46 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
46 0 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
46 0 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
46 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
46 0 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
46 0 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
46 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
46 1 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
46 1 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
46 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
46 1 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
46 1 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
47 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
47 0 -1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
47 0 -1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
47 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
47 0 1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
47 0 1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
47 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
47 1 -1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
47 1 -1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
47 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
47 1 1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
47 1 1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
48 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
48 0 -1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
48 0 -1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
48 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
48 0 1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
48 0 1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
48 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
48 1 -1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
48 1 -1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
48 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
48 1 1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
48 1 1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
49 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
49 0 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
49 0 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
49 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
49 0 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
49 0 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
49 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
49 1 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
49 1 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
49 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
49 1 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
49 1 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
50 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
50 0 -1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
50 0 -1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
50 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
50 0 1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
50 0 1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
50 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
50 1 -1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
50 1 -1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
50 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
50 1 1 1 0.310246670043648743098706853817952023076843358 0.0 0.0 0.0 0.0
50 1 1 2 0.123061832131527820986339965894416239153800449 0.0 0.0 0.0 0.0
51 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
51 0 -1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
51 0 -1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
51 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
51 0 1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
51 0 1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
51 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
51 1 -1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
51 1 -1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
51 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
51 1 1 1 1.20205690315959428539973816151144999076498629 0.0 0.0 0.0 0.0
51 1 1 2 0.721234141895756571239842896906869994458991775 0.0 0.0 0.0 0.0
52 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
52 0 -1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
52 0 -1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
52 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
52 0 1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
52 0 1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
52 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
52 1 -1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
52 1 -1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
52 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
52 1 1 1 2.19324542246430191529655355552803358562526653 0.0 0.0 0.0 0.0
52 1 1 2 1.31594725347858114917793213331682015137515992 0.0 0.0 0.0 0.0
53 0 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
53 0 -1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
53 0 -1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
53 0 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
53 0 1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
53 0 1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
53 1 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
53 1 -1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
53 1 -1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
53 1 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
53 1 1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
53 1 1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
54 0 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
54 0 -1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
54 0 -1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
54 0 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
54 0 1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
54 0 1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
54 1 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
54 1 -1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
54 1 -1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
54 1 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
54 1 1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
54 1 1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
55 0 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
55 0 -1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
55 0 -1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
55 0 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
55 0 1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
55 0 1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
55 1 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
55 1 -1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
55 1 -1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
55 1 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
55 1 1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
55 1 1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
56 0 -1 0 -83.5452259798861725931704252037664718228440357 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
56 0 -1 1 -20.4548387339893075639396657723682738814760105 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
56 0 -1 2 -11.3856748492768545423097423479544983217489661 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
56 0 1 0 -83.5452259798861725931704252037664718228440357 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
56 0 1 1 -20.4548387339893075639396657723682738814760105 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
56 0 1 2 -11.3856748492768545423097423479544983217489661 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
56 1 -1 0 -83.5452259798861725931704252037664718228440357 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
56 1 -1 1 -20.4548387339893075639396657723682738814760105 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
56 1 -1 2 -11.3856748492768545423097423479544983217489661 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
56 1 1 0 -83.5452259798861725931704252037664718228440357 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
56 1 1 1 -20.4548387339893075639396657723682738814760105 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
56 1 1 2 -11.3856748492768545423097423479544983217489661 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
57 0 -1 0 -32.9375750248658514517345524641416208008581366 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
57 0 -1 1 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0 0.0
57 0 -1 2 0.12042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
57 0 1 0 -32.9375750248658514517345524641416208008581366 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
57 0 1 1 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0 0.0
57 0 1 2 0.12042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
57 1 -1 0 -32.9375750248658514517345524641416208008581366 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
57 1 -1 1 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0 0.0
57 1 -1 2 0.12042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
57 1 1 0 -32.9375750248658514517345524641416208008581366 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
57 1 1 1 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0 0.0
57 1 1 2 0.12042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
58 0 -1 0 -49.6037269961653656691943209890426023639920932 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
58 0 -1 1 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0 0.0
58 0 -1 2 0.02 0.0 0.0 0.0 0.0
58 0 1 0 -49.6037269961653656691943209890426023639920932 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
58 0 1 1 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0 0.0
58 0 1 2 0.02 0.0 0.0 0.0 0.0
58 1 -1 0 -49.6037269961653656691943209890426023639920932 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
58 1 -1 1 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0 0.0
58 1 -1 2 0.02 0.0 0.0 0.0 0.0
58 1 1 0 -49.6037269961653656691943209890426023639920932 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
58 1 1 1 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0 0.0
58 1 1 2 0.02 0.0 0.0 0.0 0.0
59 0 -1 0 -76.9654897124932668472807645371823710659682361 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
59 0 -1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
59 0 -1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
59 0 1 0 -76.9654897124932668472807645371823710659682361 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
59 0 1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
59 0 1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
59 1 -1 0 -76.9654897124932668472807645371823710659682361 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
59 1 -1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
59 1 -1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
59 1 1 0 -76.9654897124932668472807645371823710659682361 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
59 1 1 1 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0 0.0
59 1 1 2 0.110903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
60 0 -1 0 -26.434740186524102134577057355446222135959771 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
60 0 -1 1 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0 0.0
60 0 -1 2 0.643001770297997166665839636517502698176477816 0.0 0.0 0.0 0.0
60 0 1 0 -26.434740186524102134577057355446222135959771 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
60 0 1 1 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0 0.0
60 0 1 2 0.643001770297997166665839636517502698176477816 0.0 0.0 0.0 0.0
60 1 -1 0 -26.434740186524102134577057355446222135959771 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
60 1 -1 1 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0 0.0
60 1 -1 2 0.643001770297997166665839636517502698176477816 0.0 0.0 0.0 0.0
60 1 1 0 -26.434740186524102134577057355446222135959771 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
60 1 1 1 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0 0.0
60 1 1 2 0.643001770297997166665839636517502698176477816 0.0 0.0 0.0 0.0
61 0 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
61 0 -1 1 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0 0.0
61 0 -1 2 0.102670566740003531393875089561353239304641026 0.0 0.0 0.0 0.0
61 0 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
61 0 1 1 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0 0.0
61 0 1 2 0.102670566740003531393875089561353239304641026 0.0 0.0 0.0 0.0
61 1 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
61 1 -1 1 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0 0.0
61 1 -1 2 0.102670566740003531393875089561353239304641026 0.0 0.0 0.0 0.0
61 1 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
61 1 1 1 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0 0.0
61 1 1 2 0.102670566740003531393875089561353239304641026 0.0 0.0 0.0 0.0
62 0 -1 0 -27.2208409303388212399903389996717407115728938 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
62 0 -1 1 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0 0.0
62 0 -1 2 0.0177532966575886781763792416676987405390525049 0.0 0.0 0.0 0.0
62 0 1 0 -27.2208409303388212399903389996717407115728938 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
62 0 1 1 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0 0.0
62 0 1 2 0.0177532966575886781763792416676987405390525049 0.0 0.0 0.0 0.0
62 1 -1 0 -27.2208409303388212399903389996717407115728938 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
62 1 -1 1 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0 0.0
62 1 -1 2 0.0177532966575886781763792416676987405390525049 0.0 0.0 0.0 0.0
62 1 1 0 -27.2208409303388212399903389996717407115728938 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
62 1 1 1 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0 0.0
62 1 1 2 0.0177532966575886781763792416676987405390525049 0.0 0.0 0.0 0.0
63 0 -1 0 -19.0228330645457772166825413165612702243458894 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
63 0 -1 1 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0 0.0
63 0 -1 2 0.315885800275904438733167864483753601913730177 0.0 0.0 0.0 0.0
63 0 1 0 -19.0228330645457772166825413165612702243458894 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
63 0 1 1 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0 0.0
63 0 1 2 0.315885800275904438733167864483753601913730177 0.0 0.0 0.0 0.0
63 1 -1 0 -19.0228330645457772166825413165612702243458894 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
63 1 -1 1 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0 0.0
63 1 -1 2 0.315885800275904438733167864483753601913730177 0.0 0.0 0.0 0.0
63 1 1 0 -19.0228330645457772166825413165612702243458894 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
63 1 1 1 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0 0.0
63 1 1 2 0.315885800275904438733167864483753601913730177 0.0 0.0 0.0 0.0
64 0 -1 0 -25.3267752713443294048373325307246968817170796 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
64 0 -1 1 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0 0.0
64 0 -1 2 0.0572467033424113218236207583323012594609474951 0.0 0.0 0.0 0.0
64 0 1 0 -25.3267752713443294048373325307246968817170796 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
64 0 1 1 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0 0.0
64 0 1 2 0.0572467033424113218236207583323012594609474951 0.0 0.0 0.0 0.0
64 1 -1 0 -25.3267752713443294048373325307246968817170796 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
64 1 -1 1 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0 0.0
64 1 -1 2 0.0572467033424113218236207583323012594609474951 0.0 0.0 0.0 0.0
64 1 1 0 -25.3267752713443294048373325307246968817170796 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
64 1 1 1 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0 0.0
64 1 1 2 0.0572467033424113218236207583323012594609474951 0.0 0.0 0.0 0.0
65 0 -1 0 -39.4178200192936770671054458379241516348213347 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
65 0 -1 1 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0 0.0
65 0 -1 2 0.32898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
65 0 1 0 -39.4178200192936770671054458379241516348213347 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
65 0 1 1 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0 0.0
65 0 1 2 0.32898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
65 1 -1 0 -39.4178200192936770671054458379241516348213347 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
65 1 -1 1 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0 0.0
65 1 -1 2 0.32898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
65 1 1 0 -39.4178200192936770671054458379241516348213347 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
65 1 1 1 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0 0.0
65 1 1 2 0.32898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
66 0 -1 0 97.7485953545500983369964784354633800957329014 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
66 0 -1 1 -7.26466352741161445552855845856804041871077455 0.912669287566674667195809931631197741263445908 0.0 0.0 0.0
66 0 -1 2 -2.04466412052225302243292880081068580639883974 0.301059658493980523925635828072629949609233826 0.0 0.0 0.0
66 0 1 0 97.7485953545500983369964784354633800957329014 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
66 0 1 1 -7.26466352741161445552855845856804041871077455 0.912669287566674667195809931631197741263445908 0.0 0.0 0.0
66 0 1 2 -2.04466412052225302243292880081068580639883974 0.301059658493980523925635828072629949609233826 0.0 0.0 0.0
66 1 -1 0 97.7485953545500983369964784354633800957329014 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
66 1 -1 1 -7.26466352741161445552855845856804041871077455 0.912669287566674667195809931631197741263445908 0.0 0.0 0.0
66 1 -1 2 -2.04466412052225302243292880081068580639883974 0.301059658493980523925635828072629949609233826 0.0 0.0 0.0
66 1 1 0 97.7485953545500983369964784354633800957329014 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
66 1 1 1 -7.26466352741161445552855845856804041871077455 0.912669287566674667195809931631197741263445908 0.0 0.0 0.0
66 1 1 2 -2.04466412052225302243292880081068580639883974 0.301059658493980523925635828072629949609233826 0.0 0.0 0.0
67 0 -1 0 191.897604037593336299122788440140892607605076 -21.8282979401685599449067143124715503974152059 1.6449340668482264364724151666460251892189499 0.0 0.0
67 0 -1 1 -2.08935523561372662900435976380999641586497121 0.257529574079927079222976161944235424100666846 0.0 0.0 0.0
67 0 -1 2 -0.305163952343174621823620089408306309481880017 0.05 0.0 0.0 0.0
67 0 1 0 191.897604037593336299122788440140892607605076 -21.8282979401685599449067143124715503974152059 1.6449340668482264364724151666460251892189499 0.0 0.0
67 0 1 1 -2.08935523561372662900435976380999641586497121 0.257529574079927079222976161944235424100666846 0.0 0.0 0.0
67 0 1 2 -0.305163952343174621823620089408306309481880017 0.05 0.0 0.0 0.0
67 1 -1 0 191.897604037593336299122788440140892607605076 -21.8282979401685599449067143124715503974152059 1.6449340668482264364724151666460251892189499 0.0 0.0
67 1 -1 1 -2.08935523561372662900435976380999641586497121 0.257529574079927079222976161944235424100666846 0.0 0.0 0.0
67 1 -1 2 -0.305163952343174621823620089408306309481880017 0.05 0.0 0.0 0.0
67 1 1 0 191.897604037593336299122788440140892607605076 -21.8282979401685599449067143124715503974152059 1.6449340668482264364724151666460251892189499 0.0 0.0
67 1 1 1 -2.08935523561372662900435976380999641586497121 0.257529574079927079222976161944235424100666846 0.0 0.0 0.0
67 1 1 2 -0.305163952343174621823620089408306309481880017 0.05 0.0 0.0 0.0
68 0 -1 0 231.838457925458717329381731977757069668446727 -30.6822581009839613459094986585524108222140157 2.77258872223978123766892848583270627230200054 0.0 0.0
68 0 -1 1 -7.4548306447548725443009044003514306684360047 0.924196240746593745889642828610902090767333512 0.0 0.0 0.0
68 0 -1 2 -1.87601265953529020239331061694717738513154134 0.277258872223978123766892848583270627230200054 0.0 0.0 0.0
68 0 1 0 231.838457925458717329381731977757069668446727 -30.6822581009839613459094986585524108222140157 2.77258872223978123766892848583270627230200054 0.0 0.0
68 0 1 1 -7.4548306447548725443009044003514306684360047 0.924196240746593745889642828610902090767333512 0.0 0.0 0.0
68 0 1 2 -1.87601265953529020239331061694717738513154134 0.277258872223978123766892848583270627230200054 0.0 0.0 0.0
68 1 -1 0 231.838457925458717329381731977757069668446727 -30.6822581009839613459094986585524108222140157 2.77258872223978123766892848583270627230200054 0.0 0.0
68 1 -1 1 -7.4548306447548725443009044003514306684360047 0.924196240746593745889642828610902090767333512 0.0 0.0 0.0
68 1 -1 2 -1.87601265953529020239331061694717738513154134 0.277258872223978123766892848583270627230200054 0.0 0.0 0.0
68 1 1 0 231.838457925458717329381731977757069668446727 -30.6822581009839613459094986585524108222140157 2.77258872223978123766892848583270627230200054 0.0 0.0
68 1 1 1 -7.4548306447548725443009044003514306684360047 0.924196240746593745889642828610902090767333512 0.0 0.0 0.0
68 1 1 2 -1.87601265953529020239331061694717738513154134 0.277258872223978123766892848583270627230200054 0.0 0.0 0.0
69 0 -1 0 -61.9191794138790904180137796636949244236050772 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
69 0 -1 1 -14.3986658758444874917710673888293312592597577 2.34039772329320349283757218715086633072822551 0.0 0.0 0.0
69 0 -1 2 -7.89027225405286737735461733340932152972282247 1.4042386339759220957025433122905197984369353 0.0 0.0 0.0
69 0 1 0 -61.9191794138790904180137796636949244236050772 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
69 0 1 1 -14.3986658758444874917710673888293312592597577 2.34039772329320349283757218715086633072822551 0.0 0.0 0.0
69 0 1 2 -7.89027225405286737735461733340932152972282247 1.4042386339759220957025433122905197984369353 0.0 0.0 0.0
69 1 -1 0 -61.9191794138790904180137796636949244236050772 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
69 1 -1 1 -14.3986658758444874917710673888293312592597577 2.34039772329320349283757218715086633072822551 0.0 0.0 0.0
69 1 -1 2 -7.89027225405286737735461733340932152972282247 1.4042386339759220957025433122905197984369353 0.0 0.0 0.0
69 1 1 0 -61.9191794138790904180137796636949244236050772 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
69 1 1 1 -14.3986658758444874917710673888293312592597577 2.34039772329320349283757218715086633072822551 0.0 0.0 0.0
69 1 1 2 -7.89027225405286737735461733340932152972282247 1.4042386339759220957025433122905197984369353 0.0 0.0 0.0
70 0 -1 0 -72.4548710909270476424947112604356467336360336 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
70 0 -1 1 -19.2225770796605159027534753342204044271195658 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
70 0 -1 2 -10.942060653718489544282713790221265318180646 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
70 0 1 0 -72.4548710909270476424947112604356467336360336 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
70 0 1 1 -19.2225770796605159027534753342204044271195658 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
70 0 1 2 -10.942060653718489544282713790221265318180646 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
70 1 -1 0 -72.4548710909270476424947112604356467336360336 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
70 1 -1 1 -19.2225770796605159027534753342204044271195658 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
70 1 -1 2 -10.942060653718489544282713790221265318180646 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
70 1 1 0 -72.4548710909270476424947112604356467336360336 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
70 1 1 1 -19.2225770796605159027534753342204044271195658 1.84839248149318749177928565722180418153466702 0.0 0.0 0.0
70 1 1 2 -10.942060653718489544282713790221265318180646 1.10903548889591249506757139433308250892080021 0.0 0.0 0.0
71 0 -1 0 -36.7940543877533838066711104359283680560567312 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
71 0 -1 1 -3.44220584931858487679153095163300081749222367 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0
71 0 -1 2 -1.11144774482595718524072385852289508304039284 0.240847726795184419140508662458103959687387061 0.0 0.0 0.0
71 0 1 0 -36.7940543877533838066711104359283680560567312 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
71 0 1 1 -3.44220584931858487679153095163300081749222367 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0
71 0 1 2 -1.11144774482595718524072385852289508304039284 0.240847726795184419140508662458103959687387061 0.0 0.0 0.0
71 1 -1 0 -36.7940543877533838066711104359283680560567312 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
71 1 -1 1 -3.44220584931858487679153095163300081749222367 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0
71 1 -1 2 -1.11144774482595718524072385852289508304039284 0.240847726795184419140508662458103959687387061 0.0 0.0 0.0
71 1 1 0 -36.7940543877533838066711104359283680560567312 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
71 1 1 1 -3.44220584931858487679153095163300081749222367 0.608446191711116444797206621087465160842297272 0.0 0.0 0.0
71 1 1 2 -1.11144774482595718524072385852289508304039284 0.240847726795184419140508662458103959687387061 0.0 0.0 0.0
72 0 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
72 0 -1 1 -1.3573494426295776204654915113101096022610289 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0
72 0 -1 2 -0.241928524548468754917792678192486055154262009 0.04 0.0 0.0 0.0
72 0 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
72 0 1 1 -1.3573494426295776204654915113101096022610289 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0
72 0 1 2 -0.241928524548468754917792678192486055154262009 0.04 0.0 0.0 0.0
72 1 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
72 1 -1 1 -1.3573494426295776204654915113101096022610289 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0
72 1 -1 2 -0.241928524548468754917792678192486055154262009 0.04 0.0 0.0 0.0
72 1 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
72 1 1 1 -1.3573494426295776204654915113101096022610289 0.171686382719951386148650774629490282733777897 0.0 0.0 0.0
72 1 1 2 -0.241928524548468754917792678192486055154262009 0.04 0.0 0.0 0.0
73 0 -1 0 -94.6355808688452975438461391470972969120520379 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
73 0 -1 1 -6.4075256932201719675844917780734681423731886 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0
73 0 -1 2 -2.01096645252035190964573133495095986220880117 0.221807097779182499013514278866616501784160043 0.0 0.0 0.0
73 0 1 0 -94.6355808688452975438461391470972969120520379 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
73 0 1 1 -6.4075256932201719675844917780734681423731886 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0
73 0 1 2 -2.01096645252035190964573133495095986220880117 0.221807097779182499013514278866616501784160043 0.0 0.0 0.0
73 1 -1 0 -94.6355808688452975438461391470972969120520379 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
73 1 -1 1 -6.4075256932201719675844917780734681423731886 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0
73 1 -1 2 -2.01096645252035190964573133495095986220880117 0.221807097779182499013514278866616501784160043 0.0 0.0 0.0
73 1 1 0 -94.6355808688452975438461391470972969120520379 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
73 1 1 1 -6.4075256932201719675844917780734681423731886 0.616130827164395830593095219073934727178222342 0.0 0.0 0.0
73 1 1 2 -2.01096645252035190964573133495095986220880117 0.221807097779182499013514278866616501784160043 0.0 0.0 0.0
74 0 -1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
74 0 -1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
74 0 -1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
74 0 1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
74 0 1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
74 0 1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
74 1 -1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
74 1 -1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
74 1 -1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
74 1 1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
74 1 1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
74 1 1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
75 0 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
75 0 -1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
75 0 -1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
75 0 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
75 0 1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
75 0 1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
75 1 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
75 1 -1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
75 1 -1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
75 1 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
75 1 1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
75 1 1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
76 0 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
76 0 -1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
76 0 -1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
76 0 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
76 0 1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
76 0 1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
76 1 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
76 1 -1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
76 1 -1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
76 1 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
76 1 1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
76 1 1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
77 0 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
77 0 -1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
77 0 -1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
77 0 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
77 0 1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
77 0 1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
77 1 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
77 1 -1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
77 1 -1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
77 1 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
77 1 1 1 -9.43830741296307719624822086646031885515236272 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
77 1 1 2 -5.84040572014219810275947508318342525381438181 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
78 0 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
78 0 -1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
78 0 -1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
78 0 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
78 0 1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
78 0 1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
78 1 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
78 1 -1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
78 1 -1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
78 1 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
78 1 1 1 -2.9407815593477697734589274262787701986719877 0.290781781536148399601162226937772972305649788 0.0 0.0 0.0
78 1 1 2 -0.99003565745500486217395209595434040028074417 0.11449340668482264364724151666460251892189499 0.0 0.0 0.0
79 0 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
79 0 -1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
79 0 -1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
79 0 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
79 0 1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
79 0 1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
79 1 -1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
79 1 -1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
79 1 -1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
79 1 1 0 -53.2098977056441485253935354735769523362870521 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
79 1 1 1 -13.3501417236194456778714047134695836075118176 1.09662271123215095764827677776401679281263327 0.0 0.0 0.0
79 1 1 2 -7.48370613278023494705166997475502210395702661 0.65797362673929057458896606665841007568757996 0.0 0.0 0.0
80 0 -1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
80 0 -1 1 37.0220657740869862041228280821118370512828782 -7.3049874703698439239208817093859192430572711 0.912669287566674667195809931631197741263445908 0.0 0.0
80 0 -1 2 20.7144524890546026541537092598983870439277232 -4.420040183102334398406557502516248867015906 0.602119316987961047851271656145259899218467652 0.0 0.0
80 0 1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
80 0 1 1 37.0220657740869862041228280821118370512828782 -7.3049874703698439239208817093859192430572711 0.912669287566674667195809931631197741263445908 0.0 0.0
80 0 1 2 20.7144524890546026541537092598983870439277232 -4.420040183102334398406557502516248867015906 0.602119316987961047851271656145259899218467652 0.0 0.0
80 1 -1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
80 1 -1 1 37.0220657740869862041228280821118370512828782 -7.3049874703698439239208817093859192430572711 0.912669287566674667195809931631197741263445908 0.0 0.0
80 1 -1 2 20.7144524890546026541537092598983870439277232 -4.420040183102334398406557502516248867015906 0.602119316987961047851271656145259899218467652 0.0 0.0
80 1 1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
80 1 1 1 37.0220657740869862041228280821118370512828782 -7.3049874703698439239208817093859192430572711 0.912669287566674667195809931631197741263445908 0.0 0.0
80 1 1 2 20.7144524890546026541537092598983870439277232 -4.420040183102334398406557502516248867015906 0.602119316987961047851271656145259899218467652 0.0 0.0
81 0 -1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
81 0 -1 1 11.0857040439049397111166810748078655914022267 -2.12260744306994794938254582880353396406995415 0.257529574079927079222976161944235424100666846 0.0 0.0
81 0 -1 2 2.95092929898101018986713022602304749901254268 -0.674821311371171887294481695481215137885655023 0.1 0.0 0.0
81 0 1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
81 0 1 1 11.0857040439049397111166810748078655914022267 -2.12260744306994794938254582880353396406995415 0.257529574079927079222976161944235424100666846 0.0 0.0
81 0 1 2 2.95092929898101018986713022602304749901254268 -0.674821311371171887294481695481215137885655023 0.1 0.0 0.0
81 1 -1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
81 1 -1 1 11.0857040439049397111166810748078655914022267 -2.12260744306994794938254582880353396406995415 0.257529574079927079222976161944235424100666846 0.0 0.0
81 1 -1 2 2.95092929898101018986713022602304749901254268 -0.674821311371171887294481695481215137885655023 0.1 0.0 0.0
81 1 1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
81 1 1 1 11.0857040439049397111166810748078655914022267 -2.12260744306994794938254582880353396406995415 0.257529574079927079222976161944235424100666846 0.0 0.0
81 1 1 2 2.95092929898101018986713022602304749901254268 -0.674821311371171887294481695481215137885655023 0.1 0.0 0.0
82 0 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
82 0 -1 1 62.7812190388102939232751736381331162227127147 -9.47564959673361724783882400672634955201597148 0.924196240746593745889642828610902090767333512 0.0 0.0
82 0 -1 2 32.5880825821840020773700343903713423443779784 -5.2417755624818053506762658463025767276412628 0.554517744447956247533785697166541254460400107 0.0 0.0
82 0 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
82 0 1 1 62.7812190388102939232751736381331162227127147 -9.47564959673361724783882400672634955201597148 0.924196240746593745889642828610902090767333512 0.0 0.0
82 0 1 2 32.5880825821840020773700343903713423443779784 -5.2417755624818053506762658463025767276412628 0.554517744447956247533785697166541254460400107 0.0 0.0
82 1 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
82 1 -1 1 62.7812190388102939232751736381331162227127147 -9.47564959673361724783882400672634955201597148 0.924196240746593745889642828610902090767333512 0.0 0.0
82 1 -1 2 32.5880825821840020773700343903713423443779784 -5.2417755624818053506762658463025767276412628 0.554517744447956247533785697166541254460400107 0.0 0.0
82 1 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
82 1 1 1 62.7812190388102939232751736381331162227127147 -9.47564959673361724783882400672634955201597148 0.924196240746593745889642828610902090767333512 0.0 0.0
82 1 1 2 32.5880825821840020773700343903713423443779784 -5.2417755624818053506762658463025767276412628 0.554517744447956247533785697166541254460400107 0.0 0.0
83 0 -1 0 153.989611199652072686106135328898387536919718 -27.6697215732430923360620594985554118333646388 3.51059658493980523925635828072629949609233826 0.0 0.0
83 0 -1 1 -2.58692822695705712267521664920623164677354243 0.561752669935485301621579472487968004521815482 0.0 0.0 0.0
83 0 -1 2 -0.334530830946288873209476732720490374976462042 0.110211931698796104785127165614525989921846765 0.0 0.0 0.0
83 0 1 0 153.989611199652072686106135328898387536919718 -27.6697215732430923360620594985554118333646388 3.51059658493980523925635828072629949609233826 0.0 0.0
83 0 1 1 -2.58692822695705712267521664920623164677354243 0.561752669935485301621579472487968004521815482 0.0 0.0 0.0
83 0 1 2 -0.334530830946288873209476732720490374976462042 0.110211931698796104785127165614525989921846765 0.0 0.0 0.0
83 1 -1 0 153.989611199652072686106135328898387536919718 -27.6697215732430923360620594985554118333646388 3.51059658493980523925635828072629949609233826 0.0 0.0
83 1 -1 1 -2.58692822695705712267521664920623164677354243 0.561752669935485301621579472487968004521815482 0.0 0.0 0.0
83 1 -1 2 -0.334530830946288873209476732720490374976462042 0.110211931698796104785127165614525989921846765 0.0 0.0 0.0
83 1 1 0 153.989611199652072686106135328898387536919718 -27.6697215732430923360620594985554118333646388 3.51059658493980523925635828072629949609233826 0.0 0.0
83 1 1 1 -2.58692822695705712267521664920623164677354243 0.561752669935485301621579472487968004521815482 0.0 0.0 0.0
83 1 1 2 -0.334530830946288873209476732720490374976462042 0.110211931698796104785127165614525989921846765 0.0 0.0 0.0
84 0 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
84 0 -1 1 -0.922217163233914617437111549115722378158231888 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0
84 0 -1 2 -0.0667318780248345358568151615369644713367982458 0.0154517744447956247533785697166541254460400107 0.0 0.0 0.0
84 0 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
84 0 1 1 -0.922217163233914617437111549115722378158231888 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0
84 0 1 2 -0.0667318780248345358568151615369644713367982458 0.0154517744447956247533785697166541254460400107 0.0 0.0 0.0
84 1 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
84 1 -1 1 -0.922217163233914617437111549115722378158231888 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0
84 1 -1 2 -0.0667318780248345358568151615369644713367982458 0.0154517744447956247533785697166541254460400107 0.0 0.0 0.0
84 1 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
84 1 1 1 -0.922217163233914617437111549115722378158231888 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0
84 1 1 2 -0.0667318780248345358568151615369644713367982458 0.0154517744447956247533785697166541254460400107 0.0 0.0 0.0
85 0 -1 0 89.7358012341272984721282017772465549416718023 -22.2235075333286615820200324534728242409154004 3.81712816847794688118046983873277339010085673 0.0 0.0
85 0 -1 1 -9.9731899455569985608872428239925843301013623 1.88082224787043207185736323399838962420924952 0.0 0.0 0.0
85 0 -1 2 -2.67630639628809344608078887022838355317937923 0.622560543642979107258555646331381298697472734 0.0 0.0 0.0
85 0 1 0 89.7358012341272984721282017772465549416718023 -22.2235075333286615820200324534728242409154004 3.81712816847794688118046983873277339010085673 0.0 0.0
85 0 1 1 -9.9731899455569985608872428239925843301013623 1.88082224787043207185736323399838962420924952 0.0 0.0 0.0
85 0 1 2 -2.67630639628809344608078887022838355317937923 0.622560543642979107258555646331381298697472734 0.0 0.0 0.0
85 1 -1 0 89.7358012341272984721282017772465549416718023 -22.2235075333286615820200324534728242409154004 3.81712816847794688118046983873277339010085673 0.0 0.0
85 1 -1 1 -9.9731899455569985608872428239925843301013623 1.88082224787043207185736323399838962420924952 0.0 0.0 0.0
85 1 -1 2 -2.67630639628809344608078887022838355317937923 0.622560543642979107258555646331381298697472734 0.0 0.0 0.0
85 1 1 0 89.7358012341272984721282017772465549416718023 -22.2235075333286615820200324534728242409154004 3.81712816847794688118046983873277339010085673 0.0 0.0
85 1 1 1 -9.9731899455569985608872428239925843301013623 1.88082224787043207185736323399838962420924952 0.0 0.0 0.0
85 1 1 2 -2.67630639628809344608078887022838355317937923 0.622560543642979107258555646331381298697472734 0.0 0.0 0.0
86 0 -1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
86 0 -1 1 -3.31874041657546251991271572415856895917919754 0.443397358884894113779051194703309734261465449 0.0 0.0 0.0
86 0 -1 2 -0.555795217420932984822041041901498068643394788 0.0957185250139734611378856489499234709999517751 0.0 0.0 0.0
86 0 1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
86 0 1 1 -3.31874041657546251991271572415856895917919754 0.443397358884894113779051194703309734261465449 0.0 0.0 0.0
86 0 1 2 -0.555795217420932984822041041901498068643394788 0.0957185250139734611378856489499234709999517751 0.0 0.0 0.0
86 1 -1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
86 1 -1 1 -3.31874041657546251991271572415856895917919754 0.443397358884894113779051194703309734261465449 0.0 0.0 0.0
86 1 -1 2 -0.555795217420932984822041041901498068643394788 0.0957185250139734611378856489499234709999517751 0.0 0.0 0.0
86 1 1 0 120.696255826881956593246122757704057170764352 -18.6937877851706452039293941827348322221883435 1.86566251809157880278394311408027430687338836 0.0 0.0
86 1 1 1 -3.31874041657546251991271572415856895917919754 0.443397358884894113779051194703309734261465449 0.0 0.0 0.0
86 1 1 2 -0.555795217420932984822041041901498068643394788 0.0957185250139734611378856489499234709999517751 0.0 0.0 0.0
87 0 -1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
87 0 -1 1 -0.896571088918872851748462729371901106748388218 0.118355311050591187842528277784658270260350033 0.0 0.0 0.0
87 0 -1 2 -0.0718446036620659732049088155973552217807950541 0.0144934066848226436472415166646025189218949901 0.0 0.0 0.0
87 0 1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
87 0 1 1 -0.896571088918872851748462729371901106748388218 0.118355311050591187842528277784658270260350033 0.0 0.0 0.0
87 0 1 2 -0.0718446036620659732049088155973552217807950541 0.0144934066848226436472415166646025189218949901 0.0 0.0 0.0
87 1 -1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
87 1 -1 1 -0.896571088918872851748462729371901106748388218 0.118355311050591187842528277784658270260350033 0.0 0.0 0.0
87 1 -1 2 -0.0718446036620659732049088155973552217807950541 0.0144934066848226436472415166646025189218949901 0.0 0.0 0.0
87 1 1 0 221.012510626926649374266133908759677149033784 -23.6313832949079513730063215547387253835626853 1.6449340668482264364724151666460251892189499 0.0 0.0
87 1 1 1 -0.896571088918872851748462729371901106748388218 0.118355311050591187842528277784658270260350033 0.0 0.0 0.0
87 1 1 2 -0.0718446036620659732049088155973552217807950541 0.0144934066848226436472415166646025189218949901 0.0 0.0 0.0
88 0 -1 0 -276.88818319067173696297789055594008693017 62.5726577718391584568783753035460265648343251 -12.496458303311461373482726140638154621471888 1.75529829246990261962817914036314974804616913 0.0
88 0 -1 1 19.2428982902713122391531152056203873540077721 -5.08110660731994126640608045753511081958739765 0.842629004903227952432369208731952006782723223 0.0 0.0
88 0 -1 2 4.10209373714336244244899944969207392455066365 -1.33418228262508254184987879585347872729488608 0.275529829246990261962817914036314974804616913 0.0 0.0
88 0 1 0 -276.88818319067173696297789055594008693017 62.5726577718391584568783753035460265648343251 -12.496458303311461373482726140638154621471888 1.75529829246990261962817914036314974804616913 0.0
88 0 1 1 19.2428982902713122391531152056203873540077721 -5.08110660731994126640608045753511081958739765 0.842629004903227952432369208731952006782723223 0.0 0.0
88 0 1 2 4.10209373714336244244899944969207392455066365 -1.33418228262508254184987879585347872729488608 0.275529829246990261962817914036314974804616913 0.0 0.0
88 1 -1 0 -276.88818319067173696297789055594008693017 62.5726577718391584568783753035460265648343251 -12.496458303311461373482726140638154621471888 1.75529829246990261962817914036314974804616913 0.0
88 1 -1 1 19.2428982902713122391531152056203873540077721 -5.08110660731994126640608045753511081958739765 0.842629004903227952432369208731952006782723223 0.0 0.0
88 1 -1 2 4.10209373714336244244899944969207392455066365 -1.33418228262508254184987879585347872729488608 0.275529829246990261962817914036314974804616913 0.0 0.0
88 1 1 0 -276.88818319067173696297789055594008693017 62.5726577718391584568783753035460265648343251 -12.496458303311461373482726140638154621471888 1.75529829246990261962817914036314974804616913 0.0
88 1 1 1 19.2428982902713122391531152056203873540077721 -5.08110660731994126640608045753511081958739765 0.842629004903227952432369208731952006782723223 0.0 0.0
88 1 1 2 4.10209373714336244244899944969207392455066365 -1.33418228262508254184987879585347872729488608 0.275529829246990261962817914036314974804616913 0.0 0.0
89 0 -1 0 -916.23603120037612557890115770005415557752225 128.89356674208251720859479595526922480683976 -15.8584084619486523082306511767355495172429071 1.38629436111989061883446424291635313615100027 0.0
89 0 -1 1 4.70513671927989075992820549125281505577917319 -1.22892299417697005570240193164328767578703132 0.20456854629336979372184525236121562128299991 0.0 0.0
89 0 -1 2 0.366936216197429789337614513544671651569421934 -0.150419552857317733782522281073705446371810583 0.0386294361119890618834464242916353136151000269 0.0 0.0
89 0 1 0 -916.23603120037612557890115770005415557752225 128.89356674208251720859479595526922480683976 -15.8584084619486523082306511767355495172429071 1.38629436111989061883446424291635313615100027 0.0
89 0 1 1 4.70513671927989075992820549125281505577917319 -1.22892299417697005570240193164328767578703132 0.20456854629336979372184525236121562128299991 0.0 0.0
89 0 1 2 0.366936216197429789337614513544671651569421934 -0.150419552857317733782522281073705446371810583 0.0386294361119890618834464242916353136151000269 0.0 0.0
89 1 -1 0 -916.23603120037612557890115770005415557752225 128.89356674208251720859479595526922480683976 -15.8584084619486523082306511767355495172429071 1.38629436111989061883446424291635313615100027 0.0
89 1 -1 1 4.70513671927989075992820549125281505577917319 -1.22892299417697005570240193164328767578703132 0.20456854629336979372184525236121562128299991 0.0 0.0
89 1 -1 2 0.366936216197429789337614513544671651569421934 -0.150419552857317733782522281073705446371810583 0.0386294361119890618834464242916353136151000269 0.0 0.0
89 1 1 0 -916.23603120037612557890115770005415557752225 128.89356674208251720859479595526922480683976 -15.8584084619486523082306511767355495172429071 1.38629436111989061883446424291635313615100027 0.0
89 1 1 1 4.70513671927989075992820549125281505577917319 -1.22892299417697005570240193164328767578703132 0.20456854629336979372184525236121562128299991 0.0 0.0
89 1 1 2 0.366936216197429789337614513544671651569421934 -0.150419552857317733782522281073705446371810583 0.0386294361119890618834464242916353136151000269 0.0 0.0
90 0 -1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
90 0 -1 1 4.18879020478639098461685784437267051226289253 0.0 0.0 0.0 0.0
90 0 -1 2 1.25663706143591729538505735331180115367886776 0.0 0.0 0.0 0.0
90 0 1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
90 0 1 1 4.18879020478639098461685784437267051226289253 0.0 0.0 0.0 0.0
90 0 1 2 1.25663706143591729538505735331180115367886776 0.0 0.0 0.0 0.0
90 1 -1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
90 1 -1 1 4.18879020478639098461685784437267051226289253 0.0 0.0 0.0 0.0
90 1 -1 2 1.25663706143591729538505735331180115367886776 0.0 0.0 0.0 0.0
90 1 1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
90 1 1 1 4.18879020478639098461685784437267051226289253 0.0 0.0 0.0 0.0
90 1 1 2 1.25663706143591729538505735331180115367886776 0.0 0.0 0.0 0.0
91 0 -1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
91 0 -1 1 1.39626340159546366153895261479089017075429751 0.0 0.0 0.0 0.0
91 0 -1 2 0.251327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
91 0 1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
91 0 1 1 1.39626340159546366153895261479089017075429751 0.0 0.0 0.0 0.0
91 0 1 2 0.251327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
91 1 -1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
91 1 -1 1 1.39626340159546366153895261479089017075429751 0.0 0.0 0.0 0.0
91 1 -1 2 0.251327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
91 1 1 0 -84.1085680473694462451061967916585250100864004 12.5663706143591729538505735331180115367886776 0.0 0.0 0.0
91 1 1 1 1.39626340159546366153895261479089017075429751 0.0 0.0 0.0 0.0
91 1 1 2 0.251327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
92 0 -1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
92 0 -1 1 0.698131700797731830769476307395445085377148755 0.0 0.0 0.0 0.0
92 0 -1 2 0.062831853071795864769252867665590057683943388 0.0 0.0 0.0 0.0
92 0 1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
92 0 1 1 0.698131700797731830769476307395445085377148755 0.0 0.0 0.0 0.0
92 0 1 2 0.062831853071795864769252867665590057683943388 0.0 0.0 0.0 0.0
92 1 -1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
92 1 -1 1 0.698131700797731830769476307395445085377148755 0.0 0.0 0.0 0.0
92 1 -1 2 0.062831853071795864769252867665590057683943388 0.0 0.0 0.0 0.0
92 1 1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
92 1 1 1 0.698131700797731830769476307395445085377148755 0.0 0.0 0.0 0.0
92 1 1 2 0.062831853071795864769252867665590057683943388 0.0 0.0 0.0 0.0
93 0 -1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
93 0 -1 1 -10.527436170572915220336984594965862074795323 2.09439510239319549230842892218633525613144627 0.0 0.0 0.0
93 0 -1 2 -2.50896836942998396348548241261199469303784854 0.62831853071795864769252867665590057683943388 0.0 0.0 0.0
93 0 1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
93 0 1 1 -10.527436170572915220336984594965862074795323 2.09439510239319549230842892218633525613144627 0.0 0.0 0.0
93 0 1 2 -2.50896836942998396348548241261199469303784854 0.62831853071795864769252867665590057683943388 0.0 0.0 0.0
93 1 -1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
93 1 -1 1 -10.527436170572915220336984594965862074795323 2.09439510239319549230842892218633525613144627 0.0 0.0 0.0
93 1 -1 2 -2.50896836942998396348548241261199469303784854 0.62831853071795864769252867665590057683943388 0.0 0.0 0.0
93 1 1 0 203.569609343592143197632552003265692902860601 -42.0542840236847231225530983958292625050432002 6.2831853071795864769252867665590057683943388 0.0 0.0
93 1 1 1 -10.527436170572915220336984594965862074795323 2.09439510239319549230842892218633525613144627 0.0 0.0 0.0
93 1 1 2 -2.50896836942998396348548241261199469303784854 0.62831853071795864769252867665590057683943388 0.0 0.0 0.0
94 0 -1 0 -239.09645389247084696818676182828507188172478 59.7305206481113484762631776058035839463871001 -14.7439567046627750843512624313556254841272613 3.1415926535897932384626433832795028841971694 0.0
94 0 -1 1 -4.21652053408985986401427783638976340933193834 1.04719755119659774615421446109316762806572313 0.0 0.0 0.0
94 0 -1 2 -0.391622643338261497986672349407035956944674431 0.15707963267948966192313216916397514420985847 0.0 0.0 0.0
94 0 1 0 -239.09645389247084696818676182828507188172478 59.7305206481113484762631776058035839463871001 -14.7439567046627750843512624313556254841272613 3.1415926535897932384626433832795028841971694 0.0
94 0 1 1 -4.21652053408985986401427783638976340933193834 1.04719755119659774615421446109316762806572313 0.0 0.0 0.0
94 0 1 2 -0.391622643338261497986672349407035956944674431 0.15707963267948966192313216916397514420985847 0.0 0.0 0.0
94 1 -1 0 -239.09645389247084696818676182828507188172478 59.7305206481113484762631776058035839463871001 -14.7439567046627750843512624313556254841272613 3.1415926535897932384626433832795028841971694 0.0
94 1 -1 1 -4.21652053408985986401427783638976340933193834 1.04719755119659774615421446109316762806572313 0.0 0.0 0.0
94 1 -1 2 -0.391622643338261497986672349407035956944674431 0.15707963267948966192313216916397514420985847 0.0 0.0 0.0
94 1 1 0 -239.09645389247084696818676182828507188172478 59.7305206481113484762631776058035839463871001 -14.7439567046627750843512624313556254841272613 3.1415926535897932384626433832795028841971694 0.0
94 1 1 1 -4.21652053408985986401427783638976340933193834 1.04719755119659774615421446109316762806572313 0.0 0.0 0.0
94 1 1 2 -0.391622643338261497986672349407035956944674431 0.15707963267948966192313216916397514420985847 0.0 0.0 0.0
95 0 -1 0 -19.7920203946014275469374802949793304704970181 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
95 0 -1 1 3.37051601961291180972947683492780802713089289 0.0 0.0 0.0 0.0
95 0 -1 2 1.10211931698796104785127165614525989921846765 0.0 0.0 0.0 0.0
95 0 1 0 -19.7920203946014275469374802949793304704970181 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
95 0 1 1 3.37051601961291180972947683492780802713089289 0.0 0.0 0.0 0.0
95 0 1 2 1.10211931698796104785127165614525989921846765 0.0 0.0 0.0 0.0
95 1 -1 0 -19.7920203946014275469374802949793304704970181 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
95 1 -1 1 3.37051601961291180972947683492780802713089289 0.0 0.0 0.0 0.0
95 1 -1 2 1.10211931698796104785127165614525989921846765 0.0 0.0 0.0 0.0
95 1 1 0 -19.7920203946014275469374802949793304704970181 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
95 1 1 1 3.37051601961291180972947683492780802713089289 0.0 0.0 0.0 0.0
95 1 1 2 1.10211931698796104785127165614525989921846765 0.0 0.0 0.0 0.0
96 0 -1 0 -39.1838064240496727904675694304431714660120271 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
96 0 -1 1 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0 0.0
96 0 -1 2 0.154517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
96 0 1 0 -39.1838064240496727904675694304431714660120271 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
96 0 1 1 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0 0.0
96 0 1 2 0.154517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
96 1 -1 0 -39.1838064240496727904675694304431714660120271 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
96 1 -1 1 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0 0.0
96 1 -1 2 0.154517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
96 1 1 0 -39.1838064240496727904675694304431714660120271 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
96 1 1 1 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0 0.0
96 1 1 2 0.154517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
97 0 -1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
97 0 -1 1 3.65067715026669866878323972652479096505378363 0.0 0.0 0.0 0.0
97 0 -1 2 2.40847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
97 0 1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
97 0 1 1 3.65067715026669866878323972652479096505378363 0.0 0.0 0.0 0.0
97 0 1 2 2.40847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
97 1 -1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
97 1 -1 1 3.65067715026669866878323972652479096505378363 0.0 0.0 0.0 0.0
97 1 -1 2 2.40847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
97 1 1 0 7.46265007236631521113577245632109722749355344 0.0 0.0 0.0 0.0
97 1 1 1 3.65067715026669866878323972652479096505378363 0.0 0.0 0.0 0.0
97 1 1 2 2.40847726795184419140508662458103959687387061 0.0 0.0 0.0 0.0
98 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
98 0 -1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
98 0 -1 2 2.0 0.0 0.0 0.0 0.0
98 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
98 0 1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
98 0 1 2 2.0 0.0 0.0 0.0 0.0
98 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
98 1 -1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
98 1 -1 2 2.0 0.0 0.0 0.0 0.0
98 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
98 1 1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
98 1 1 2 2.0 0.0 0.0 0.0 0.0
99 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
99 0 -1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
99 0 -1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
99 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
99 0 1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
99 0 1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
99 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
99 1 -1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
99 1 -1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
99 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
99 1 1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
99 1 1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
100 0 -1 0 98.8393540385146889224104000531707855180269335 -24.6520781707853206973605000037333976616809626 -3.51059658493980523925635828072629949609233826 0.0 0.0
100 0 -1 1 -15.4930854906774502444783866253118537184531149 0.0 0.0 0.0 0.0
100 0 -1 2 -4.48525230528448719420268995440999750637324172 0.0 0.0 0.0 0.0
100 0 1 0 116.851628918647909951873407604670211863897963 -28.3834032069684783029283862318939462754277394 -3.51059658493980523925635828072629949609233826 0.0 0.0
100 0 1 1 -16.3798802084472384720364890147184731869760458 0.0 0.0 0.0 0.0
100 0 1 2 -4.67668935531243411647846125230984444837314527 0.0 0.0 0.0 0.0
100 1 -1 0 98.8393540385146889224104000531707855180269335 -24.6520781707853206973605000037333976616809626 -3.51059658493980523925635828072629949609233826 0.0 0.0
100 1 -1 1 -15.4930854906774502444783866253118537184531149 0.0 0.0 0.0 0.0
100 1 -1 2 -4.48525230528448719420268995440999750637324172 0.0 0.0 0.0 0.0
100 1 1 0 98.8393540385146889224104000531707855180269335 -24.6520781707853206973605000037333976616809626 -3.51059658493980523925635828072629949609233826 0.0 0.0
100 1 1 1 -15.4930854906774502444783866253118537184531149 0.0 0.0 0.0 0.0
100 1 1 2 -4.48525230528448719420268995440999750637324172 0.0 0.0 0.0 0.0
101 0 -1 0 302.644204977789654287515355593078712422817397 -24.7299306063171545456294265115549377295554325 -2.77258872223978123766892848583270627230200054 0.0 0.0
101 0 -1 1 -4.51370326428563841582714373412900263298285219 0.0 0.0 0.0 0.0
101 0 -1 2 -0.699970231271093161888681873769588649166284379 0.0 0.0 0.0 0.0
101 0 1 0 393.873239373744225410859691899473834160610123 -33.5649761844931698939121138165124006525973334 -2.77258872223978123766892848583270627230200054 0.0 0.0
101 0 1 1 -5.02317194811131384980799395951327333521421881 0.0 0.0 0.0 0.0
101 0 1 2 -0.759860593530329698689922046532101937902154381 0.0 0.0 0.0 0.0
101 1 -1 0 302.644204977789654287515355593078712422817397 -24.7299306063171545456294265115549377295554325 -2.77258872223978123766892848583270627230200054 0.0 0.0
101 1 -1 1 -4.51370326428563841582714373412900263298285219 0.0 0.0 0.0 0.0
101 1 -1 2 -0.699970231271093161888681873769588649166284379 0.0 0.0 0.0 0.0
101 1 1 0 364.008721179757576979334352910183534067245428 -30.2751080507967170209672834832203502741594336 -2.77258872223978123766892848583270627230200054 0.0 0.0
101 1 1 1 -4.78646132601013147412293740394395679469351874 0.0 0.0 0.0 0.0
101 1 1 2 -0.730873780160684411395439013202896900058364401 0.0 0.0 0.0 0.0
102 0 -1 0 -44.3107279651619486740578616680652991072691111 0.0 0.0 0.0 0.0
102 0 -1 1 -18.8342744261652318600393255784769600608219183 0.0 0.0 0.0 0.0
102 0 -1 2 -11.8007785069019025482420765773028345092411903 0.0 0.0 0.0 0.0
102 0 1 0 -52.0236866909370133839309776116387936176663002 0.0 0.0 0.0 0.0
102 0 1 1 -21.6788047445786012380491094172308892060457641 0.0 0.0 0.0 0.0
102 0 1 2 -13.4750039749655344287502483934832618741146751 0.0 0.0 0.0 0.0
102 1 -1 0 -44.3107279651619486740578616680652991072691111 0.0 0.0 0.0 0.0
102 1 -1 1 -18.8342744261652318600393255784769600608219183 0.0 0.0 0.0 0.0
102 1 -1 2 -11.8007785069019025482420765773028345092411903 0.0 0.0 0.0 0.0
102 1 1 0 -44.3107279651619486740578616680652991072691111 0.0 0.0 0.0 0.0
102 1 1 1 -18.8342744261652318600393255784769600608219183 0.0 0.0 0.0 0.0
102 1 1 2 -11.8007785069019025482420765773028345092411903 0.0 0.0 0.0 0.0
103 0 -1 0 -52.8702214505285621816514848801912226553285384 0.0 0.0 0.0 0.0
103 0 -1 1 -22.2634446140284040581058781769301714574769903 0.0 0.0 0.0 0.0
103 0 -1 2 -13.8550659331517735635275848333539748107810501 0.0 0.0 0.0 0.0
103 0 1 0 -66.6622991368790336399395745158440233567942557 0.0 0.0 0.0 0.0
103 0 1 1 -27.933535770380434754671252786845097303560792 0.0 0.0 0.0 0.0
103 0 1 2 -17.3550659331517735635275848333539748107810501 0.0 0.0 0.0 0.0
103 1 -1 0 -52.8702214505285621816514848801912226553285384 0.0 0.0 0.0 0.0
103 1 -1 1 -22.2634446140284040581058781769301714574769903 0.0 0.0 0.0 0.0
103 1 -1 2 -13.8550659331517735635275848333539748107810501 0.0 0.0 0.0 0.0
103 1 1 0 -59.449957717921467927541145546775323412204338 0.0 0.0 0.0 0.0
103 1 1 1 -25.3537995029875290087815921202609965466849924 0.0 0.0 0.0 0.0
103 1 1 2 -15.8550659331517735635275848333539748107810501 0.0 0.0 0.0 0.0
104 0 -1 0 -110.824377414602231783077850340214697103538897 0.0 0.0 0.0 0.0
104 0 -1 1 -11.4822290840917143563164304965925927213617033 0.0 0.0 0.0 0.0
104 0 -1 2 -3.88150513622006638029122737524414337788793827 0.0 0.0 0.0 0.0
104 0 1 0 -139.5848234599133874303189388934604480388307 0.0 0.0 0.0 0.0
104 0 1 1 -14.1377148220900235740528929662508590960884358 0.0 0.0 0.0 0.0
104 0 1 2 -4.73913756304883751763133085496036155067301871 0.0 0.0 0.0 0.0
104 1 -1 0 -110.824377414602231783077850340214697103538897 0.0 0.0 0.0 0.0
104 1 -1 1 -11.4822290840917143563164304965925927213617033 0.0 0.0 0.0 0.0
104 1 -1 2 -3.88150513622006638029122737524414337788793827 0.0 0.0 0.0 0.0
104 1 1 0 -133.005087192520481684429278226876347281954901 0.0 0.0 0.0 0.0
104 1 1 1 -13.6642935778876588226827798551122260150470357 0.0 0.0 0.0 0.0
104 1 1 2 -4.62319030957025636845339872164354139929785879 0.0 0.0 0.0 0.0
105 0 -1 0 216.676111735631049108352519140451047834431098 -11.6737081103540427095562055355922773665334506 -3.81712816847794688118046983873277339010085673 0.0 0.0
105 0 -1 1 -3.95229482676130159710926530279954455007172892 0.0 0.0 0.0 0.0
105 0 -1 2 -0.578237227054626253289536296069077163101515775 0.0 0.0 0.0 0.0
105 0 1 0 335.994696108665011650150260924281504940404858 -23.4455214143207951917264768409824263538993182 -3.81712816847794688118046983873277339010085673 0.0 0.0
105 0 1 1 -4.67641016958885196691327779941100373613633182 0.0 0.0 0.0 0.0
105 0 1 2 -0.665980099783352412015669079415573110664424588 0.0 0.0 0.0 0.0
105 1 -1 0 216.676111735631049108352519140451047834431098 -11.6737081103540427095562055355922773665334506 -3.81712816847794688118046983873277339010085673 0.0 0.0
105 1 -1 1 -3.95229482676130159710926530279954455007172892 0.0 0.0 0.0 0.0
105 1 -1 2 -0.578237227054626253289536296069077163101515775 0.0 0.0 0.0 0.0
105 1 1 0 216.676111735631049108352519140451047834431098 -11.6737081103540427095562055355922773665334506 -3.81712816847794688118046983873277339010085673 0.0 0.0
105 1 1 1 -3.95229482676130159710926530279954455007172892 0.0 0.0 0.0 0.0
105 1 1 2 -0.578237227054626253289536296069077163101515775 0.0 0.0 0.0 0.0
106 0 -1 0 244.051838866485555253894108544034151960728468 -7.61481615159181478862993358785521278080478449 -1.86566251809157880278394311408027430687338836 0.0 0.0
106 0 -1 1 -0.731383145380563876108283276619097599455368961 0.0 0.0 0.0 0.0
106 0 -1 2 -0.055801795385758380599803876844227528807487187 0.0 0.0 0.0 0.0
106 0 1 0 384.834594581715653481756381443839270062417729 -17.3024664966958494778278239948403318300576131 -1.86566251809157880278394311408027430687338836 0.0 0.0
106 0 1 1 -0.903540136884583824363526015579861253949858374 0.0 0.0 0.0 0.0
106 0 1 2 -0.0672527216618892710087837791904125297291994533 0.0 0.0 0.0 0.0
106 1 -1 0 244.051838866485555253894108544034151960728468 -7.61481615159181478862993358785521278080478449 -1.86566251809157880278394311408027430687338836 0.0 0.0
106 1 -1 1 -0.731383145380563876108283276619097599455368961 0.0 0.0 0.0 0.0
106 1 -1 2 -0.055801795385758380599803876844227528807487187 0.0 0.0 0.0 0.0
106 1 1 0 272.911296281368393988576853295937781538813977 -9.54305583303558096609821257374858640840408177 -1.86566251809157880278394311408027430687338836 0.0 0.0
106 1 1 1 -0.762111216698783322691524539691209592453388502 0.0 0.0 0.0 0.0
106 1 1 2 -0.057777917681317467549234521961136323667683768 0.0 0.0 0.0 0.0
107 0 -1 0 272.421135036695390821970390023637925022036688 -10.0160688493138954302178498544255858886915016 -1.6449340668482264364724151666460251892189499 0.0 0.0
107 0 -1 1 -0.674610127133414537401843118309221264270885773 0.0 0.0 0.0 0.0
107 0 -1 2 -0.0515683539631791793721840792867915954755883387 0.0 0.0 0.0 0.0
107 0 1 0 401.077740482983498949658878736365474110999961 -18.7151930472285225874615019145191612255718397 -1.6449340668482264364724151666460251892189499 0.0 0.0
107 0 1 1 -0.822682325707531857780023237311692590439713351 0.0 0.0 0.0 0.0
107 0 1 2 -0.0615438728429900797707855431767125582368630659 0.0 0.0 0.0 0.0
107 1 -1 0 272.421135036695390821970390023637925022036688 -10.0160688493138954302178498544255858886915016 -1.6449340668482264364724151666460251892189499 0.0 0.0
107 1 -1 1 -0.674610127133414537401843118309221264270885773 0.0 0.0 0.0 0.0
107 1 -1 2 -0.0515683539631791793721840792867915954755883387 0.0 0.0 0.0 0.0
107 1 1 0 350.060268723274438511770616768196604972732463 -15.1090223377497397312622874299848112532768809 -1.6449340668482264364724151666460251892189499 0.0 0.0
107 1 1 1 -0.752638370273016148761633348409042716585679952 0.0 0.0 0.0 0.0
107 1 1 2 -0.0566827617318789686596744320656014471257519548 0.0 0.0 0.0 0.0
108 0 -1 0 -497.323129471278688287928366787396457348506013 28.7418599083590784659554160364028796409985749 5.50437027813817919224783126947841408645846995 -1.75529829246990261962817914036314974804616913 0.0
108 0 -1 1 -1.37760676339040374415690631577338069613401314 0.0 0.0 0.0 0.0
108 0 -1 2 -0.073979310010251771717105444634722222477382097 0.0 0.0 0.0 0.0
108 0 1 0 -766.586321706960358444811164644130577133691069 52.0241459445058021500070381602291834387860863 5.8085402937549790125394522308744850874278394 -2.19412286558737827453522392545393718505771141 0.0
108 0 1 1 -1.7673607928469554923090714836364195966191095 0.0 0.0 0.0 0.0
108 0 1 2 -0.0915272308241290186416400619260817531938911341 0.0 0.0 0.0 0.0
108 1 -1 0 -497.323129471278688287928366787396457348506013 28.7418599083590784659554160364028796409985749 5.50437027813817919224783126947841408645846995 -1.75529829246990261962817914036314974804616913 0.0
108 1 -1 1 -1.37760676339040374415690631577338069613401314 0.0 0.0 0.0 0.0
108 1 -1 2 -0.073979310010251771717105444634722222477382097 0.0 0.0 0.0 0.0
108 1 1 0 -456.475178747362346872970845712459413799507128 14.8951241389705050234393051157459439956132327 8.64993563703974185452165870728100893591496195 -2.19412286558737827453522392545393718505771141 0.0
108 1 1 1 -1.59158039960228167794548591233811895508982447 0.0 0.0 0.0 0.0
108 1 1 2 -0.0830821409400971788878638587298738127896233239 0.0 0.0 0.0 0.0
109 0 -1 0 -579.877203225065525079199035720232814069243644 41.5804492235955358580958981874195279387941718 3.13301594051492813654243320339539346238359569 -1.38629436111989061883446424291635313615100027 0.0
109 0 -1 1 -1.1731044124226650830680382440328488096545405 0.0 0.0 0.0 0.0
109 0 -1 2 -0.0654800496866105182748167527181525963933327158 0.0 0.0 0.0 0.0
109 0 1 0 -808.569672975017452706688572266488682640304543 60.8344481914283374217921313990848085488248586 3.37324244747402884887598446655872594824887217 -1.73286795139986327354308030364544142018875034 0.0
109 0 1 1 -1.48433510205475527340212849008372845588439614 0.0 0.0 0.0 0.0
109 0 1 2 -0.0801344803996060175473869380917687842198004958 0.0 0.0 0.0 0.0
109 1 -1 0 -579.877203225065525079199035720232814069243644 41.5804492235955358580958981874195279387941718 3.13301594051492813654243320339539346238359569 -1.38629436111989061883446424291635313615100027 0.0
109 1 -1 1 -1.1731044124226650830680382440328488096545405 0.0 0.0 0.0 0.0
109 1 -1 2 -0.0654800496866105182748167527181525963933327158 0.0 0.0 0.0 0.0
109 1 1 0 -713.626103624933228193826415572442409091803447 49.7621479334528924577115821672278835531887261 4.19570948089814206711219204988173854285834712 -1.73286795139986327354308030364544142018875034 0.0
109 1 1 1 -1.43602374643867979457799010120172005947807951 0.0 0.0 0.0 0.0
109 1 1 2 -0.0777488881683058068348772908705786358699641118 0.0 0.0 0.0 0.0
110 0 -1 0 -46.340904871778650668534488036267403871527686 0.0 0.0 0.0 0.0
110 0 -1 1 -4.82418506685549247237541221801849254022867789 0.0 0.0 0.0 0.0
110 0 -1 2 -1.6340296930416938125852732736841733657340839 0.0 0.0 0.0 0.0
110 0 1 0 -62.171572753937090923001914703474207335862232 0.0 0.0 0.0 0.0
110 0 1 1 -6.22048469961376111077717106354950331332331792 0.0 0.0 0.0 0.0
110 0 1 2 -2.07511435209126956111982016794898789060803375 0.0 0.0 0.0 0.0
110 1 -1 0 -46.340904871778650668534488036267403871527686 0.0 0.0 0.0 0.0
110 1 -1 1 -4.82418506685549247237541221801849254022867789 0.0 0.0 0.0 0.0
110 1 -1 2 -1.6340296930416938125852732736841733657340839 0.0 0.0 0.0 0.0
110 1 1 0 -46.340904871778650668534488036267403871527686 0.0 0.0 0.0 0.0
110 1 1 1 -4.82418506685549247237541221801849254022867789 0.0 0.0 0.0 0.0
110 1 1 2 -1.6340296930416938125852732736841733657340839 0.0 0.0 0.0 0.0
111 0 -1 0 -30.839878041696059715853199687719360604860643 0.0 0.0 0.0 0.0
111 0 -1 1 -1.45766486271619832760771309320030406631536239 0.0 0.0 0.0 0.0
111 0 -1 2 -0.302443832981890644806342408442440812770677923 0.0 0.0 0.0 0.0
111 0 1 0 -42.6389160959261617536369546259014233839430435 0.0 0.0 0.0 0.0
111 0 1 1 -1.94961253992690253738848961974284896322230813 0.0 0.0 0.0 0.0
111 0 1 2 -0.397982345898078860844503178024197780352732577 0.0 0.0 0.0 0.0
111 1 -1 0 -30.839878041696059715853199687719360604860643 0.0 0.0 0.0 0.0
111 1 -1 1 -1.45766486271619832760771309320030406631536239 0.0 0.0 0.0 0.0
111 1 -1 2 -0.302443832981890644806342408442440812770677923 0.0 0.0 0.0 0.0
111 1 1 0 -32.8022917455891002356367511905590640302034234 0.0 0.0 0.0 0.0
111 1 1 1 -1.53475236943112978478522195973295776918238683 0.0 0.0 0.0 0.0
111 1 1 2 -0.315469758436573529882631724692938242022765115 0.0 0.0 0.0 0.0
112 0 -1 0 -29.082575126556833585376875777565931168228215 0.0 0.0 0.0 0.0
112 0 -1 1 -5.21030350818969582659869538895090302257277169 0.0 0.0 0.0 0.0
112 0 -1 2 -1.99497349661252655414096124246620851270536105 0.0 0.0 0.0 0.0
112 0 1 0 -40.2650084720135837821881161378884564599464306 0.0 0.0 0.0 0.0
112 0 1 1 -7.16199607336834600626637840648067274401596112 0.0 0.0 0.0 0.0
112 0 1 2 -2.73417788094315636640103142075791454696045451 0.0 0.0 0.0 0.0
112 1 -1 0 -29.082575126556833585376875777565931168228215 0.0 0.0 0.0 0.0
112 1 -1 1 -5.21030350818969582659869538895090302257277169 0.0 0.0 0.0 0.0
112 1 -1 2 -1.99497349661252655414096124246620851270536105 0.0 0.0 0.0 0.0
112 1 1 0 -34.5828114950301082767290967310473249703789881 0.0 0.0 0.0 0.0
112 1 1 1 -6.26595723019311027712233358865427239328310244 0.0 0.0 0.0 0.0
112 1 1 2 -2.41226323568254779450063866302508953310793395 0.0 0.0 0.0 0.0
113 0 -1 0 103.662359856555186989345127173897840539919742 -3.80740807579590739431496679392760639040239225 -0.93283125904578940139197155704013715343669418 0.0 0.0
113 0 -1 1 -1.30994870837757579564491761475728794134002705 0.0 0.0 0.0 0.0
113 0 -1 2 -0.110542125219949607891995977981204599977834284 0.0 0.0 0.0 0.0
113 0 1 0 136.910796555837314112415085897636320275502663 -3.96617331758396248746743958235689513166763513 -1.39924688856868410208795733556020573015504127 0.0 0.0
113 0 1 1 -1.7566358451819623036630840936918945852138101 0.0 0.0 0.0 0.0
113 0 1 2 -0.143005149517083875409149182216054923544817892 0.0 0.0 0.0 0.0
113 1 -1 0 103.662359856555186989345127173897840539919742 -3.80740807579590739431496679392760639040239225 -0.93283125904578940139197155704013715343669418 0.0 0.0
113 1 -1 1 -1.30994870837757579564491761475728794134002705 0.0 0.0 0.0 0.0
113 1 -1 2 -0.110542125219949607891995977981204599977834284 0.0 0.0 0.0 0.0
113 1 1 0 85.8674595808322151248254235413567556905705968 -0.0864679857538282316026338718110224208408694734 -1.39924688856868410208795733556020573015504127 0.0 0.0
113 1 1 1 -1.51604650884223081539269551478364000686734141 0.0 0.0 0.0 0.0
113 1 1 2 -0.124410928798060730655454582781293323829163348 0.0 0.0 0.0 0.0
114 0 -1 0 83.6939465433986326174978529194262445175759082 -5.00803442465694771510892492721279294434575082 -0.822467033424113218236207583323012594609474951 0.0 0.0
114 0 -1 1 -4.37624135434494372711638672784877016156172237 0.0 0.0 0.0 0.0
114 0 -1 2 -0.718792986675416836740934965872285189989901476 0.0 0.0 0.0 0.0
114 0 1 0 112.114413789766601218928568128385507559113826 -5.99622744410519560100138935635451194918793817 -1.23370055013616982735431137498451889191421243 0.0 0.0
114 0 1 1 -6.03218308958209013340031950110916963546243435 0.0 0.0 0.0 0.0
114 0 1 2 -0.97958860234478702448086478758057915573480801 0.0 0.0 0.0 0.0
114 1 -1 0 83.6939465433986326174978529194262445175759082 -5.00803442465694771510892492721279294434575082 -0.822467033424113218236207583323012594609474951 0.0 0.0
114 1 -1 1 -4.37624135434494372711638672784877016156172237 0.0 0.0 0.0 0.0
114 1 -1 2 -0.718792986675416836740934965872285189989901476 0.0 0.0 0.0 0.0
114 1 1 0 93.0529471078825916089131613322559887070587569 -4.19314208936580417290178211408733696304045873 -1.23370055013616982735431137498451889191421243 0.0 0.0
114 1 1 1 -5.63835379906087298959953398564351960775739322 0.0 0.0 0.0 0.0
114 1 1 2 -0.926503247605395596381257545313404169587328571 0.0 0.0 0.0 0.0
115 0 -1 0 181.597210539691544164724961279759706485568132 -9.59237658091879603514578476994476259247571573 -1.38629436111989061883446424291635313615100027 0.0 0.0
115 0 -1 1 -4.92284035687237800327083423885143387554885202 0.0 0.0 0.0 0.0
115 0 -1 2 -0.738599667383082223772128298061223962781384406 0.0 0.0 0.0 0.0
115 0 1 0 229.655723430435670236536488702969491638319739 -10.4982179281204852293131464865344507568961631 -2.0794415416798359282516963643745297042265004 0.0 0.0
115 0 1 1 -6.65972031845827219958275597840299830547821809 0.0 0.0 0.0 0.0
115 0 1 2 -0.991637210202264069990600592281913819592754542 0.0 0.0 0.0 0.0
115 1 -1 0 181.597210539691544164724961279759706485568132 -9.59237658091879603514578476994476259247571573 -1.38629436111989061883446424291635313615100027 0.0 0.0
115 1 -1 1 -4.92284035687237800327083423885143387554885202 0.0 0.0 0.0 0.0
115 1 -1 2 -0.738599667383082223772128298061223962781384406 0.0 0.0 0.0 0.0
115 1 1 0 211.433596199745893147828988875032291213199492 -8.85328386127225879284073131988842556767721315 -2.0794415416798359282516963643745297042265004 0.0 0.0
115 1 1 1 -6.42300969635708982389769942283368176495751803 0.0 0.0 0.0 0.0
115 1 1 2 -0.962650396832618782696117558952708781748964562 0.0 0.0 0.0 0.0
116 0 -1 0 -85.282610673914553051973571015403440616726593 0.0 0.0 0.0 0.0
116 0 -1 1 -21.1320013169983847896859234083698415743394274 0.0 0.0 0.0 0.0
116 0 -1 2 -11.7876916430917826434153734351574954559591033 0.0 0.0 0.0 0.0
116 0 1 0 -125.031435377411789598572076931239323206209955 0.0 0.0 0.0 0.0
116 0 1 1 -30.7833996453793182636504233716175206025460521 0.0 0.0 0.0 0.0
116 0 1 2 -17.1447707632968569772398294102412594772051784 0.0 0.0 0.0 0.0
116 1 -1 0 -85.282610673914553051973571015403440616726593 0.0 0.0 0.0 0.0
116 1 -1 1 -21.1320013169983847896859234083698415743394274 0.0 0.0 0.0 0.0
116 1 -1 2 -11.7876916430917826434153734351574954559591033 0.0 0.0 0.0 0.0
116 1 1 0 -85.282610673914553051973571015403440616726593 0.0 0.0 0.0 0.0
116 1 1 1 -21.1320013169983847896859234083698415743394274 0.0 0.0 0.0 0.0
116 1 1 2 -11.7876916430917826434153734351574954559591033 0.0 0.0 0.0 0.0
117 0 -1 0 -58.2221895152791509643523657766509582581509531 0.0 0.0 0.0 0.0
117 0 -1 1 -6.4514311104865343651355245139692922649854313 0.0 0.0 0.0 0.0
117 0 -1 2 -2.23725449702226561604482253091344957179559958 0.0 0.0 0.0 0.0
117 0 1 0 -85.9341420409380915146376701842413161091087661 0.0 0.0 0.0 0.0
117 0 1 1 -9.47497678687584489629739565545110276283682473 0.0 0.0 0.0 0.0
117 0 1 2 -3.28156396005241316803891868240754030273106512 0.0 0.0 0.0 0.0
117 1 -1 0 -58.2221895152791509643523657766509582581509531 0.0 0.0 0.0 0.0
117 1 -1 1 -6.4514311104865343651355245139692922649854313 0.0 0.0 0.0 0.0
117 1 -1 2 -2.23725449702226561604482253091344957179559958 0.0 0.0 0.0 0.0
117 1 1 0 -62.171572753937090923001914703474207335862232 0.0 0.0 0.0 0.0
117 1 1 1 -6.7718552138971496388430533702579001967196846 0.0 0.0 0.0 0.0
117 1 1 2 -2.32111263091903650696160214461095190138183811 0.0 0.0 0.0 0.0
118 0 -1 0 -26.8904948030381197572036507608961115271493641 0.0 0.0 0.0 0.0
118 0 -1 1 -11.3766005294070867942980566050896662199551181 0.0 0.0 0.0 0.0
118 0 -1 2 -7.12208007598204784065858321987798408185721848 0.0 0.0 0.0 0.0
118 0 1 0 -40.651946561161262314770957201917877731574545 0.0 0.0 0.0 0.0
118 0 1 1 -17.2364078660151414317511897510355489237024361 0.0 0.0 0.0 0.0
118 0 1 2 -10.8016765444801565170707707432465808277841427 0.0 0.0 0.0 0.0
118 1 -1 0 -26.8904948030381197572036507608961115271493641 0.0 0.0 0.0 0.0
118 1 -1 1 -11.3766005294070867942980566050896662199551181 0.0 0.0 0.0 0.0
118 1 -1 2 -7.12208007598204784065858321987798408185721848 0.0 0.0 0.0 0.0
118 1 1 0 -30.8153222108242007967707537665755183778349249 0.0 0.0 0.0 0.0
118 1 1 1 -12.8355682821690724183495768540551518405524349 0.0 0.0 0.0 0.0
118 1 1 2 -7.98352934996392739799884762326331765635222609 0.0 0.0 0.0 0.0
119 0 -1 0 -29.082575126556833585376875777565931168228215 0.0 0.0 0.0 0.0
119 0 -1 1 -12.2688295953367357912209996567118373866539755 0.0 0.0 0.0 0.0
119 0 -1 2 -7.66138777907185749982235226174027417730844722 0.0 0.0 0.0 0.0
119 0 1 0 -42.1590741310080756173411226068355002898022447 0.0 0.0 0.0 0.0
119 0 1 1 -17.7153854259873399260406207593692183389714623 0.0 0.0 0.0 0.0
119 0 1 2 -11.0471833947412276875622820834485681430533538 0.0 0.0 0.0 0.0
119 1 -1 0 -29.082575126556833585376875777565931168228215 0.0 0.0 0.0 0.0
119 1 -1 1 -12.2688295953367357912209996567118373866539755 0.0 0.0 0.0 0.0
119 1 -1 2 -7.66138777907185749982235226174027417730844722 0.0 0.0 0.0 0.0
119 1 1 0 -36.4768771540246001118821031999943688002348022 0.0 0.0 0.0 0.0
119 1 1 1 -15.3990828502050099427862366081269187451144033 0.0 0.0 0.0 0.0
119 1 1 2 -9.61909804000183625946267484118139315690587432 0.0 0.0 0.0 0.0
120 0 -1 0 372.062196568325253420496333672889001095931911 -11.6737081103540427095562055355922773665334506 -3.81712816847794688118046983873277339010085673 0.0 0.0
120 0 -1 1 21.6084507952601619328088484463044526259661446 -1.49168522337905683610852912182206330383759014 -0.597927297373130572060548349095101754828892353 0.0 0.0
120 0 -1 2 5.92412837562780515212929701325108098045173859 -0.529630611485925819277354178364215956907821121 -0.231214016345372285482061677188073434114865681 0.0 0.0
120 0 1 0 430.446399229230174714939023221482473893529779 2.74393682142914655887772001927055054147207624 -7.63425633695589376236093967746554678020171347 0.0 0.0
120 0 1 1 26.4467071758183344460329180913529323618380126 -0.353118260197493016972353786551142998496946601 -1.19585459474626114412109669819020350965778471 0.0 0.0
120 0 1 2 7.45652344464853419589724600685673279537257294 -0.193879522492737592168932169877306199795861156 -0.462428032690744570964123354376146868229731362 0.0 0.0
120 1 -1 0 372.062196568325253420496333672889001095931911 -11.6737081103540427095562055355922773665334506 -3.81712816847794688118046983873277339010085673 0.0 0.0
120 1 -1 1 21.6084507952601619328088484463044526259661446 -1.49168522337905683610852912182206330383759014 -0.597927297373130572060548349095101754828892353 0.0 0.0
120 1 -1 2 5.92412837562780515212929701325108098045173859 -0.529630611485925819277354178364215956907821121 -0.231214016345372285482061677188073434114865681 0.0 0.0
120 1 1 0 178.572939733358013069569752977362884404009809 22.3846321285899153664252091807458503497488746 -7.63425633695589376236093967746554678020171347 0.0 0.0
120 1 1 1 11.4483650057657383669108441733030160200027878 1.65389203312735885262847359496360405694801346 -1.19585459474626114412109669819020350965778471 0.0 0.0
120 1 1 2 3.10275860731957488845008621849240429293243754 0.488559758435007689800858204553030276969996362 -0.462428032690744570964123354376146868229731362 0.0 0.0
121 0 -1 0 145.153146959173283055688339644321473743977252 -7.61481615159181478862993358785521278080478449 -1.86566251809157880278394311408027430687338836 0.0 0.0
121 0 -1 1 47.2722677690962587033988717326331615352538323 -3.24230883146695752464843179681608273341535746 -0.912669287566674667195809931631197741263445908 0.0 0.0
121 0 -1 2 27.040493368311898513499617969800703008606214 -2.03210081105639889814924525076956155195725899 -0.602119316987961047851271656145259899218467652 0.0 0.0
121 0 1 0 188.684396572948835311633708898853034993927957 -4.39339775585650280630326676978562049066716146 -3.73132503618315760556788622816054861374677672 0.0 0.0
121 0 1 1 63.1258994290600887332597630889350043137439594 -2.14042275932468247706533245029544097408546231 -1.82533857513334933439161986326239548252689182 0.0 0.0
121 0 1 2 36.5229979637559493699251388457520660927583962 -1.40940237064550665383662474555895912860453584 -1.2042386339759220957025433122905197984369353 0.0 0.0
121 1 -1 0 145.153146959173283055688339644321473743977252 -7.61481615159181478862993358785521278080478449 -1.86566251809157880278394311408027430687338836 0.0 0.0
121 1 -1 1 47.2722677690962587033988717326331615352538323 -3.24230883146695752464843179681608273341535746 -0.912669287566674667195809931631197741263445908 0.0 0.0
121 1 -1 2 27.040493368311898513499617969800703008606214 -2.03210081105639889814924525076956155195725899 -0.602119316987961047851271656145259899218467652 0.0 0.0
121 1 1 0 110.36029190993963792809013966706101459731036 3.36601290780376570542634465130612493098636985 -3.73132503618315760556788622816054861374677672 0.0 0.0
121 1 1 1 35.3203833853336911374217950769254629706296731 1.21814832048951702126266607381590736441806782 -1.82533857513334933439161986326239548252689182 0.0 0.0
121 1 1 2 20.0534491595540992929976884364941070238037285 0.713713903982303619749140435566259950185162199 -1.2042386339759220957025433122905197984369353 0.0 0.0
122 0 -1 0 167.387893086797265234995705838852489035151816 -10.0160688493138954302178498544255858886915016 -1.6449340668482264364724151666460251892189499 0.0 0.0
122 0 -1 1 54.5110273152196213490445845352406308730734588 -4.25328135623813897611924832530775950419643012 -0.772588722239781237668928485832706272302000537 0.0 0.0
122 0 -1 2 31.0706620790844763085879310515293999209312736 -2.65342640972002734529138393927091171596224993 -0.5 0.0 0.0
122 0 1 0 207.582074146041197297810193139658809601677882 -7.07280208393165124464366275316606155732739235 -3.2898681336964528729448303332920503784378998 0.0 0.0
122 0 1 1 68.4899283989167553608108607377680518411259246 -3.30024087259721622214395881043872129190426815 -1.54517744447956247533785697166541254460400107 0.0 0.0
122 0 1 2 39.2652685444481593449091206407808255729099273 -2.12931985286416790881897546186483602653397482 -1.0 0.0 0.0
122 1 -1 0 167.387893086797265234995705838852489035151816 -10.0160688493138954302178498544255858886915016 -1.6449340668482264364724151666460251892189499 0.0 0.0
122 1 -1 1 54.5110273152196213490445845352406308730734588 -4.25328135623813897611924832530775950419643012 -0.772588722239781237668928485832706272302000537 0.0 0.0
122 1 -1 2 31.0706620790844763085879310515293999209312736 -2.65342640972002734529138393927091171596224993 -0.5 0.0 0.0
122 1 1 0 169.459140782273178077779379547399771897567744 -3.46663137445286838844444826863171158503243347 -3.2898681336964528729448303332920503784378998 0.0 0.0
122 1 1 1 57.6954019902676675648656018401518052900551714 -2.01037273890076334919912847714667091346636835 -1.54517744447956247533785697166541254460400107 0.0 0.0
122 1 1 2 33.4234935137675917909458037919543681330007817 -1.37931985286416790881897546186483602653397482 -1.0 0.0 0.0
123 0 -1 0 -356.933650461348320023379385417260145927697287 24.9344518325631710716404492424752732505961827 4.57153901909238979085585971243827693302177577 -1.75529829246990261962817914036314974804616913 0.0
123 0 -1 1 8.80982726900010948803498306399561115143346499 -0.570851860667035509410572521775953801402857208 -0.244701707530097380371820859636850251953830869 0.0 0.0
123 0 -1 2 0.721119223647886615550214650065304050468112038 -0.0906915352142002176571672910732724104628222846 -0.044315812901617976480756236848241540689751232 0.0 0.0
123 0 1 0 -379.247707403483658776189337444246281092607213 7.13790186372923591967787393464512819442682934 11.6332553820352096363911213279596062096224763 -3.07177201182232958434931349563551205908079598 0.0
123 0 1 1 8.80824352945323262747599026994067333175008532 0.16067345894622752466481578237991788585025104 -0.489403415060194760743641719273700503907661739 0.0 0.0
123 0 1 2 0.702735476808755917156351591640749306191222492 -0.00197646026720539358792309688785515197722422436 -0.088631625803235952961512473696483081379502464 0.0 0.0
123 1 -1 0 -356.933650461348320023379385417260145927697287 24.9344518325631710716404492424752732505961827 4.57153901909238979085585971243827693302177577 -1.75529829246990261962817914036314974804616913 0.0
123 1 -1 1 8.80982726900010948803498306399561115143346499 -0.570851860667035509410572521775953801402857208 -0.244701707530097380371820859636850251953830869 0.0 0.0
123 1 -1 2 0.721119223647886615550214650065304050468112038 -0.0906915352142002176571672910732724104628222846 -0.044315812901617976480756236848241540689751232 0.0 0.0
123 1 1 0 -130.016525769227807709938884304197041697094958 -26.1114146099759269510250533992922385379192585 14.4746507253199724783733278043661300581095988 -3.07177201182232958434931349563551205908079598 0.0
123 1 1 1 6.51357476664293788030727811469244278193775046 0.477882772376701840700402829566870188876005947 -0.489403415060194760743641719273700503907661739 0.0 0.0
123 1 1 2 0.538168064537936026262156047980446689495757816 0.0338633274620018928387278239631131409543427666 -0.088631625803235952961512473696483081379502464 0.0 0.0
124 0 -1 0 -209.552804192077222710001537336261427079214732 26.9800382180197921078411884902619724019727052 0.924254545970924299471761377156027731623120474 -1.38629436111989061883446424291635313615100027 0.0
124 0 -1 1 35.6605008644353156269098974374330052205428166 -2.56650650244087582135760795880429681597728507 -0.613705638880109381165535757083646863848999731 0.0 0.0
124 0 -1 2 7.36352511266493319487326350919518504305393735 -0.756467519619480053447044202785116444124607665 -0.193147180559945309417232121458176568075500134 0.0 0.0
124 0 1 0 -255.568669214228875578475714523410108937389348 25.6810373302957878925376873477750573317541357 4.39424883096845479148016624641173324381813741 -2.42601513195980858296031242510361798826425047 0.0
124 0 1 1 40.8898786535668678714338219020012740879009359 -1.17234659712550510716422817810365194865734088 -1.22741127776021876233107151416729372769799946 0.0 0.0
124 0 1 2 8.57142159374676020082550887391485741885177819 -0.453547472277165410543734093135438877784579763 -0.386294361119890618834464242916353136151000269 0.0 0.0
124 1 -1 0 -209.552804192077222710001537336261427079214732 26.9800382180197921078411884902619724019727052 0.924254545970924299471761377156027731623120474 -1.38629436111989061883446424291635313615100027 0.0
124 1 -1 1 35.6605008644353156269098974374330052205428166 -2.56650650244087582135760795880429681597728507 -0.613705638880109381165535757083646863848999731 0.0 0.0
124 1 -1 2 7.36352511266493319487326350919518504305393735 -0.756467519619480053447044202785116444124607665 -0.193147180559945309417232121458176568075500134 0.0 0.0
124 1 1 0 -210.803232172659478982193912829340386100220928 18.0567564939079607930291605248313325114844326 5.21671586439256800971637382973474583842761236 -2.42601513195980858296031242510361798826425047 0.0
124 1 1 1 38.0420140989190843245612416382644209707272417 -0.817280663973731543636643344749677137876290778 -1.22741127776021876233107151416729372769799946 0.0 0.0
124 1 1 2 8.14453410935477886514369855874175243002922521 -0.381080438853052192307526509812426283175104813 -0.386294361119890618834464242916353136151000269 0.0 0.0
125 0 -1 0 -47.8767930741198694609883465407897264392357242 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
125 0 -1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
125 0 -1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
125 0 1 0 -47.8767930741198694609883465407897264392357242 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
125 0 1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
125 0 1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
125 1 -1 0 -47.8767930741198694609883465407897264392357242 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
125 1 -1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
125 1 -1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
125 1 1 0 -47.8767930741198694609883465407897264392357242 7.02119316987961047851271656145259899218467652 0.0 0.0 0.0
125 1 1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
125 1 1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
126 0 -1 0 -61.3645162019679226918189973171048216444280314 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
126 0 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
126 0 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
126 0 1 0 -61.3645162019679226918189973171048216444280314 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
126 0 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
126 0 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
126 1 -1 0 -61.3645162019679226918189973171048216444280314 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
126 1 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
126 1 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
126 1 1 0 -61.3645162019679226918189973171048216444280314 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
126 1 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
126 1 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
127 0 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
127 0 -1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
127 0 -1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
127 0 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
127 0 1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
127 0 1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
127 1 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
127 1 -1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
127 1 -1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
127 1 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
127 1 1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
127 1 1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
128 0 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
128 0 -1 1 0.660039224434420825239747206521446639553342054 0.0 0.0 0.0 0.0
128 0 -1 2 0.302047443131172494991294464753297034109595198 0.0 0.0 0.0 0.0
128 0 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
128 0 1 1 0.660039224434420825239747206521446639553342054 0.0 0.0 0.0 0.0
128 0 1 2 0.302047443131172494991294464753297034109595198 0.0 0.0 0.0 0.0
128 1 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
128 1 -1 1 0.660039224434420825239747206521446639553342054 0.0 0.0 0.0 0.0
128 1 -1 2 0.302047443131172494991294464753297034109595198 0.0 0.0 0.0 0.0
128 1 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
128 1 1 1 0.660039224434420825239747206521446639553342054 0.0 0.0 0.0 0.0
128 1 1 2 0.302047443131172494991294464753297034109595198 0.0 0.0 0.0 0.0
129 0 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
129 0 -1 1 0.277559303913965618739118080941621292636993997 0.0 0.0 0.0 0.0
129 0 -1 2 0.0816271307240229208405879460389191382420040019 0.0 0.0 0.0 0.0
129 0 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
129 0 1 1 0.277559303913965618739118080941621292636993997 0.0 0.0 0.0 0.0
129 0 1 2 0.0816271307240229208405879460389191382420040019 0.0 0.0 0.0 0.0
129 1 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
129 1 -1 1 0.277559303913965618739118080941621292636993997 0.0 0.0 0.0 0.0
129 1 -1 2 0.0816271307240229208405879460389191382420040019 0.0 0.0 0.0 0.0
129 1 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
129 1 1 1 0.277559303913965618739118080941621292636993997 0.0 0.0 0.0 0.0
129 1 1 2 0.0816271307240229208405879460389191382420040019 0.0 0.0 0.0 0.0
130 0 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
130 0 -1 1 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0 0.0
130 0 -1 2 0.103011829631970831689190464777694169640266738 0.0 0.0 0.0 0.0
130 0 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
130 0 1 1 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0 0.0
130 0 1 2 0.103011829631970831689190464777694169640266738 0.0 0.0 0.0 0.0
130 1 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
130 1 -1 1 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0 0.0
130 1 -1 2 0.103011829631970831689190464777694169640266738 0.0 0.0 0.0 0.0
130 1 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
130 1 1 1 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0 0.0
130 1 1 2 0.103011829631970831689190464777694169640266738 0.0 0.0 0.0 0.0
131 0 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
131 0 -1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
131 0 -1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
131 0 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
131 0 1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
131 0 1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
131 1 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
131 1 -1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
131 1 -1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
131 1 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
131 1 1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
131 1 1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
132 0 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
132 0 -1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
132 0 -1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
132 0 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
132 0 1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
132 0 1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
132 1 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
132 1 -1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
132 1 -1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
132 1 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
132 1 1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
132 1 1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
133 0 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
133 0 -1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
133 0 -1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
133 0 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
133 0 1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
133 0 1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
133 1 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
133 1 -1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
133 1 -1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
133 1 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
133 1 1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
133 1 1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
134 0 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
134 0 -1 1 2.90301766880862920789736659652395488367867324 0.0 0.0 0.0 0.0
134 0 -1 2 2.05740563048173224200278793127641583641315804 0.0 0.0 0.0 0.0
134 0 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
134 0 1 1 2.90301766880862920789736659652395488367867324 0.0 0.0 0.0 0.0
134 0 1 2 2.05740563048173224200278793127641583641315804 0.0 0.0 0.0 0.0
134 1 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
134 1 -1 1 2.90301766880862920789736659652395488367867324 0.0 0.0 0.0 0.0
134 1 -1 2 2.05740563048173224200278793127641583641315804 0.0 0.0 0.0 0.0
134 1 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
134 1 1 1 2.90301766880862920789736659652395488367867324 0.0 0.0 0.0 0.0
134 1 1 2 2.05740563048173224200278793127641583641315804 0.0 0.0 0.0 0.0
135 0 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
135 0 -1 1 2.4303156645247041254359667368093784496546601 0.0 0.0 0.0 0.0
135 0 -1 2 1.6979525568688275050087055352467029658904048 0.0 0.0 0.0 0.0
135 0 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
135 0 1 1 2.4303156645247041254359667368093784496546601 0.0 0.0 0.0 0.0
135 0 1 2 1.6979525568688275050087055352467029658904048 0.0 0.0 0.0 0.0
135 1 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
135 1 -1 1 2.4303156645247041254359667368093784496546601 0.0 0.0 0.0 0.0
135 1 -1 2 1.6979525568688275050087055352467029658904048 0.0 0.0 0.0 0.0
135 1 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
135 1 1 1 2.4303156645247041254359667368093784496546601 0.0 0.0 0.0 0.0
135 1 1 2 1.6979525568688275050087055352467029658904048 0.0 0.0 0.0 0.0
136 0 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
136 0 -1 1 0.949851973846253143591953433225672435061005465 0.0 0.0 0.0 0.0
136 0 -1 2 0.43343201743583123760536437784955170995932969 0.0 0.0 0.0 0.0
136 0 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
136 0 1 1 0.949851973846253143591953433225672435061005465 0.0 0.0 0.0 0.0
136 0 1 2 0.43343201743583123760536437784955170995932969 0.0 0.0 0.0 0.0
136 1 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
136 1 -1 1 0.949851973846253143591953433225672435061005465 0.0 0.0 0.0 0.0
136 1 -1 2 0.43343201743583123760536437784955170995932969 0.0 0.0 0.0 0.0
136 1 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
136 1 1 1 0.949851973846253143591953433225672435061005465 0.0 0.0 0.0 0.0
136 1 1 2 0.43343201743583123760536437784955170995932969 0.0 0.0 0.0 0.0
137 0 -1 0 9.1327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
137 0 -1 1 1.77777777777777777777777777777777777777777778 0.0 0.0 0.0 0.0
137 0 -1 2 0.751071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
137 0 1 0 9.1327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
137 0 1 1 1.77777777777777777777777777777777777777777778 0.0 0.0 0.0 0.0
137 0 1 2 0.751071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
137 1 -1 0 9.1327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
137 1 -1 1 1.77777777777777777777777777777777777777777778 0.0 0.0 0.0 0.0
137 1 -1 2 0.751071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
137 1 1 0 9.1327412287183459077011470662360230735773552 0.0 0.0 0.0 0.0
137 1 1 1 1.77777777777777777777777777777777777777777778 0.0 0.0 0.0 0.0
137 1 1 2 0.751071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
138 0 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
138 0 -1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
138 0 -1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
138 0 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
138 0 1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
138 0 1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
138 1 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
138 1 -1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
138 1 -1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
138 1 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
138 1 1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
138 1 1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
139 0 -1 0 -40.6505337506409161616076684077151153112553258 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
139 0 -1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
139 0 -1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
139 0 1 0 -40.6505337506409161616076684077151153112553258 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
139 0 1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
139 0 1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
139 1 -1 0 -40.6505337506409161616076684077151153112553258 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
139 1 -1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
139 1 -1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
139 1 1 0 -40.6505337506409161616076684077151153112553258 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
139 1 1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
139 1 1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
140 0 -1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
140 0 -1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
140 0 -1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
140 0 1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
140 0 1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
140 0 1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
140 1 -1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
140 1 -1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
140 1 -1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
140 1 1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
140 1 1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
140 1 1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
141 0 -1 0 -105.72593575780442249452185309042812200126004 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
141 0 -1 1 0.0545516123448986116591587339629908323421333094 0.0 0.0 0.0 0.0
141 0 -1 2 0.00343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
141 0 1 0 -105.72593575780442249452185309042812200126004 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
141 0 1 1 0.0545516123448986116591587339629908323421333094 0.0 0.0 0.0 0.0
141 0 1 2 0.00343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
141 1 -1 0 -105.72593575780442249452185309042812200126004 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
141 1 -1 1 0.0545516123448986116591587339629908323421333094 0.0 0.0 0.0 0.0
141 1 -1 2 0.00343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
141 1 1 0 -105.72593575780442249452185309042812200126004 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
141 1 1 1 0.0545516123448986116591587339629908323421333094 0.0 0.0 0.0 0.0
141 1 1 2 0.00343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
142 0 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
142 0 -1 1 0.101218674983764456848211876029325118058650702 0.0 0.0 0.0 0.0
142 0 -1 2 0.0156477214799309907992000746285932424914221696 0.0 0.0 0.0 0.0
142 0 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
142 0 1 1 0.101218674983764456848211876029325118058650702 0.0 0.0 0.0 0.0
142 0 1 2 0.0156477214799309907992000746285932424914221696 0.0 0.0 0.0 0.0
142 1 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
142 1 -1 1 0.101218674983764456848211876029325118058650702 0.0 0.0 0.0 0.0
142 1 -1 2 0.0156477214799309907992000746285932424914221696 0.0 0.0 0.0 0.0
142 1 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
142 1 1 1 0.101218674983764456848211876029325118058650702 0.0 0.0 0.0 0.0
142 1 1 2 0.0156477214799309907992000746285932424914221696 0.0 0.0 0.0 0.0
143 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
143 0 -1 1 0.0283677011981232891547807375970402406851223636 0.0 0.0 0.0 0.0
143 0 -1 2 0.00246402934059572412556327333250767423542466271 0.0 0.0 0.0 0.0
143 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
143 0 1 1 0.0283677011981232891547807375970402406851223636 0.0 0.0 0.0 0.0
143 0 1 2 0.00246402934059572412556327333250767423542466271 0.0 0.0 0.0 0.0
143 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
143 1 -1 1 0.0283677011981232891547807375970402406851223636 0.0 0.0 0.0 0.0
143 1 -1 2 0.00246402934059572412556327333250767423542466271 0.0 0.0 0.0 0.0
143 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
143 1 1 1 0.0283677011981232891547807375970402406851223636 0.0 0.0 0.0 0.0
143 1 1 2 0.00246402934059572412556327333250767423542466271 0.0 0.0 0.0 0.0
144 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
144 0 -1 1 0.0336905596681805573823809650618212929922962167 0.0 0.0 0.0 0.0
144 0 -1 2 0.00266666666666666666666666666666666666666666667 0.0 0.0 0.0 0.0
144 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
144 0 1 1 0.0336905596681805573823809650618212929922962167 0.0 0.0 0.0 0.0
144 0 1 2 0.00266666666666666666666666666666666666666666667 0.0 0.0 0.0 0.0
144 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
144 1 -1 1 0.0336905596681805573823809650618212929922962167 0.0 0.0 0.0 0.0
144 1 -1 2 0.00266666666666666666666666666666666666666666667 0.0 0.0 0.0 0.0
144 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
144 1 1 1 0.0336905596681805573823809650618212929922962167 0.0 0.0 0.0 0.0
144 1 1 2 0.00266666666666666666666666666666666666666666667 0.0 0.0 0.0 0.0
145 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
145 0 -1 1 0.0228915176959935181531534366172653710311703863 0.0 0.0 0.0 0.0
145 0 -1 2 0.00156179693833403699319322720888665933855526117 0.0 0.0 0.0 0.0
145 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
145 0 1 1 0.0228915176959935181531534366172653710311703863 0.0 0.0 0.0 0.0
145 0 1 2 0.00156179693833403699319322720888665933855526117 0.0 0.0 0.0 0.0
145 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
145 1 -1 1 0.0228915176959935181531534366172653710311703863 0.0 0.0 0.0 0.0
145 1 -1 2 0.00156179693833403699319322720888665933855526117 0.0 0.0 0.0 0.0
145 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
145 1 1 1 0.0228915176959935181531534366172653710311703863 0.0 0.0 0.0 0.0
145 1 1 2 0.00156179693833403699319322720888665933855526117 0.0 0.0 0.0 0.0
146 0 -1 0 1.30347440156209219312507157213482493849703897 0.0 0.0 0.0 0.0
146 0 -1 1 0.190884375905491645947644343854939932628850524 0.0 0.0 0.0 0.0
146 0 -1 2 0.0596106294899021761732016649407891967578515335 0.0 0.0 0.0 0.0
146 0 1 0 1.30347440156209219312507157213482493849703897 0.0 0.0 0.0 0.0
146 0 1 1 0.190884375905491645947644343854939932628850524 0.0 0.0 0.0 0.0
146 0 1 2 0.0596106294899021761732016649407891967578515335 0.0 0.0 0.0 0.0
146 1 -1 0 1.30347440156209219312507157213482493849703897 0.0 0.0 0.0 0.0
146 1 -1 1 0.190884375905491645947644343854939932628850524 0.0 0.0 0.0 0.0
146 1 -1 2 0.0596106294899021761732016649407891967578515335 0.0 0.0 0.0 0.0
146 1 1 0 1.30347440156209219312507157213482493849703897 0.0 0.0 0.0 0.0
146 1 1 1 0.190884375905491645947644343854939932628850524 0.0 0.0 0.0 0.0
146 1 1 2 0.0596106294899021761732016649407891967578515335 0.0 0.0 0.0 0.0
147 0 -1 0 1.24953055976334796868641482751709737820451662 0.0 0.0 0.0 0.0
147 0 -1 1 0.0583354512471981743476466994786720944961862745 0.0 0.0 0.0 0.0
147 0 -1 2 0.0106036980041202137072580737201355553342909802 0.0 0.0 0.0 0.0
147 0 1 0 1.24953055976334796868641482751709737820451662 0.0 0.0 0.0 0.0
147 0 1 1 0.0583354512471981743476466994786720944961862745 0.0 0.0 0.0 0.0
147 0 1 2 0.0106036980041202137072580737201355553342909802 0.0 0.0 0.0 0.0
147 1 -1 0 1.24953055976334796868641482751709737820451662 0.0 0.0 0.0 0.0
147 1 -1 1 0.0583354512471981743476466994786720944961862745 0.0 0.0 0.0 0.0
147 1 -1 2 0.0106036980041202137072580737201355553342909802 0.0 0.0 0.0 0.0
147 1 1 0 1.24953055976334796868641482751709737820451662 0.0 0.0 0.0 0.0
147 1 1 1 0.0583354512471981743476466994786720944961862745 0.0 0.0 0.0 0.0
147 1 1 2 0.0106036980041202137072580737201355553342909802 0.0 0.0 0.0 0.0
148 0 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
148 0 -1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
148 0 -1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
148 0 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
148 0 1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
148 0 1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
148 1 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
148 1 -1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
148 1 -1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
148 1 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
148 1 1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
148 1 1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
149 0 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
149 0 -1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
149 0 -1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
149 0 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
149 0 1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
149 0 1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
149 1 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
149 1 -1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
149 1 -1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
149 1 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
149 1 1 1 0.0925197679713218729130393603138737642123313324 0.0 0.0 0.0 0.0
149 1 1 2 0.0163254261448045841681175892077838276484008004 0.0 0.0 0.0 0.0
150 0 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
150 0 -1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
150 0 -1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
150 0 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
150 0 1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
150 0 1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
150 1 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
150 1 -1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
150 1 -1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
150 1 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
150 1 1 1 0.136379030862246529147896834907477080855333274 0.0 0.0 0.0 0.0
150 1 1 2 0.0206023659263941663378380929555388339280533477 0.0 0.0 0.0 0.0
151 0 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
151 0 -1 1 0.121963576549028722996861480763652072039136449 0.0 0.0 0.0 0.0
151 0 -1 2 0.0225258239021006489418984067082933946858612869 0.0 0.0 0.0 0.0
151 0 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
151 0 1 1 0.121963576549028722996861480763652072039136449 0.0 0.0 0.0 0.0
151 0 1 2 0.0225258239021006489418984067082933946858612869 0.0 0.0 0.0 0.0
151 1 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
151 1 -1 1 0.121963576549028722996861480763652072039136449 0.0 0.0 0.0 0.0
151 1 -1 2 0.0225258239021006489418984067082933946858612869 0.0 0.0 0.0 0.0
151 1 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
151 1 1 1 0.121963576549028722996861480763652072039136449 0.0 0.0 0.0 0.0
151 1 1 2 0.0225258239021006489418984067082933946858612869 0.0 0.0 0.0 0.0
152 0 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
152 0 -1 1 0.0344473907723590865726518899610460080640249341 0.0 0.0 0.0 0.0
152 0 -1 2 0.00359893932195072883384531961402343709695102374 0.0 0.0 0.0 0.0
152 0 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
152 0 1 1 0.0344473907723590865726518899610460080640249341 0.0 0.0 0.0 0.0
152 0 1 2 0.00359893932195072883384531961402343709695102374 0.0 0.0 0.0 0.0
152 1 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
152 1 -1 1 0.0344473907723590865726518899610460080640249341 0.0 0.0 0.0 0.0
152 1 -1 2 0.00359893932195072883384531961402343709695102374 0.0 0.0 0.0 0.0
152 1 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
152 1 1 1 0.0344473907723590865726518899610460080640249341 0.0 0.0 0.0 0.0
152 1 1 2 0.00359893932195072883384531961402343709695102374 0.0 0.0 0.0 0.0
153 0 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
153 0 -1 1 0.0308399226571072909710131201046245880707771108 0.0 0.0 0.0 0.0
153 0 -1 2 0.00326508522896091683362351784155676552968016008 0.0 0.0 0.0 0.0
153 0 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
153 0 1 1 0.0308399226571072909710131201046245880707771108 0.0 0.0 0.0 0.0
153 0 1 2 0.00326508522896091683362351784155676552968016008 0.0 0.0 0.0 0.0
153 1 -1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
153 1 -1 1 0.0308399226571072909710131201046245880707771108 0.0 0.0 0.0 0.0
153 1 -1 2 0.00326508522896091683362351784155676552968016008 0.0 0.0 0.0 0.0
153 1 1 0 2.11154805883873542918843050478342408139267867 0.0 0.0 0.0 0.0
153 1 1 1 0.0308399226571072909710131201046245880707771108 0.0 0.0 0.0 0.0
153 1 1 2 0.00326508522896091683362351784155676552968016008 0.0 0.0 0.0 0.0
154 0 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
154 0 -1 1 0.0454596769540821763826322783024923602851110912 0.0 0.0 0.0 0.0
154 0 -1 2 0.00412047318527883326756761859110776678561066953 0.0 0.0 0.0 0.0
154 0 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
154 0 1 1 0.0454596769540821763826322783024923602851110912 0.0 0.0 0.0 0.0
154 0 1 2 0.00412047318527883326756761859110776678561066953 0.0 0.0 0.0 0.0
154 1 -1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
154 1 -1 1 0.0454596769540821763826322783024923602851110912 0.0 0.0 0.0 0.0
154 1 -1 2 0.00412047318527883326756761859110776678561066953 0.0 0.0 0.0 0.0
154 1 1 0 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0 0.0
154 1 1 1 0.0454596769540821763826322783024923602851110912 0.0 0.0 0.0 0.0
154 1 1 2 0.00412047318527883326756761859110776678561066953 0.0 0.0 0.0 0.0
155 0 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
155 0 -1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
155 0 -1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
155 0 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
155 0 1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
155 0 1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
155 1 -1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
155 1 -1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
155 1 -1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
155 1 1 0 2.55300496132544016181148639965192231670155559 0.0 0.0 0.0 0.0
155 1 1 1 0.747659481458069460885873130000836081375110395 0.0 0.0 0.0 0.0
155 1 1 2 0.351071637470111949402298693304623760460712569 0.0 0.0 0.0 0.0
156 0 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
156 0 -1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
156 0 -1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
156 0 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
156 0 1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
156 0 1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
156 1 -1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
156 1 -1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
156 1 -1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
156 1 1 0 2.35664014971543488751279965701725259409044226 0.0 0.0 0.0 0.0
156 1 1 1 0.220013074811473608413249068840482213184447351 0.0 0.0 0.0 0.0
156 1 1 2 0.0604094886262344989982588929506594068219190395 0.0 0.0 0.0 0.0
157 0 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
157 0 -1 1 0.810105221508234708478655578936459483218220032 0.0 0.0 0.0 0.0
157 0 -1 2 0.33959051137376550100174110704934059317808096 0.0 0.0 0.0 0.0
157 0 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
157 0 1 1 0.810105221508234708478655578936459483218220032 0.0 0.0 0.0 0.0
157 0 1 2 0.33959051137376550100174110704934059317808096 0.0 0.0 0.0 0.0
157 1 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
157 1 -1 1 0.810105221508234708478655578936459483218220032 0.0 0.0 0.0 0.0
157 1 -1 2 0.33959051137376550100174110704934059317808096 0.0 0.0 0.0 0.0
157 1 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
157 1 1 1 0.810105221508234708478655578936459483218220032 0.0 0.0 0.0 0.0
157 1 1 2 0.33959051137376550100174110704934059317808096 0.0 0.0 0.0 0.0
158 0 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
158 0 -1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
158 0 -1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
158 0 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
158 0 1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
158 0 1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
158 1 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
158 1 -1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
158 1 -1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
158 1 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
158 1 1 1 0.316617324615417714530651144408557478353668488 0.0 0.0 0.0 0.0
158 1 1 2 0.0866864034871662475210728755699103419918659379 0.0 0.0 0.0 0.0
159 0 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
159 0 -1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
159 0 -1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
159 0 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
159 0 1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
159 0 1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
159 1 -1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
159 1 -1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
159 1 -1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
159 1 1 0 4.90964511104087504932428605666917491079199785 0.0 0.0 0.0 0.0
159 1 1 1 0.469232901964163428708540112174094240309484149 0.0 0.0 0.0 0.0
159 1 1 2 0.130623816120256888878718631611584158914061553 0.0 0.0 0.0 0.0
160 0 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
160 0 -1 1 0.123359690628429163884052480418498352283108443 0.0 0.0 0.0 0.0
160 0 -1 2 0.0195905113737655010017411070493405931780809605 0.0 0.0 0.0 0.0
160 0 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
160 0 1 1 0.123359690628429163884052480418498352283108443 0.0 0.0 0.0 0.0
160 0 1 2 0.0195905113737655010017411070493405931780809605 0.0 0.0 0.0 0.0
160 1 -1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
160 1 -1 1 0.123359690628429163884052480418498352283108443 0.0 0.0 0.0 0.0
160 1 -1 2 0.0195905113737655010017411070493405931780809605 0.0 0.0 0.0 0.0
160 1 1 0 4.22309611767747085837686100956684816278535734 0.0 0.0 0.0 0.0
160 1 1 1 0.123359690628429163884052480418498352283108443 0.0 0.0 0.0 0.0
160 1 1 2 0.0195905113737655010017411070493405931780809605 0.0 0.0 0.0 0.0
161 0 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
161 0 -1 1 0.105539108205139238176883714802852492784556163 0.0 0.0 0.0 0.0
161 0 -1 2 0.0173372806974332495042145751139820683983731876 0.0 0.0 0.0 0.0
161 0 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
161 0 1 1 0.105539108205139238176883714802852492784556163 0.0 0.0 0.0 0.0
161 0 1 2 0.0173372806974332495042145751139820683983731876 0.0 0.0 0.0 0.0
161 1 -1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
161 1 -1 1 0.105539108205139238176883714802852492784556163 0.0 0.0 0.0 0.0
161 1 -1 2 0.0173372806974332495042145751139820683983731876 0.0 0.0 0.0 0.0
161 1 1 0 3.4336293856408270461494264668819884632113224 0.0 0.0 0.0 0.0
161 1 1 1 0.105539108205139238176883714802852492784556163 0.0 0.0 0.0 0.0
161 1 1 2 0.0173372806974332495042145751139820683983731876 0.0 0.0 0.0 0.0
162 0 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
162 0 -1 1 1.9059864610498082711762663648981531312198849 0.0 0.0 0.0 0.0
162 0 -1 2 1.26354320110361775493267145793501440765492071 0.0 0.0 0.0 0.0
162 0 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
162 0 1 1 1.9059864610498082711762663648981531312198849 0.0 0.0 0.0 0.0
162 0 1 2 1.26354320110361775493267145793501440765492071 0.0 0.0 0.0 0.0
162 1 -1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
162 1 -1 1 1.9059864610498082711762663648981531312198849 0.0 0.0 0.0 0.0
162 1 -1 2 1.26354320110361775493267145793501440765492071 0.0 0.0 0.0 0.0
162 1 1 0 3.85647936288753235493655797178674725519859456 0.0 0.0 0.0 0.0
162 1 1 1 1.9059864610498082711762663648981531312198849 0.0 0.0 0.0 0.0
162 1 1 2 1.26354320110361775493267145793501440765492071 0.0 0.0 0.0 0.0
163 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
163 0 -1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
163 0 -1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
163 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
163 0 1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
163 0 1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
163 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
163 1 -1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
163 1 -1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
163 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
163 1 1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
163 1 1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
164 0 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
164 0 -1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
164 0 -1 2 2.0 0.0 0.0 0.0 0.0
164 0 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
164 0 1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
164 0 1 2 2.0 0.0 0.0 0.0 0.0
164 1 -1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
164 1 -1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
164 1 -1 2 2.0 0.0 0.0 0.0 0.0
164 1 1 0 6.5797362673929057458896606665841007568757996 0.0 0.0 0.0 0.0
164 1 1 1 3.09035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
164 1 1 2 2.0 0.0 0.0 0.0 0.0
165 0 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
165 0 -1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
165 0 -1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
165 0 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
165 0 1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
165 0 1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
165 1 -1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
165 1 -1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
165 1 -1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
165 1 1 0 11.0903548889591249506757139433308250892080021 0.0 0.0 0.0 0.0
165 1 1 1 1.63654837034695834977476201888972497026399928 0.0 0.0 0.0 0.0
165 1 1 2 0.61807097779182499013514278866616501784160043 0.0 0.0 0.0 0.0
166 0 -1 0 -42.265408068682542389044484022653025600294317 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
166 0 -1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
166 0 -1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
166 0 1 0 -42.265408068682542389044484022653025600294317 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
166 0 1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
166 0 1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
166 1 -1 0 -42.265408068682542389044484022653025600294317 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
166 1 -1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
166 1 -1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
166 1 1 0 -42.265408068682542389044484022653025600294317 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
166 1 1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
166 1 1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
167 0 -1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
167 0 -1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
167 0 -1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
167 0 1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
167 0 1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
167 0 1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
167 1 -1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
167 1 -1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
167 1 -1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
167 1 1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
167 1 1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
167 1 1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
168 0 -1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
168 0 -1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
168 0 -1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
168 0 1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
168 0 1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
168 0 1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
168 1 -1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
168 1 -1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
168 1 -1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
168 1 1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
168 1 1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
168 1 1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
169 0 -1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
169 0 -1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
169 0 -1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
169 0 1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
169 0 1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
169 0 1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
169 1 -1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
169 1 -1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
169 1 -1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
169 1 1 0 -32.7842848226689197742498477575830364287710703 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
169 1 1 1 0.0227833627546197139887950578473954912883550776 0.0 0.0 0.0 0.0
169 1 1 2 0.00139288707273641272421536920132517398723714655 0.0 0.0 0.0 0.0
170 0 -1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
170 0 -1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
170 0 -1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
170 0 1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
170 0 1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
170 0 1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
170 1 -1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
170 1 -1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
170 1 -1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
170 1 1 0 -38.4032742757955714368015793599942660032911093 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
170 1 1 1 0.0121489222187104191328809695001254122062665592 0.0 0.0 0.0 0.0
170 1 1 2 0.000694444444444444444444444444444444444444444444 0.0 0.0 0.0 0.0
171 0 -1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
171 0 -1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
171 0 -1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
171 0 1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
171 0 1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
171 0 1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
171 1 -1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
171 1 -1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
171 1 -1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
171 1 1 0 -63.3958046825158371274824106246954030654578106 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
171 1 1 1 0.030321503701362501644142868555639163693066595 0.0 0.0 0.0 0.0
171 1 1 2 0.00185185185185185185185185185185185185185185185 0.0 0.0 0.0 0.0
172 0 -1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
172 0 -1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
172 0 -1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
172 0 1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
172 0 1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
172 0 1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
172 1 -1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
172 1 -1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
172 1 -1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
172 1 1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
172 1 1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
172 1 1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
173 0 -1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
173 0 -1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
173 0 -1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
173 0 1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
173 0 1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
173 0 1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
173 1 -1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
173 1 -1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
173 1 -1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
173 1 1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
173 1 1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
173 1 1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
174 0 -1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
174 0 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
174 0 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
174 0 1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
174 0 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
174 0 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
174 1 -1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
174 1 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
174 1 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
174 1 1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
174 1 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
174 1 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
175 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
175 0 -1 1 0.104821243000550820860450996493064242697918504 0.0 0.0 0.0 0.0
175 0 -1 2 0.0161738515740092997658322288019879512005475351 0.0 0.0 0.0 0.0
175 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
175 0 1 1 0.104821243000550820860450996493064242697918504 0.0 0.0 0.0 0.0
175 0 1 2 0.0161738515740092997658322288019879512005475351 0.0 0.0 0.0 0.0
175 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
175 1 -1 1 0.104821243000550820860450996493064242697918504 0.0 0.0 0.0 0.0
175 1 -1 2 0.0161738515740092997658322288019879512005475351 0.0 0.0 0.0 0.0
175 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
175 1 1 1 0.104821243000550820860450996493064242697918504 0.0 0.0 0.0 0.0
175 1 1 2 0.0161738515740092997658322288019879512005475351 0.0 0.0 0.0 0.0
176 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
176 0 -1 1 0.0162786981568764178286255544788114413920380069 0.0 0.0 0.0 0.0
176 0 -1 2 0.00140967798034535178373721936684480705353359589 0.0 0.0 0.0 0.0
176 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
176 0 1 1 0.0162786981568764178286255544788114413920380069 0.0 0.0 0.0 0.0
176 0 1 2 0.00140967798034535178373721936684480705353359589 0.0 0.0 0.0 0.0
176 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
176 1 -1 1 0.0162786981568764178286255544788114413920380069 0.0 0.0 0.0 0.0
176 1 -1 2 0.00140967798034535178373721936684480705353359589 0.0 0.0 0.0 0.0
176 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
176 1 1 1 0.0162786981568764178286255544788114413920380069 0.0 0.0 0.0 0.0
176 1 1 2 0.00140967798034535178373721936684480705353359589 0.0 0.0 0.0 0.0
177 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
177 0 -1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
177 0 -1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
177 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
177 0 1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
177 0 1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
177 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
177 1 -1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
177 1 -1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
177 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
177 1 1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
177 1 1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
178 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
178 0 -1 1 0.0106880954879459984691444736300434778881563197 0.0 0.0 0.0 0.0
178 0 -1 2 0.000825951467612549007940813467360608778667518581 0.0 0.0 0.0 0.0
178 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
178 0 1 1 0.0106880954879459984691444736300434778881563197 0.0 0.0 0.0 0.0
178 0 1 2 0.000825951467612549007940813467360608778667518581 0.0 0.0 0.0 0.0
178 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
178 1 -1 1 0.0106880954879459984691444736300434778881563197 0.0 0.0 0.0 0.0
178 1 -1 2 0.000825951467612549007940813467360608778667518581 0.0 0.0 0.0 0.0
178 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
178 1 1 1 0.0106880954879459984691444736300434778881563197 0.0 0.0 0.0 0.0
178 1 1 2 0.000825951467612549007940813467360608778667518581 0.0 0.0 0.0 0.0
179 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
179 0 -1 1 0.00979728539086696591968303508469785077719004095 0.0 0.0 0.0 0.0
179 0 -1 2 0.000754946368834720551603702626166427109489746274 0.0 0.0 0.0 0.0
179 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
179 0 1 1 0.00979728539086696591968303508469785077719004095 0.0 0.0 0.0 0.0
179 0 1 2 0.000754946368834720551603702626166427109489746274 0.0 0.0 0.0 0.0
179 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
179 1 -1 1 0.00979728539086696591968303508469785077719004095 0.0 0.0 0.0 0.0
179 1 -1 2 0.000754946368834720551603702626166427109489746274 0.0 0.0 0.0 0.0
179 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
179 1 1 1 0.00979728539086696591968303508469785077719004095 0.0 0.0 0.0 0.0
179 1 1 2 0.000754946368834720551603702626166427109489746274 0.0 0.0 0.0 0.0
180 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
180 0 -1 1 0.0183282690915538501908125216713930085508999025 0.0 0.0 0.0 0.0
180 0 -1 2 0.00142485954829316476332561555638121465346422617 0.0 0.0 0.0 0.0
180 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
180 0 1 1 0.0183282690915538501908125216713930085508999025 0.0 0.0 0.0 0.0
180 0 1 2 0.00142485954829316476332561555638121465346422617 0.0 0.0 0.0 0.0
180 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
180 1 -1 1 0.0183282690915538501908125216713930085508999025 0.0 0.0 0.0 0.0
180 1 -1 2 0.00142485954829316476332561555638121465346422617 0.0 0.0 0.0 0.0
180 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
180 1 1 1 0.0183282690915538501908125216713930085508999025 0.0 0.0 0.0 0.0
180 1 1 2 0.00142485954829316476332561555638121465346422617 0.0 0.0 0.0 0.0
181 0 -1 0 -17.3733492632809801470166996302113699270569254 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
181 0 -1 1 0.0200399758302734481140967894420685151098632213 0.0 0.0 0.0 0.0
181 0 -1 2 0.00115017082794653794148983164954818608152906249 0.0 0.0 0.0 0.0
181 0 1 0 -17.3733492632809801470166996302113699270569254 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
181 0 1 1 0.0200399758302734481140967894420685151098632213 0.0 0.0 0.0 0.0
181 0 1 2 0.00115017082794653794148983164954818608152906249 0.0 0.0 0.0 0.0
181 1 -1 0 -17.3733492632809801470166996302113699270569254 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
181 1 -1 1 0.0200399758302734481140967894420685151098632213 0.0 0.0 0.0 0.0
181 1 -1 2 0.00115017082794653794148983164954818608152906249 0.0 0.0 0.0 0.0
181 1 1 0 -17.3733492632809801470166996302113699270569254 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
181 1 1 1 0.0200399758302734481140967894420685151098632213 0.0 0.0 0.0 0.0
181 1 1 2 0.00115017082794653794148983164954818608152906249 0.0 0.0 0.0 0.0
182 0 -1 0 -18.3455846126556402078776856722034799304259823 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
182 0 -1 1 0.0176951182464638093665357474223916620491598128 0.0 0.0 0.0 0.0
182 0 -1 2 0.00102612806653173540255331681931009120734053644 0.0 0.0 0.0 0.0
182 0 1 0 -18.3455846126556402078776856722034799304259823 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
182 0 1 1 0.0176951182464638093665357474223916620491598128 0.0 0.0 0.0 0.0
182 0 1 2 0.00102612806653173540255331681931009120734053644 0.0 0.0 0.0 0.0
182 1 -1 0 -18.3455846126556402078776856722034799304259823 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
182 1 -1 1 0.0176951182464638093665357474223916620491598128 0.0 0.0 0.0 0.0
182 1 -1 2 0.00102612806653173540255331681931009120734053644 0.0 0.0 0.0 0.0
182 1 1 0 -18.3455846126556402078776856722034799304259823 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
182 1 1 1 0.0176951182464638093665357474223916620491598128 0.0 0.0 0.0 0.0
182 1 1 2 0.00102612806653173540255331681931009120734053644 0.0 0.0 0.0 0.0
183 0 -1 0 -32.0142049170402485469955894635900011265859644 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
183 0 -1 1 0.0322075704107169858827589259213389309375444225 0.0 0.0 0.0 0.0
183 0 -1 2 0.00190847378504016857000771777695211867986910716 0.0 0.0 0.0 0.0
183 0 1 0 -32.0142049170402485469955894635900011265859644 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
183 0 1 1 0.0322075704107169858827589259213389309375444225 0.0 0.0 0.0 0.0
183 0 1 2 0.00190847378504016857000771777695211867986910716 0.0 0.0 0.0 0.0
183 1 -1 0 -32.0142049170402485469955894635900011265859644 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
183 1 -1 1 0.0322075704107169858827589259213389309375444225 0.0 0.0 0.0 0.0
183 1 -1 2 0.00190847378504016857000771777695211867986910716 0.0 0.0 0.0 0.0
183 1 1 0 -32.0142049170402485469955894635900011265859644 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
183 1 1 1 0.0322075704107169858827589259213389309375444225 0.0 0.0 0.0 0.0
183 1 1 2 0.00190847378504016857000771777695211867986910716 0.0 0.0 0.0 0.0
184 0 -1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
184 0 -1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
184 0 -1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
184 0 1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
184 0 1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
184 0 1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
184 1 -1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
184 1 -1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
184 1 -1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
184 1 1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
184 1 1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
184 1 1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
185 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
185 0 -1 1 0.3204241034106152737075288562886079317342533 0.0 0.0 0.0 0.0
185 0 -1 2 0.0838581338967708909167796136975023295862385262 0.0 0.0 0.0 0.0
185 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
185 0 1 1 0.3204241034106152737075288562886079317342533 0.0 0.0 0.0 0.0
185 0 1 2 0.0838581338967708909167796136975023295862385262 0.0 0.0 0.0 0.0
185 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
185 1 -1 1 0.3204241034106152737075288562886079317342533 0.0 0.0 0.0 0.0
185 1 -1 2 0.0838581338967708909167796136975023295862385262 0.0 0.0 0.0 0.0
185 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
185 1 1 1 0.3204241034106152737075288562886079317342533 0.0 0.0 0.0 0.0
185 1 1 2 0.0838581338967708909167796136975023295862385262 0.0 0.0 0.0 0.0
186 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
186 0 -1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
186 0 -1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
186 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
186 0 1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
186 0 1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
186 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
186 1 -1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
186 1 -1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
186 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
186 1 1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
186 1 1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
187 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
187 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
187 0 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
187 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
187 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
187 0 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
187 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
187 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
187 1 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
187 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
187 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
187 1 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
188 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
188 0 -1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
188 0 -1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
188 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
188 0 1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
188 0 1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
188 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
188 1 -1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
188 1 -1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
188 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
188 1 1 1 0.0509205278980347076486815315441783204388348055 0.0 0.0 0.0 0.0
188 1 1 2 0.00771331628366410087196380569004865390233616117 0.0 0.0 0.0 0.0
189 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
189 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
189 0 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
189 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
189 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
189 0 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
189 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
189 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
189 1 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
189 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
189 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
189 1 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
190 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
190 0 -1 1 0.278348526058671782760895768319154307680633626 0.0 0.0 0.0 0.0
190 0 -1 2 0.0710131866303547127055169666707949621562100198 0.0 0.0 0.0 0.0
190 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
190 0 1 1 0.278348526058671782760895768319154307680633626 0.0 0.0 0.0 0.0
190 0 1 2 0.0710131866303547127055169666707949621562100198 0.0 0.0 0.0 0.0
190 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
190 1 -1 1 0.278348526058671782760895768319154307680633626 0.0 0.0 0.0 0.0
190 1 -1 2 0.0710131866303547127055169666707949621562100198 0.0 0.0 0.0 0.0
190 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
190 1 1 1 0.278348526058671782760895768319154307680633626 0.0 0.0 0.0 0.0
190 1 1 2 0.0710131866303547127055169666707949621562100198 0.0 0.0 0.0 0.0
191 0 -1 0 -14.4297287074414193673413723759518147890427548 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
191 0 -1 1 0.0470067694750958644118668175509234343900575479 0.0 0.0 0.0 0.0
191 0 -1 2 0.00338580027590443873316786448375360191373017696 0.0 0.0 0.0 0.0
191 0 1 0 -14.4297287074414193673413723759518147890427548 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
191 0 1 1 0.0470067694750958644118668175509234343900575479 0.0 0.0 0.0 0.0
191 0 1 2 0.00338580027590443873316786448375360191373017696 0.0 0.0 0.0 0.0
191 1 -1 0 -14.4297287074414193673413723759518147890427548 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
191 1 -1 1 0.0470067694750958644118668175509234343900575479 0.0 0.0 0.0 0.0
191 1 -1 2 0.00338580027590443873316786448375360191373017696 0.0 0.0 0.0 0.0
191 1 1 0 -14.4297287074414193673413723759518147890427548 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
191 1 1 1 0.0470067694750958644118668175509234343900575479 0.0 0.0 0.0 0.0
191 1 1 2 0.00338580027590443873316786448375360191373017696 0.0 0.0 0.0 0.0
192 0 -1 0 -15.504486124163902455148175968782914185642261 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
192 0 -1 1 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0 0.0
192 0 -1 2 0.00308003667574465515695409166563459279428082839 0.0 0.0 0.0 0.0
192 0 1 0 -15.504486124163902455148175968782914185642261 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
192 0 1 1 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0 0.0
192 0 1 2 0.00308003667574465515695409166563459279428082839 0.0 0.0 0.0 0.0
192 1 -1 0 -15.504486124163902455148175968782914185642261 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
192 1 -1 1 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0 0.0
192 1 -1 2 0.00308003667574465515695409166563459279428082839 0.0 0.0 0.0 0.0
192 1 1 0 -15.504486124163902455148175968782914185642261 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
192 1 1 1 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0 0.0
192 1 1 2 0.00308003667574465515695409166563459279428082839 0.0 0.0 0.0 0.0
193 0 -1 0 -23.3150807191256213897519374034964257897056262 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
193 0 -1 1 0.236710622101182375685056555569316540520700066 0.0 0.0 0.0 0.0
193 0 -1 2 0.0289868133696452872944830333292050378437899802 0.0 0.0 0.0 0.0
193 0 1 0 -23.3150807191256213897519374034964257897056262 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
193 0 1 1 0.236710622101182375685056555569316540520700066 0.0 0.0 0.0 0.0
193 0 1 2 0.0289868133696452872944830333292050378437899802 0.0 0.0 0.0 0.0
193 1 -1 0 -23.3150807191256213897519374034964257897056262 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
193 1 -1 1 0.236710622101182375685056555569316540520700066 0.0 0.0 0.0 0.0
193 1 -1 2 0.0289868133696452872944830333292050378437899802 0.0 0.0 0.0 0.0
193 1 1 0 -23.3150807191256213897519374034964257897056262 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
193 1 1 1 0.236710622101182375685056555569316540520700066 0.0 0.0 0.0 0.0
193 1 1 2 0.0289868133696452872944830333292050378437899802 0.0 0.0 0.0 0.0
194 0 -1 0 -41.7726129899430862965852126018832359114220179 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
194 0 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
194 0 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
194 0 1 0 -41.7726129899430862965852126018832359114220179 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
194 0 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
194 0 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
194 1 -1 0 -41.7726129899430862965852126018832359114220179 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
194 1 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
194 1 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
194 1 1 0 -41.7726129899430862965852126018832359114220179 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
194 1 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
194 1 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
195 0 -1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
195 0 -1 1 1.30682194022042661905258343966219179302250011 0.0 0.0 0.0 0.0
195 0 -1 2 0.519366670083800912542769643531773876475277159 0.0 0.0 0.0 0.0
195 0 1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
195 0 1 1 1.30682194022042661905258343966219179302250011 0.0 0.0 0.0 0.0
195 0 1 2 0.519366670083800912542769643531773876475277159 0.0 0.0 0.0 0.0
195 1 -1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
195 1 -1 1 1.30682194022042661905258343966219179302250011 0.0 0.0 0.0 0.0
195 1 -1 2 0.519366670083800912542769643531773876475277159 0.0 0.0 0.0 0.0
195 1 1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
195 1 1 1 1.30682194022042661905258343966219179302250011 0.0 0.0 0.0 0.0
195 1 1 2 0.519366670083800912542769643531773876475277159 0.0 0.0 0.0 0.0
196 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
196 0 -1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
196 0 -1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
196 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
196 0 1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
196 0 1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
196 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
196 1 -1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
196 1 -1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
196 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
196 1 1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
196 1 1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
197 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
197 0 -1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
197 0 -1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
197 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
197 0 1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
197 0 1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
197 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
197 1 -1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
197 1 -1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
197 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
197 1 1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
197 1 1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
198 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
198 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
198 0 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
198 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
198 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
198 0 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
198 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
198 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
198 1 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
198 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
198 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
198 1 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
199 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
199 0 -1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
199 0 -1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
199 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
199 0 1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
199 0 1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
199 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
199 1 -1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
199 1 -1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
199 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
199 1 1 1 0.212622673205583047283989926390836087216085902 0.0 0.0 0.0 0.0
199 1 1 2 0.0500159927353900953413059212497451403933930306 0.0 0.0 0.0 0.0
200 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
200 0 -1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
200 0 -1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
200 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
200 0 1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
200 0 1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
200 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
200 1 -1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
200 1 -1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
200 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
200 1 1 1 0.158721958103066934072220461441950164957002203 0.0 0.0 0.0 0.0
200 1 1 2 0.0415554574450448964474374981378058430951816567 0.0 0.0 0.0 0.0
201 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
201 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
201 0 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
201 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
201 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
201 0 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
201 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
201 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
201 1 -1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
201 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
201 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
201 1 1 2 0.00733662999092201150971257500103207387238583827 0.0 0.0 0.0 0.0
202 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
202 0 -1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
202 0 -1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
202 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
202 0 1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
202 0 1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
202 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
202 1 -1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
202 1 -1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
202 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
202 1 1 1 0.483721301843123582171374445521188558607961993 0.0 0.0 0.0 0.0
202 1 1 2 0.213215233535900907339292774922400362609089151 0.0 0.0 0.0 0.0
203 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
203 0 -1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
203 0 -1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
203 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
203 0 1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
203 0 1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
203 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
203 1 -1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
203 1 -1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
203 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
203 1 1 1 0.151607518506812508220714342778195818465332975 0.0 0.0 0.0 0.0
203 1 1 2 0.0394934066848226436472415166646025189218949901 0.0 0.0 0.0 0.0
204 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
204 0 -1 1 0.581563563072296799202324453875545944611299576 0.0 0.0 0.0 0.0
204 0 -1 2 0.22898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
204 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
204 0 1 1 0.581563563072296799202324453875545944611299576 0.0 0.0 0.0 0.0
204 0 1 2 0.22898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
204 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
204 1 -1 1 0.581563563072296799202324453875545944611299576 0.0 0.0 0.0 0.0
204 1 -1 2 0.22898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
204 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
204 1 1 1 0.581563563072296799202324453875545944611299576 0.0 0.0 0.0 0.0
204 1 1 2 0.22898681336964528729448303332920503784378998 0.0 0.0 0.0 0.0
205 0 -1 0 -58.096075950840982643511910689859829064628863 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
205 0 -1 1 -1.5156039233943083861414740817285380174174229 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
205 0 -1 2 -0.270448937478091491625597806272648104034582941 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
205 0 1 0 -58.096075950840982643511910689859829064628863 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
205 0 1 1 -1.5156039233943083861414740817285380174174229 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
205 0 1 2 -0.270448937478091491625597806272648104034582941 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
205 1 -1 0 -58.096075950840982643511910689859829064628863 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
205 1 -1 1 -1.5156039233943083861414740817285380174174229 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
205 1 -1 2 -0.270448937478091491625597806272648104034582941 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
205 1 1 0 -58.096075950840982643511910689859829064628863 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
205 1 1 1 -1.5156039233943083861414740817285380174174229 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
205 1 1 2 -0.270448937478091491625597806272648104034582941 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
206 0 -1 0 -28.8349015840109798156002988307597873510597914 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
206 0 -1 1 -1.23322391984702277821056650365124313090057919 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
206 0 -1 2 -0.245875283103334049217324546347522784503810629 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
206 0 1 0 -28.8349015840109798156002988307597873510597914 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
206 0 1 1 -1.23322391984702277821056650365124313090057919 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
206 0 1 2 -0.245875283103334049217324546347522784503810629 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
206 1 -1 0 -28.8349015840109798156002988307597873510597914 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
206 1 -1 1 -1.23322391984702277821056650365124313090057919 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
206 1 -1 2 -0.245875283103334049217324546347522784503810629 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
206 1 1 0 -28.8349015840109798156002988307597873510597914 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
206 1 1 1 -1.23322391984702277821056650365124313090057919 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
206 1 1 2 -0.245875283103334049217324546347522784503810629 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
207 0 -1 0 -34.7971035663167885806023648754599160309961504 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
207 0 -1 1 -0.351499975578102001928688563793188792734159318 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
207 0 -1 2 -0.0337562282866668503847845090275840470798386543 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
207 0 1 0 -34.7971035663167885806023648754599160309961504 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
207 0 1 1 -0.351499975578102001928688563793188792734159318 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
207 0 1 2 -0.0337562282866668503847845090275840470798386543 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
207 1 -1 0 -34.7971035663167885806023648754599160309961504 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
207 1 -1 1 -0.351499975578102001928688563793188792734159318 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
207 1 -1 2 -0.0337562282866668503847845090275840470798386543 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
207 1 1 0 -34.7971035663167885806023648754599160309961504 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
207 1 1 1 -0.351499975578102001928688563793188792734159318 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
207 1 1 2 -0.0337562282866668503847845090275840470798386543 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
208 0 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
208 0 -1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
208 0 -1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
208 0 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
208 0 1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
208 0 1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
208 1 -1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
208 1 -1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
208 1 -1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
208 1 1 0 -22.9476604723318582562496443222406770750314502 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
208 1 1 1 -3.94592311083615193561584273440947145953157701 0.469271928681780553416758736927888007001980459 0.0 0.0 0.0
208 1 1 2 -1.48886890310132003761088775890918773775544495 0.205341133480007062787750179122706478609282051 0.0 0.0 0.0
209 0 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
209 0 -1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
209 0 -1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
209 0 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
209 0 1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
209 0 1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
209 1 -1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
209 1 -1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
209 1 -1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
209 1 1 0 -29.1149065893333130751433454686187845414287079 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
209 1 1 1 -1.19278414669485377725589703443809530911658299 0.139174263029335891380447884159577153840316813 0.0 0.0 0.0
209 1 1 2 -0.233319348681108648618711273810951087701084962 0.0355065933151773563527584833353974810781050099 0.0 0.0 0.0
210 0 -1 0 -46.6301614382512427795038748069928515794112525 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
210 0 -1 1 -4.41542109332863563369377608318930937225064249 0.515059148159854158445952323888470848201333692 0.0 0.0 0.0
210 0 -1 2 -1.44964262274234377458896339096243027577131005 0.2 0.0 0.0 0.0
210 0 1 0 -46.6301614382512427795038748069928515794112525 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
210 0 1 1 -4.41542109332863563369377608318930937225064249 0.515059148159854158445952323888470848201333692 0.0 0.0 0.0
210 0 1 2 -1.44964262274234377458896339096243027577131005 0.2 0.0 0.0 0.0
210 1 -1 0 -46.6301614382512427795038748069928515794112525 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
210 1 -1 1 -4.41542109332863563369377608318930937225064249 0.515059148159854158445952323888470848201333692 0.0 0.0 0.0
210 1 -1 2 -1.44964262274234377458896339096243027577131005 0.2 0.0 0.0 0.0
210 1 1 0 -46.6301614382512427795038748069928515794112525 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
210 1 1 1 -4.41542109332863563369377608318930937225064249 0.515059148159854158445952323888470848201333692 0.0 0.0 0.0
210 1 1 2 -1.44964262274234377458896339096243027577131005 0.2 0.0 0.0 0.0
211 0 -1 0 103.813616680866959526179166139161836793226503 -12.2624793836935737690953633089666020081212887 0.93283125904578940139197155704013715343669418 0.0 0.0
211 0 -1 1 -0.657243285767456688364865207147590069597749548 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
211 0 -1 2 -0.044167492753164372608603269984308821576284797 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
211 0 1 0 103.813616680866959526179166139161836793226503 -12.2624793836935737690953633089666020081212887 0.93283125904578940139197155704013715343669418 0.0 0.0
211 0 1 1 -0.657243285767456688364865207147590069597749548 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
211 0 1 2 -0.044167492753164372608603269984308821576284797 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
211 1 -1 0 103.813616680866959526179166139161836793226503 -12.2624793836935737690953633089666020081212887 0.93283125904578940139197155704013715343669418 0.0 0.0
211 1 -1 1 -0.657243285767456688364865207147590069597749548 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
211 1 -1 2 -0.044167492753164372608603269984308821576284797 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
211 1 1 0 103.813616680866959526179166139161836793226503 -12.2624793836935737690953633089666020081212887 0.93283125904578940139197155704013715343669418 0.0 0.0
211 1 1 1 -0.657243285767456688364865207147590069597749548 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
211 1 1 2 -0.044167492753164372608603269984308821576284797 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
212 0 -1 0 127.904807096621718977434249392109796590014967 -12.7172343248236714005529643985029501848550824 0.822467033424113218236207583323012594609474951 0.0 0.0
212 0 -1 1 -0.620874872594177103930131336967810223246895387 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
212 0 -1 2 -0.0422550420420657894867909732364378413676230666 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
212 0 1 0 127.904807096621718977434249392109796590014967 -12.7172343248236714005529643985029501848550824 0.822467033424113218236207583323012594609474951 0.0 0.0
212 0 1 1 -0.620874872594177103930131336967810223246895387 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
212 0 1 2 -0.0422550420420657894867909732364378413676230666 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
212 1 -1 0 127.904807096621718977434249392109796590014967 -12.7172343248236714005529643985029501848550824 0.822467033424113218236207583323012594609474951 0.0 0.0
212 1 -1 1 -0.620874872594177103930131336967810223246895387 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
212 1 -1 2 -0.0422550420420657894867909732364378413676230666 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
212 1 1 0 127.904807096621718977434249392109796590014967 -12.7172343248236714005529643985029501848550824 0.822467033424113218236207583323012594609474951 0.0 0.0
212 1 1 1 -0.620874872594177103930131336967810223246895387 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
212 1 1 2 -0.0422550420420657894867909732364378413676230666 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
213 0 -1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
213 0 -1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
213 0 -1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
213 0 1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
213 0 1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
213 0 1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
213 1 -1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
213 1 -1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
213 1 -1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
213 1 1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
213 1 1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
213 1 1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
214 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
214 0 -1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
214 0 -1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
214 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
214 0 1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
214 0 1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
214 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
214 1 -1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
214 1 -1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
214 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
214 1 1 1 1.96662538016522134746994684457061440056332953 0.0 0.0 0.0 0.0
214 1 1 2 1.30846388008837091173068708813499638505099056 0.0 0.0 0.0 0.0
215 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
215 0 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
215 0 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
215 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
215 0 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
215 0 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
215 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
215 1 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
215 1 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
215 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
215 1 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
215 1 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
216 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
216 0 -1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
216 0 -1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
216 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
216 0 1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
216 0 1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
216 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
216 1 -1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
216 1 -1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
216 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
216 1 1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
216 1 1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
217 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
217 0 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
217 0 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
217 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
217 0 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
217 0 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
217 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
217 1 -1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
217 1 -1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
217 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
217 1 1 1 0.97524645091886204188014580344429706198935483 0.0 0.0 0.0 0.0
217 1 1 2 0.648234040445978650000971628462933211885918464 0.0 0.0 0.0 0.0
218 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
218 0 -1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
218 0 -1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
218 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
218 0 1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
218 0 1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
218 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
218 1 -1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
218 1 -1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
218 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
218 1 1 1 0.930740010130946229296120561453856069230530075 0.0 0.0 0.0 0.0
218 1 1 2 0.615309160657639104931699829472081195769002244 0.0 0.0 0.0 0.0
219 0 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
219 0 -1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
219 0 -1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
219 0 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
219 0 1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
219 0 1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
219 1 -1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
219 1 -1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
219 1 -1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
219 1 1 0 3.60617070947878285619921448453434997229495888 0.0 0.0 0.0 0.0
219 1 1 1 1.74469068921689039760697336162663783383389873 0.0 0.0 0.0 0.0
219 1 1 2 1.1449340668482264364724151666460251892189499 0.0 0.0 0.0 0.0
220 0 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
220 0 -1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
220 0 -1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
220 0 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
220 0 1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
220 0 1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
220 1 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
220 1 -1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
220 1 -1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
220 1 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
220 1 1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
220 1 1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
221 0 -1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
221 0 -1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
221 0 -1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
221 0 1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
221 0 1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
221 0 1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
221 1 -1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
221 1 -1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
221 1 -1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
221 1 1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
221 1 1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
221 1 1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
222 0 -1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
222 0 -1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
222 0 -1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
222 0 1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
222 0 1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
222 0 1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
222 1 -1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
222 1 -1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
222 1 -1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
222 1 1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
222 1 1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
222 1 1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
223 0 -1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
223 0 -1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
223 0 -1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
223 0 1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
223 0 1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
223 0 1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
223 1 -1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
223 1 -1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
223 1 -1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
223 1 1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
223 1 1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
223 1 1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
224 0 -1 0 99.248312156590260601325180854200125051686819 -15.7005233047131249708149728633579802235557078 1.75529829246990261962817914036314974804616913 0.0 0.0
224 0 -1 1 0.367373105662653682617090552048419966406155884 0.0 0.0 0.0 0.0
224 0 -1 2 0.0324662773237396587366093978558868490523648422 0.0 0.0 0.0 0.0
224 0 1 0 99.248312156590260601325180854200125051686819 -15.7005233047131249708149728633579802235557078 1.75529829246990261962817914036314974804616913 0.0 0.0
224 0 1 1 0.367373105662653682617090552048419966406155884 0.0 0.0 0.0 0.0
224 0 1 2 0.0324662773237396587366093978558868490523648422 0.0 0.0 0.0 0.0
224 1 -1 0 99.248312156590260601325180854200125051686819 -15.7005233047131249708149728633579802235557078 1.75529829246990261962817914036314974804616913 0.0 0.0
224 1 -1 1 0.367373105662653682617090552048419966406155884 0.0 0.0 0.0 0.0
224 1 -1 2 0.0324662773237396587366093978558868490523648422 0.0 0.0 0.0 0.0
224 1 1 0 99.248312156590260601325180854200125051686819 -15.7005233047131249708149728633579802235557078 1.75529829246990261962817914036314974804616913 0.0 0.0
224 1 1 1 0.367373105662653682617090552048419966406155884 0.0 0.0 0.0 0.0
224 1 1 2 0.0324662773237396587366093978558868490523648422 0.0 0.0 0.0 0.0
225 0 -1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
225 0 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
225 0 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
225 0 1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
225 0 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
225 0 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
225 1 -1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
225 1 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
225 1 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
225 1 1 0 279.495791958570055811357272732336647356337213 -24.1761746286679960212374366342336683341489087 1.38629436111989061883446424291635313615100027 0.0 0.0
225 1 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
225 1 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
226 0 -1 0 -22.2535065567642242582721131897509312832269602 1.86566251809157880278394311408027430687338836 0.0 0.0 0.0
226 0 -1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
226 0 -1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
226 0 1 0 -22.2535065567642242582721131897509312832269602 1.86566251809157880278394311408027430687338836 0.0 0.0 0.0
226 0 1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
226 0 1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
226 1 -1 0 -22.2535065567642242582721131897509312832269602 1.86566251809157880278394311408027430687338836 0.0 0.0 0.0
226 1 -1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
226 1 -1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
226 1 1 0 -22.2535065567642242582721131897509312832269602 1.86566251809157880278394311408027430687338836 0.0 0.0 0.0
226 1 1 1 0.194379564272831619004488920439548038115659598 0.0 0.0 0.0 0.0
226 1 1 2 0.0226396885256583936559541849513761459085585404 0.0 0.0 0.0 0.0
227 0 -1 0 -30.2111195623008571188959822213228261404384849 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
227 0 -1 1 0.050535839502270836073571447592731939488444325 0.0 0.0 0.0 0.0
227 0 -1 2 0.00333333333333333333333333333333333333333333333 0.0 0.0 0.0 0.0
227 0 1 0 -30.2111195623008571188959822213228261404384849 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
227 0 1 1 0.050535839502270836073571447592731939488444325 0.0 0.0 0.0 0.0
227 0 1 2 0.00333333333333333333333333333333333333333333333 0.0 0.0 0.0 0.0
227 1 -1 0 -30.2111195623008571188959822213228261404384849 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
227 1 -1 1 0.050535839502270836073571447592731939488444325 0.0 0.0 0.0 0.0
227 1 -1 2 0.00333333333333333333333333333333333333333333333 0.0 0.0 0.0 0.0
227 1 1 0 -30.2111195623008571188959822213228261404384849 1.6449340668482264364724151666460251892189499 0.0 0.0 0.0
227 1 1 1 0.050535839502270836073571447592731939488444325 0.0 0.0 0.0 0.0
227 1 1 2 0.00333333333333333333333333333333333333333333333 0.0 0.0 0.0 0.0
228 0 -1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
228 0 -1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
228 0 -1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
228 0 1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
228 0 1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
228 0 1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
228 1 -1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
228 1 -1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
228 1 -1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
228 1 1 0 -64.9878815907746794684884441834635743021098207 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
228 1 1 1 0.0343372765439902772297301549258980565467555794 0.0 0.0 0.0 0.0
228 1 1 2 0.00195224617291754624149153401110832417319407646 0.0 0.0 0.0 0.0
229 0 -1 0 -34.6909147431227028145747760600080108255493153 3.51059658493980523925635828072629949609233826 0.0 0.0 0.0
229 0 -1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
229 0 -1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
229 0 1 0 -34.6909147431227028145747760600080108255493153 3.51059658493980523925635828072629949609233826 0.0 0.0 0.0
229 0 1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
229 0 1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
229 1 -1 0 -34.6909147431227028145747760600080108255493153 3.51059658493980523925635828072629949609233826 0.0 0.0 0.0
229 1 -1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
229 1 -1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
229 1 1 0 -34.6909147431227028145747760600080108255493153 3.51059658493980523925635828072629949609233826 0.0 0.0 0.0
229 1 1 1 1.12350533987097060324315894497593600904363096 0.0 0.0 0.0 0.0
229 1 1 2 0.22042386339759220957025433122905197984369353 0.0 0.0 0.0 0.0
230 0 -1 0 -45.0624811236395391695300429351752862898599177 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
230 0 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
230 0 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
230 0 1 0 -45.0624811236395391695300429351752862898599177 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
230 0 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
230 0 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
230 1 -1 0 -45.0624811236395391695300429351752862898599177 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
230 1 -1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
230 1 -1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
230 1 1 0 -45.0624811236395391695300429351752862898599177 2.77258872223978123766892848583270627230200054 0.0 0.0 0.0
230 1 1 1 0.272758061724493058295793669814954161710666547 0.0 0.0 0.0 0.0
230 1 1 2 0.0309035488895912495067571394333082508920800215 0.0 0.0 0.0 0.0
231 0 -1 0 42.3038908567033335284782916044411829429105435 -10.3242642016817409287746714685514064205899811 1.75529829246990261962817914036314974804616913 0.0 0.0
231 0 -1 1 -10.5695480305485978761335473100585349629297047 1.68525800980645590486473841746390401356544645 0.0 0.0 0.0
231 0 -1 2 -2.60945557417121125672096457132592278921800772 0.551059658493980523925635828072629949609233826 0.0 0.0 0.0
231 0 1 0 42.3038908567033335284782916044411829429105435 -10.3242642016817409287746714685514064205899811 1.75529829246990261962817914036314974804616913 0.0 0.0
231 0 1 1 -10.5695480305485978761335473100585349629297047 1.68525800980645590486473841746390401356544645 0.0 0.0 0.0
231 0 1 2 -2.60945557417121125672096457132592278921800772 0.551059658493980523925635828072629949609233826 0.0 0.0 0.0
231 1 -1 0 42.3038908567033335284782916044411829429105435 -10.3242642016817409287746714685514064205899811 1.75529829246990261962817914036314974804616913 0.0 0.0
231 1 -1 1 -10.5695480305485978761335473100585349629297047 1.68525800980645590486473841746390401356544645 0.0 0.0 0.0
231 1 -1 2 -2.60945557417121125672096457132592278921800772 0.551059658493980523925635828072629949609233826 0.0 0.0 0.0
231 1 1 0 42.3038908567033335284782916044411829429105435 -10.3242642016817409287746714685514064205899811 1.75529829246990261962817914036314974804616913 0.0 0.0
231 1 1 1 -10.5695480305485978761335473100585349629297047 1.68525800980645590486473841746390401356544645 0.0 0.0 0.0
231 1 1 2 -2.60945557417121125672096457132592278921800772 0.551059658493980523925635828072629949609233826 0.0 0.0 0.0
232 0 -1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
232 0 -1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
232 0 -1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
232 0 1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
232 0 1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
232 0 1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
232 1 -1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
232 1 -1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
232 1 -1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
232 1 1 0 139.23430968185498005444280339237496062392899 -16.9860631173402071094271644959222306003259578 1.38629436111989061883446424291635313615100027 0.0 0.0
232 1 1 1 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0 0.0
232 1 1 2 -0.46499947290493548968779365027638242297533132 0.0772588722239781237668928485832706272302000537 0.0 0.0 0.0
233 0 -1 0 -29.3314043153870685955353379796072708285631778 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
233 0 -1 1 -11.5435099313779875199690060970739327741612656 1.82533857513334933439161986326239548252689182 0.0 0.0 0.0
233 0 -1 2 -7.00232508490089244104667126736309917332628654 1.2042386339759220957025433122905197984369353 0.0 0.0 0.0
233 0 1 0 -29.3314043153870685955353379796072708285631778 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
233 0 1 1 -11.5435099313779875199690060970739327741612656 1.82533857513334933439161986326239548252689182 0.0 0.0 0.0
233 0 1 2 -7.00232508490089244104667126736309917332628654 1.2042386339759220957025433122905197984369353 0.0 0.0 0.0
233 1 -1 0 -29.3314043153870685955353379796072708285631778 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
233 1 -1 1 -11.5435099313779875199690060970739327741612656 1.82533857513334933439161986326239548252689182 0.0 0.0 0.0
233 1 -1 2 -7.00232508490089244104667126736309917332628654 1.2042386339759220957025433122905197984369353 0.0 0.0 0.0
233 1 1 0 -29.3314043153870685955353379796072708285631778 3.73132503618315760556788622816054861374677672 0.0 0.0 0.0
233 1 1 1 -11.5435099313779875199690060970739327741612656 1.82533857513334933439161986326239548252689182 0.0 0.0 0.0
233 1 1 2 -7.00232508490089244104667126736309917332628654 1.2042386339759220957025433122905197984369353 0.0 0.0 0.0
234 0 -1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
234 0 -1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
234 0 -1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
234 0 1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
234 0 1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
234 0 1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
234 1 -1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
234 1 -1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
234 1 -1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
234 1 1 0 -40.0504251708583370336142141404087508225354529 3.2898681336964528729448303332920503784378998 0.0 0.0 0.0
234 1 1 1 -16.3366181689450318517570421928987532059599296 1.54517744447956247533785697166541254460400107 0.0 0.0 0.0
234 1 1 2 -10.0482131137117188729448169548121513788565502 1.0 0.0 0.0 0.0
235 0 -1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
235 0 -1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
235 0 -1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
235 0 1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
235 0 1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
235 0 1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
235 1 -1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
235 1 -1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
235 1 -1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
235 1 1 0 -90.1249622472790783390600858703505725797198353 5.54517744447956247533785697166541254460400107 0.0 0.0 0.0
235 1 1 1 -8.53364165837291134587639966265883004776672335 0.818274185173479174887381009444862485131999642 0.0 0.0 0.0
235 1 1 2 -2.78710435830747944395388878410477721866372593 0.309035488895912495067571394333082508920800215 0.0 0.0 0.0
236 0 -1 0 106.46298753932515156116391530198463797470285 -16.997660418647707032095151879431486614140634 1.90856408423897344059023491936638669505042837 0.0 0.0
236 0 -1 1 0.393688663397208476358005036804581956391957049 0.0 0.0 0.0 0.0
236 0 -1 2 0.0342003893429270079300572688107798176143018245 0.0 0.0 0.0 0.0
236 0 1 0 106.46298753932515156116391530198463797470285 -16.997660418647707032095151879431486614140634 1.90856408423897344059023491936638669505042837 0.0 0.0
236 0 1 1 0.393688663397208476358005036804581956391957049 0.0 0.0 0.0 0.0
236 0 1 2 0.0342003893429270079300572688107798176143018245 0.0 0.0 0.0 0.0
236 1 -1 0 106.46298753932515156116391530198463797470285 -16.997660418647707032095151879431486614140634 1.90856408423897344059023491936638669505042837 0.0 0.0
236 1 -1 1 0.393688663397208476358005036804581956391957049 0.0 0.0 0.0 0.0
236 1 -1 2 0.0342003893429270079300572688107798176143018245 0.0 0.0 0.0 0.0
236 1 1 0 106.46298753932515156116391530198463797470285 -16.997660418647707032095151879431486614140634 1.90856408423897344059023491936638669505042837 0.0 0.0
236 1 1 1 0.393688663397208476358005036804581956391957049 0.0 0.0 0.0 0.0
236 1 1 2 0.0342003893429270079300572688107798176143018245 0.0 0.0 0.0 0.0
237 0 -1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
237 0 -1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
237 0 -1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
237 0 1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
237 0 1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
237 0 1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
237 1 -1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
237 1 -1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
237 1 -1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
237 1 1 0 139.541522059375440080104341151004428360011744 -14.190719065137339946563642294859975635720586 0.93283125904578940139197155704013715343669418 0.0 0.0
237 1 1 1 0.0417639869240859048265999526740112761598439368 0.0 0.0 0.0 0.0
237 1 1 2 0.00191072176818410318105384230033129349680928664 0.0 0.0 0.0 0.0
238 0 -1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
238 0 -1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
238 0 -1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
238 0 1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
238 0 1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
238 0 1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
238 1 -1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
238 1 -1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
238 1 -1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
238 1 1 0 207.743121045342182459850588585698730221551562 -16.1652537464112892651249868074161503602215117 0.822467033424113218236207583323012594609474951 0.0 0.0
238 1 1 1 0.0211844111146229142004523638332079211270667742 0.0 0.0 0.0 0.0
238 1 1 2 0.000925925925925925925925925925925925925925925926 0.0 0.0 0.0 0.0
239 0 -1 0 -283.221882612212220761349252613683456989565742 40.299934218219487158175116524483513289227217 -5.01122787699314146505777055188286915632988036 0.438824573117475654907044785090787437011542283 0.0
239 0 -1 1 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0 0.0
239 0 -1 2 0.00447173554356346230965063620874745020434494163 0.0 0.0 0.0 0.0
239 0 1 0 -283.221882612212220761349252613683456989565742 40.299934218219487158175116524483513289227217 -5.01122787699314146505777055188286915632988036 0.438824573117475654907044785090787437011542283 0.0
239 0 1 1 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0 0.0
239 0 1 2 0.00447173554356346230965063620874745020434494163 0.0 0.0 0.0 0.0
239 1 -1 0 -283.221882612212220761349252613683456989565742 40.299934218219487158175116524483513289227217 -5.01122787699314146505777055188286915632988036 0.438824573117475654907044785090787437011542283 0.0
239 1 -1 1 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0 0.0
239 1 -1 2 0.00447173554356346230965063620874745020434494163 0.0 0.0 0.0 0.0
239 1 1 0 -283.221882612212220761349252613683456989565742 40.299934218219487158175116524483513289227217 -5.01122787699314146505777055188286915632988036 0.438824573117475654907044785090787437011542283 0.0
239 1 1 1 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0 0.0
239 1 1 2 0.00447173554356346230965063620874745020434494163 0.0 0.0 0.0 0.0
240 0 -1 0 -609.043965620108581494498736468612379945155641 61.8630271073858071967268683562666438651569063 -5.48021632947122160471110249896507654199570187 0.346573590279972654708616060729088284037750067 0.0
240 0 -1 1 0.0560744611093552095664404847500627061031332796 0.0 0.0 0.0 0.0
240 0 -1 2 0.00212445871925774007640459596643083059468981855 0.0 0.0 0.0 0.0
240 0 1 0 -609.043965620108581494498736468612379945155641 61.8630271073858071967268683562666438651569063 -5.48021632947122160471110249896507654199570187 0.346573590279972654708616060729088284037750067 0.0
240 0 1 1 0.0560744611093552095664404847500627061031332796 0.0 0.0 0.0 0.0
240 0 1 2 0.00212445871925774007640459596643083059468981855 0.0 0.0 0.0 0.0
240 1 -1 0 -609.043965620108581494498736468612379945155641 61.8630271073858071967268683562666438651569063 -5.48021632947122160471110249896507654199570187 0.346573590279972654708616060729088284037750067 0.0
240 1 -1 1 0.0560744611093552095664404847500627061031332796 0.0 0.0 0.0 0.0
240 1 -1 2 0.00212445871925774007640459596643083059468981855 0.0 0.0 0.0 0.0
240 1 1 0 -609.043965620108581494498736468612379945155641 61.8630271073858071967268683562666438651569063 -5.48021632947122160471110249896507654199570187 0.346573590279972654708616060729088284037750067 0.0
240 1 1 1 0.0560744611093552095664404847500627061031332796 0.0 0.0 0.0 0.0
240 1 1 2 0.00212445871925774007640459596643083059468981855 0.0 0.0 0.0 0.0
241 0 -1 0 -23.107395653670241173847016474738137339002798 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
241 0 -1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
241 0 -1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
241 0 1 0 -23.107395653670241173847016474738137339002798 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
241 0 1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
241 0 1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
241 1 -1 0 -23.107395653670241173847016474738137339002798 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
241 1 -1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
241 1 -1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
241 1 1 0 -23.107395653670241173847016474738137339002798 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
241 1 1 1 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0 0.0
241 1 1 2 0.0236031147434160634404581504862385409144145958 0.0 0.0 0.0 0.0
242 0 -1 0 -16.3921424113344598871249238787915182143855352 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
242 0 -1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
242 0 -1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
242 0 1 0 -16.3921424113344598871249238787915182143855352 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
242 0 1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
242 0 1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
242 1 -1 0 -16.3921424113344598871249238787915182143855352 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
242 1 -1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
242 1 -1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
242 1 1 0 -16.3921424113344598871249238787915182143855352 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
242 1 1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
242 1 1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
243 0 -1 0 -17.3985517831583942903011824377299580154980752 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
243 0 -1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
243 0 -1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
243 0 1 0 -17.3985517831583942903011824377299580154980752 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
243 0 1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
243 0 1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
243 1 -1 0 -17.3985517831583942903011824377299580154980752 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
243 1 -1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
243 1 -1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
243 1 1 0 -17.3985517831583942903011824377299580154980752 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
243 1 1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
243 1 1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
244 0 -1 0 60.1028795461007097066520450089766775038060191 -6.61329961220772842891475140095664441096046869 0.46641562952289470069598577852006857671834709 0.0 0.0
244 0 -1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
244 0 -1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
244 0 1 0 60.1028795461007097066520450089766775038060191 -6.61329961220772842891475140095664441096046869 0.46641562952289470069598577852006857671834709 0.0 0.0
244 0 1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
244 0 1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
244 1 -1 0 60.1028795461007097066520450089766775038060191 -6.61329961220772842891475140095664441096046869 0.46641562952289470069598577852006857671834709 0.0 0.0
244 1 -1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
244 1 -1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
244 1 1 0 60.1028795461007097066520450089766775038060191 -6.61329961220772842891475140095664441096046869 0.46641562952289470069598577852006857671834709 0.0 0.0
244 1 1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
244 1 1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
245 0 -1 0 72.6516794398900566338677159149198773027565213 -6.80938850109668355730138400981826883896441105 0.411233516712056609118103791661506297304737475 0.0 0.0
245 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
245 0 -1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
245 0 1 0 72.6516794398900566338677159149198773027565213 -6.80938850109668355730138400981826883896441105 0.411233516712056609118103791661506297304737475 0.0 0.0
245 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
245 0 1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
245 1 -1 0 72.6516794398900566338677159149198773027565213 -6.80938850109668355730138400981826883896441105 0.411233516712056609118103791661506297304737475 0.0 0.0
245 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
245 1 -1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
245 1 1 0 72.6516794398900566338677159149198773027565213 -6.80938850109668355730138400981826883896441105 0.411233516712056609118103791661506297304737475 0.0 0.0
245 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
245 1 1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
246 0 -1 0 172.241836774672367639922858457900110829223517 -13.4743816754538886294531825600331873032254546 0.693147180559945309417232121458176568075500134 0.0 0.0
246 0 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
246 0 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
246 0 1 0 172.241836774672367639922858457900110829223517 -13.4743816754538886294531825600331873032254546 0.693147180559945309417232121458176568075500134 0.0 0.0
246 0 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
246 0 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
246 1 -1 0 172.241836774672367639922858457900110829223517 -13.4743816754538886294531825600331873032254546 0.693147180559945309417232121458176568075500134 0.0 0.0
246 1 -1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
246 1 -1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
246 1 1 0 172.241836774672367639922858457900110829223517 -13.4743816754538886294531825600331873032254546 0.693147180559945309417232121458176568075500134 0.0 0.0
246 1 1 1 0.0515059148159854158445952323888470848201333692 0.0 0.0 0.0 0.0
246 1 1 2 0.00244030771614693280186441751388540521649259558 0.0 0.0 0.0 0.0
247 0 -1 0 15.9084616493273381047150885511377886402856868 0.0 0.0 0.0 0.0
247 0 -1 1 0.867839484646224046555796697075412724450608077 0.0 0.0 0.0 0.0
247 0 -1 2 0.205510861323845686738919999810402835372073265 0.0 0.0 0.0 0.0
247 0 1 0 15.9084616493273381047150885511377886402856868 0.0 0.0 0.0 0.0
247 0 1 1 0.867839484646224046555796697075412724450608077 0.0 0.0 0.0 0.0
247 0 1 2 0.205510861323845686738919999810402835372073265 0.0 0.0 0.0 0.0
247 1 -1 0 15.9084616493273381047150885511377886402856868 0.0 0.0 0.0 0.0
247 1 -1 1 0.867839484646224046555796697075412724450608077 0.0 0.0 0.0 0.0
247 1 -1 2 0.205510861323845686738919999810402835372073265 0.0 0.0 0.0 0.0
247 1 1 0 15.9084616493273381047150885511377886402856868 0.0 0.0 0.0 0.0
247 1 1 1 0.867839484646224046555796697075412724450608077 0.0 0.0 0.0 0.0
247 1 1 2 0.205510861323845686738919999810402835372073265 0.0 0.0 0.0 0.0
248 0 -1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
248 0 -1 1 0.140544554583436905025649917024903564328542521 0.0 0.0 0.0 0.0
248 0 -1 2 0.0194902333343077856635074028576247316268256685 0.0 0.0 0.0 0.0
248 0 1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
248 0 1 1 0.140544554583436905025649917024903564328542521 0.0 0.0 0.0 0.0
248 0 1 2 0.0194902333343077856635074028576247316268256685 0.0 0.0 0.0 0.0
248 1 -1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
248 1 -1 1 0.140544554583436905025649917024903564328542521 0.0 0.0 0.0 0.0
248 1 -1 2 0.0194902333343077856635074028576247316268256685 0.0 0.0 0.0 0.0
248 1 1 0 7.93190140484256033716832881356030530891198814 0.0 0.0 0.0 0.0
248 1 1 1 0.140544554583436905025649917024903564328542521 0.0 0.0 0.0 0.0
248 1 1 2 0.0194902333343077856635074028576247316268256685 0.0 0.0 0.0 0.0
249 0 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
249 0 -1 1 0.0694042250630810596477208196873631221755663054 0.0 0.0 0.0 0.0
249 0 -1 2 0.00961199664349198955156778016414655380187467321 0.0 0.0 0.0 0.0
249 0 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
249 0 1 1 0.0694042250630810596477208196873631221755663054 0.0 0.0 0.0 0.0
249 0 1 2 0.00961199664349198955156778016414655380187467321 0.0 0.0 0.0 0.0
249 1 -1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
249 1 -1 1 0.0694042250630810596477208196873631221755663054 0.0 0.0 0.0 0.0
249 1 -1 2 0.00961199664349198955156778016414655380187467321 0.0 0.0 0.0 0.0
249 1 1 0 3.94938323865793995864954892682324907771127893 0.0 0.0 0.0 0.0
249 1 1 1 0.0694042250630810596477208196873631221755663054 0.0 0.0 0.0 0.0
249 1 1 2 0.00961199664349198955156778016414655380187467321 0.0 0.0 0.0 0.0
250 0 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
250 0 -1 1 0.0516957160943461790413557312845125619143902059 0.0 0.0 0.0 0.0
250 0 -1 2 0.00797153291086266199800166800468620445220645775 0.0 0.0 0.0 0.0
250 0 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
250 0 1 1 0.0516957160943461790413557312845125619143902059 0.0 0.0 0.0 0.0
250 0 1 2 0.00797153291086266199800166800468620445220645775 0.0 0.0 0.0 0.0
250 1 -1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
250 1 -1 1 0.0516957160943461790413557312845125619143902059 0.0 0.0 0.0 0.0
250 1 -1 2 0.00797153291086266199800166800468620445220645775 0.0 0.0 0.0 0.0
250 1 1 0 1.9624137038930405197835515028397034253427804 0.0 0.0 0.0 0.0
250 1 1 1 0.0516957160943461790413557312845125619143902059 0.0 0.0 0.0 0.0
250 1 1 2 0.00797153291086266199800166800468620445220645775 0.0 0.0 0.0 0.0
251 0 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
251 0 -1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
251 0 -1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
251 0 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
251 0 1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
251 0 1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
251 1 -1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
251 1 -1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
251 1 -1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
251 1 1 0 1.89406565899449183515300646894704382985581417 0.0 0.0 0.0 0.0
251 1 1 1 0.0150591481598541584459523238884708482013336916 0.0 0.0 0.0 0.0
251 1 1 2 0.00129896224037819920279707222015807447745054568 0.0 0.0 0.0 0.0
252 0 -1 0 -140.564570294849657290987519157780422868409339 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
252 0 -1 1 -2.17449728166849324665875226357086870250966984 0.274510911267640548215368270802971580601206565 0.0 0.0 0.0
252 0 -1 2 -0.337660675663283181564665154851518179055774192 0.0569513461539860197126700024012894476422420259 0.0 0.0 0.0
252 0 1 0 -140.564570294849657290987519157780422868409339 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
252 0 1 1 -2.17449728166849324665875226357086870250966984 0.274510911267640548215368270802971580601206565 0.0 0.0 0.0
252 0 1 2 -0.337660675663283181564665154851518179055774192 0.0569513461539860197126700024012894476422420259 0.0 0.0 0.0
252 1 -1 0 -140.564570294849657290987519157780422868409339 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
252 1 -1 1 -2.17449728166849324665875226357086870250966984 0.274510911267640548215368270802971580601206565 0.0 0.0 0.0
252 1 -1 2 -0.337660675663283181564665154851518179055774192 0.0569513461539860197126700024012894476422420259 0.0 0.0 0.0
252 1 1 0 -140.564570294849657290987519157780422868409339 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
252 1 1 1 -2.17449728166849324665875226357086870250966984 0.274510911267640548215368270802971580601206565 0.0 0.0 0.0
252 1 1 2 -0.337660675663283181564665154851518179055774192 0.0569513461539860197126700024012894476422420259 0.0 0.0 0.0
253 0 -1 0 -77.8761270716573628566288862838898816066746879 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
253 0 -1 1 -1.16454780664366241685046706623673787079567916 0.134834408912841036054822492603156676261368999 0.0 0.0 0.0
253 0 -1 2 -0.177967629686275149713975793529337923670822206 0.0279822361998481477777807406441839742250798452 0.0 0.0 0.0
253 0 1 0 -77.8761270716573628566288862838898816066746879 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
253 0 1 1 -1.16454780664366241685046706623673787079567916 0.134834408912841036054822492603156676261368999 0.0 0.0 0.0
253 0 1 2 -0.177967629686275149713975793529337923670822206 0.0279822361998481477777807406441839742250798452 0.0 0.0 0.0
253 1 -1 0 -77.8761270716573628566288862838898816066746879 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
253 1 -1 1 -1.16454780664366241685046706623673787079567916 0.134834408912841036054822492603156676261368999 0.0 0.0 0.0
253 1 -1 2 -0.177967629686275149713975793529337923670822206 0.0279822361998481477777807406441839742250798452 0.0 0.0 0.0
253 1 1 0 -77.8761270716573628566288862838898816066746879 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
253 1 1 1 -1.16454780664366241685046706623673787079567916 0.134834408912841036054822492603156676261368999 0.0 0.0 0.0
253 1 1 2 -0.177967629686275149713975793529337923670822206 0.0279822361998481477777807406441839742250798452 0.0 0.0 0.0
254 0 -1 0 -34.7221426956901013749509533392788976270881326 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
254 0 -1 1 -0.866336849476345569261913101731853893971576777 0.100132296381300506230962082759475115173585846 0.0 0.0 0.0
254 0 -1 2 -0.150737279832987787654519272510680484773976058 0.0231762378781021530019968505621106973241425086 0.0 0.0 0.0
254 0 1 0 -34.7221426956901013749509533392788976270881326 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
254 0 1 1 -0.866336849476345569261913101731853893971576777 0.100132296381300506230962082759475115173585846 0.0 0.0 0.0
254 0 1 2 -0.150737279832987787654519272510680484773976058 0.0231762378781021530019968505621106973241425086 0.0 0.0 0.0
254 1 -1 0 -34.7221426956901013749509533392788976270881326 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
254 1 -1 1 -0.866336849476345569261913101731853893971576777 0.100132296381300506230962082759475115173585846 0.0 0.0 0.0
254 1 -1 2 -0.150737279832987787654519272510680484773976058 0.0231762378781021530019968505621106973241425086 0.0 0.0 0.0
254 1 1 0 -34.7221426956901013749509533392788976270881326 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
254 1 1 1 -0.866336849476345569261913101731853893971576777 0.100132296381300506230962082759475115173585846 0.0 0.0 0.0
254 1 1 2 -0.150737279832987787654519272510680484773976058 0.0231762378781021530019968505621106973241425086 0.0 0.0 0.0
255 0 -1 0 -40.4793005433002640860613842823010475205635929 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
255 0 -1 1 -0.242047821281646621550945107254000551740761243 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0
255 0 -1 2 -0.0202439311100575281428549433945374899100517476 0.00356214887073291190831403889095303663366056543 0.0 0.0 0.0
255 0 1 0 -40.4793005433002640860613842823010475205635929 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
255 0 1 1 -0.242047821281646621550945107254000551740761243 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0
255 0 1 2 -0.0202439311100575281428549433945374899100517476 0.00356214887073291190831403889095303663366056543 0.0 0.0 0.0
255 1 -1 0 -40.4793005433002640860613842823010475205635929 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
255 1 -1 1 -0.242047821281646621550945107254000551740761243 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0
255 1 -1 2 -0.0202439311100575281428549433945374899100517476 0.00356214887073291190831403889095303663366056543 0.0 0.0 0.0
255 1 1 0 -40.4793005433002640860613842823010475205635929 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
255 1 1 1 -0.242047821281646621550945107254000551740761243 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0
255 1 1 2 -0.0202439311100575281428549433945374899100517476 0.00356214887073291190831403889095303663366056543 0.0 0.0 0.0
256 0 -1 0 213.66928626662454098204608440900665048906827 -20.5016327158833997323716702588078079524896657 1.27237605615931562706015661291092446336695224 0.0 0.0
256 0 -1 1 -1.07956827529591604476350414446165856744189985 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0
256 0 -1 2 -0.0620942625751375853698867158268551368141273915 0.0114494325318679961474445352202701875863616231 0.0 0.0 0.0
256 0 1 0 213.66928626662454098204608440900665048906827 -20.5016327158833997323716702588078079524896657 1.27237605615931562706015661291092446336695224 0.0 0.0
256 0 1 1 -1.07956827529591604476350414446165856744189985 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0
256 0 1 2 -0.0620942625751375853698867158268551368141273915 0.0114494325318679961474445352202701875863616231 0.0 0.0 0.0
256 1 -1 0 213.66928626662454098204608440900665048906827 -20.5016327158833997323716702588078079524896657 1.27237605615931562706015661291092446336695224 0.0 0.0
256 1 -1 1 -1.07956827529591604476350414446165856744189985 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0
256 1 -1 2 -0.0620942625751375853698867158268551368141273915 0.0114494325318679961474445352202701875863616231 0.0 0.0 0.0
256 1 1 0 213.66928626662454098204608440900665048906827 -20.5016327158833997323716702588078079524896657 1.27237605615931562706015661291092446336695224 0.0 0.0
256 1 1 1 -1.07956827529591604476350414446165856744189985 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0
256 1 1 2 -0.0620942625751375853698867158268551368141273915 0.0114494325318679961474445352202701875863616231 0.0 0.0 0.0
257 0 -1 0 134.520866176532948229202133221853730113469858 -11.404203037497060742462872341639441021831802 0.62188750603052626759464770469342476895779612 0.0 0.0
257 0 -1 1 -0.554631840608431755589769052538734063511362421 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0
257 0 -1 2 -0.031794660923420570485218189574991457805848781 0.00544074723619568336010787117214569322217399733 0.0 0.0 0.0
257 0 1 0 134.520866176532948229202133221853730113469858 -11.404203037497060742462872341639441021831802 0.62188750603052626759464770469342476895779612 0.0 0.0
257 0 1 1 -0.554631840608431755589769052538734063511362421 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0
257 0 1 2 -0.031794660923420570485218189574991457805848781 0.00544074723619568336010787117214569322217399733 0.0 0.0 0.0
257 1 -1 0 134.520866176532948229202133221853730113469858 -11.404203037497060742462872341639441021831802 0.62188750603052626759464770469342476895779612 0.0 0.0
257 1 -1 1 -0.554631840608431755589769052538734063511362421 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0
257 1 -1 2 -0.031794660923420570485218189574991457805848781 0.00544074723619568336010787117214569322217399733 0.0 0.0 0.0
257 1 1 0 134.520866176532948229202133221853730113469858 -11.404203037497060742462872341639441021831802 0.62188750603052626759464770469342476895779612 0.0 0.0
257 1 1 1 -0.554631840608431755589769052538734063511362421 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0
257 1 1 2 -0.031794660923420570485218189574991457805848781 0.00544074723619568336010787117214569322217399733 0.0 0.0 0.0
258 0 -1 0 123.855106282053584902531210741427201417384424 -10.2812415712885056951349168412691417760508677 0.548311355616075478824138388882008396406316634 0.0 0.0
258 0 -1 1 -0.469689958725790894935495724991378428940134323 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0
258 0 -1 2 -0.0274767398390531272133997687287250926016885313 0.0047711844626004214250192944423802966996727679 0.0 0.0 0.0
258 0 1 0 123.855106282053584902531210741427201417384424 -10.2812415712885056951349168412691417760508677 0.548311355616075478824138388882008396406316634 0.0 0.0
258 0 1 1 -0.469689958725790894935495724991378428940134323 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0
258 0 1 2 -0.0274767398390531272133997687287250926016885313 0.0047711844626004214250192944423802966996727679 0.0 0.0 0.0
258 1 -1 0 123.855106282053584902531210741427201417384424 -10.2812415712885056951349168412691417760508677 0.548311355616075478824138388882008396406316634 0.0 0.0
258 1 -1 1 -0.469689958725790894935495724991378428940134323 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0
258 1 -1 2 -0.0274767398390531272133997687287250926016885313 0.0047711844626004214250192944423802966996727679 0.0 0.0 0.0
258 1 1 0 123.855106282053584902531210741427201417384424 -10.2812415712885056951349168412691417760508677 0.548311355616075478824138388882008396406316634 0.0 0.0
258 1 1 1 -0.469689958725790894935495724991378428940134323 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0
258 1 1 2 -0.0274767398390531272133997687287250926016885313 0.0047711844626004214250192944423802966996727679 0.0 0.0 0.0
259 0 -1 0 -135.855493399291660258597970981103804088906678 21.8150098435265837603508170870534547096447331 -3.02987483164683117624118984890853371974102218 0.292549715411650436604696523393858291341028188 0.0
259 0 -1 1 -1.41730494687176604764526040029355836288649463 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
259 0 -1 2 -0.0658115517624590978532683888658790967357791375 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
259 0 1 0 -135.855493399291660258597970981103804088906678 21.8150098435265837603508170870534547096447331 -3.02987483164683117624118984890853371974102218 0.292549715411650436604696523393858291341028188 0.0
259 0 1 1 -1.41730494687176604764526040029355836288649463 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
259 0 1 2 -0.0658115517624590978532683888658790967357791375 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
259 1 -1 0 -135.855493399291660258597970981103804088906678 21.8150098435265837603508170870534547096447331 -3.02987483164683117624118984890853371974102218 0.292549715411650436604696523393858291341028188 0.0
259 1 -1 1 -1.41730494687176604764526040029355836288649463 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
259 1 -1 2 -0.0658115517624590978532683888658790967357791375 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
259 1 1 0 -135.855493399291660258597970981103804088906678 21.8150098435265837603508170870534547096447331 -3.02987483164683117624118984890853371974102218 0.292549715411650436604696523393858291341028188 0.0
259 1 1 1 -1.41730494687176604764526040029355836288649463 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
259 1 1 2 -0.0658115517624590978532683888658790967357791375 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
260 0 -1 0 -201.140458159989392019062003559955610798091389 26.021853457744875239633388665757050027116234 -2.9172237547994797907838443905635957844103095 0.231049060186648436472410707152725522691833378 0.0
260 0 -1 1 -1.23216323645227468470676615494658375817911905 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
260 0 -1 2 -0.0601708004895041507976291665930822693057680901 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
260 0 1 0 -201.140458159989392019062003559955610798091389 26.021853457744875239633388665757050027116234 -2.9172237547994797907838443905635957844103095 0.231049060186648436472410707152725522691833378 0.0
260 0 1 1 -1.23216323645227468470676615494658375817911905 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
260 0 1 2 -0.0601708004895041507976291665930822693057680901 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
260 1 -1 0 -201.140458159989392019062003559955610798091389 26.021853457744875239633388665757050027116234 -2.9172237547994797907838443905635957844103095 0.231049060186648436472410707152725522691833378 0.0
260 1 -1 1 -1.23216323645227468470676615494658375817911905 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
260 1 -1 2 -0.0601708004895041507976291665930822693057680901 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
260 1 1 0 -201.140458159989392019062003559955610798091389 26.021853457744875239633388665757050027116234 -2.9172237547994797907838443905635957844103095 0.231049060186648436472410707152725522691833378 0.0
260 1 1 1 -1.23216323645227468470676615494658375817911905 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
260 1 1 2 -0.0601708004895041507976291665930822693057680901 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
261 0 -1 0 -54.396152917918599255967886489761011805149838 3.93444100159700816268860892804257541045546541 0.0 0.0 0.0
261 0 -1 1 0.415055465851077453241018187827875144929749086 0.0 0.0 0.0 0.0
261 0 -1 2 0.0479659064113007955198424040582694554479466815 0.0 0.0 0.0 0.0
261 0 1 0 -54.396152917918599255967886489761011805149838 3.93444100159700816268860892804257541045546541 0.0 0.0 0.0
261 0 1 1 0.415055465851077453241018187827875144929749086 0.0 0.0 0.0 0.0
261 0 1 2 0.0479659064113007955198424040582694554479466815 0.0 0.0 0.0 0.0
261 1 -1 0 -54.396152917918599255967886489761011805149838 3.93444100159700816268860892804257541045546541 0.0 0.0 0.0
261 1 -1 1 0.415055465851077453241018187827875144929749086 0.0 0.0 0.0 0.0
261 1 -1 2 0.0479659064113007955198424040582694554479466815 0.0 0.0 0.0 0.0
261 1 1 0 -54.396152917918599255967886489761011805149838 3.93444100159700816268860892804257541045546541 0.0 0.0 0.0
261 1 1 1 0.415055465851077453241018187827875144929749086 0.0 0.0 0.0 0.0
261 1 1 2 0.0479659064113007955198424040582694554479466815 0.0 0.0 0.0 0.0
262 0 -1 0 -36.9799393802630516589242841584902198412264196 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
262 0 -1 1 0.0636940793924851906768933952656162341083927833 0.0 0.0 0.0 0.0
262 0 -1 2 0.00411288140910827777695074762861380928758892725 0.0 0.0 0.0 0.0
262 0 1 0 -36.9799393802630516589242841584902198412264196 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
262 0 1 1 0.0636940793924851906768933952656162341083927833 0.0 0.0 0.0 0.0
262 0 1 2 0.00411288140910827777695074762861380928758892725 0.0 0.0 0.0 0.0
262 1 -1 0 -36.9799393802630516589242841584902198412264196 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
262 1 -1 1 0.0636940793924851906768933952656162341083927833 0.0 0.0 0.0 0.0
262 1 -1 2 0.00411288140910827777695074762861380928758892725 0.0 0.0 0.0 0.0
262 1 1 0 -36.9799393802630516589242841584902198412264196 1.95146565038636807839652672465249908322746837 0.0 0.0 0.0
262 1 1 1 0.0636940793924851906768933952656162341083927833 0.0 0.0 0.0 0.0
262 1 1 2 0.00411288140910827777695074762861380928758892725 0.0 0.0 0.0 0.0
263 0 -1 0 -20.329247734556470386233249845042846178583955 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
263 0 -1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
263 0 -1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
263 0 1 0 -20.329247734556470386233249845042846178583955 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
263 0 1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
263 0 1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
263 1 -1 0 -20.329247734556470386233249845042846178583955 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
263 1 -1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
263 1 -1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
263 1 1 0 -20.329247734556470386233249845042846178583955 0.964119840721883088734139492946686813799648641 0.0 0.0 0.0
263 1 1 1 0.0307280713182194465832412630721119929980195409 0.0 0.0 0.0 0.0
263 1 1 2 0.00197612229555908694943064511690879486019658107 0.0 0.0 0.0 0.0
264 0 -1 0 -19.2926174421528861254541889066770018453538894 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
264 0 -1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
264 0 -1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
264 0 1 0 -19.2926174421528861254541889066770018453538894 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
264 0 1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
264 0 1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
264 1 -1 0 -19.2926174421528861254541889066770018453538894 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
264 1 -1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
264 1 -1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
264 1 1 0 -19.2926174421528861254541889066770018453538894 0.901542677369695714049803621133587493073739719 0.0 0.0 0.0
264 1 1 1 0.0274924036373307752862187825070895128263498538 0.0 0.0 0.0 0.0
264 1 1 2 0.00178107443536645595415701944547651831683028272 0.0 0.0 0.0 0.0
265 0 -1 0 106.834643133312270491023042204503325244534135 -10.2508163579416998661858351294039039762448329 0.636188028079657813530078306455462231683476122 0.0 0.0
265 0 -1 1 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0 0.0
265 0 -1 2 0.00572471626593399807372226761013509379318081154 0.0 0.0 0.0 0.0
265 0 1 0 106.834643133312270491023042204503325244534135 -10.2508163579416998661858351294039039762448329 0.636188028079657813530078306455462231683476122 0.0 0.0
265 0 1 1 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0 0.0
265 0 1 2 0.00572471626593399807372226761013509379318081154 0.0 0.0 0.0 0.0
265 1 -1 0 106.834643133312270491023042204503325244534135 -10.2508163579416998661858351294039039762448329 0.636188028079657813530078306455462231683476122 0.0 0.0
265 1 -1 1 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0 0.0
265 1 -1 2 0.00572471626593399807372226761013509379318081154 0.0 0.0 0.0 0.0
265 1 1 0 106.834643133312270491023042204503325244534135 -10.2508163579416998661858351294039039762448329 0.636188028079657813530078306455462231683476122 0.0 0.0
265 1 1 1 0.119177752129567928142636766001610375790750484 0.0 0.0 0.0 0.0
265 1 1 2 0.00572471626593399807372226761013509379318081154 0.0 0.0 0.0 0.0
266 0 -1 0 67.2604330882664741146010666109268650567349292 -5.70210151874853037123143617081972051091590101 0.31094375301526313379732385234671238447889806 0.0 0.0
266 0 -1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
266 0 -1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
266 0 1 0 67.2604330882664741146010666109268650567349292 -5.70210151874853037123143617081972051091590101 0.31094375301526313379732385234671238447889806 0.0 0.0
266 0 1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
266 0 1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
266 1 -1 0 67.2604330882664741146010666109268650567349292 -5.70210151874853037123143617081972051091590101 0.31094375301526313379732385234671238447889806 0.0 0.0
266 1 -1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
266 1 -1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
266 1 1 0 67.2604330882664741146010666109268650567349292 -5.70210151874853037123143617081972051091590101 0.31094375301526313379732385234671238447889806 0.0 0.0
266 1 1 1 0.0566026411151058862209488052966902657385345511 0.0 0.0 0.0 0.0
266 1 1 2 0.00272037361809784168005393558607284661108699866 0.0 0.0 0.0 0.0
267 0 -1 0 61.9275531410267924512656053707136007086922118 -5.14062078564425284756745842063457088802543385 0.274155677808037739412069194441004198203158317 0.0 0.0
267 0 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
267 0 -1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
267 0 1 0 61.9275531410267924512656053707136007086922118 -5.14062078564425284756745842063457088802543385 0.274155677808037739412069194441004198203158317 0.0 0.0
267 0 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
267 0 1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
267 1 -1 0 61.9275531410267924512656053707136007086922118 -5.14062078564425284756745842063457088802543385 0.274155677808037739412069194441004198203158317 0.0 0.0
267 1 -1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
267 1 -1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
267 1 1 0 61.9275531410267924512656053707136007086922118 -5.14062078564425284756745842063457088802543385 0.274155677808037739412069194441004198203158317 0.0 0.0
267 1 1 1 0.0483113556160754788241383888820083964063166337 0.0 0.0 0.0 0.0
267 1 1 2 0.00238559223130021071250964722119014834983638395 0.0 0.0 0.0 0.0
268 0 -1 0 -67.927746699645830129298985490551902044453339 10.9075049217632918801754085435267273548223666 -1.51493741582341558812059492445426685987051109 0.146274857705825218302348261696929145670514094 0.0
268 0 -1 1 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0 0.0
268 0 -1 2 0.00638245731174756549070447850907874370115422827 0.0 0.0 0.0 0.0
268 0 1 0 -67.927746699645830129298985490551902044453339 10.9075049217632918801754085435267273548223666 -1.51493741582341558812059492445426685987051109 0.146274857705825218302348261696929145670514094 0.0
268 0 1 1 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0 0.0
268 0 1 2 0.00638245731174756549070447850907874370115422827 0.0 0.0 0.0 0.0
268 1 -1 0 -67.927746699645830129298985490551902044453339 10.9075049217632918801754085435267273548223666 -1.51493741582341558812059492445426685987051109 0.146274857705825218302348261696929145670514094 0.0
268 1 -1 1 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0 0.0
268 1 -1 2 0.00638245731174756549070447850907874370115422827 0.0 0.0 0.0 0.0
268 1 1 0 -67.927746699645830129298985490551902044453339 10.9075049217632918801754085435267273548223666 -1.51493741582341558812059492445426685987051109 0.146274857705825218302348261696929145670514094 0.0
268 1 1 1 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0 0.0
268 1 1 2 0.00638245731174756549070447850907874370115422827 0.0 0.0 0.0 0.0
269 0 -1 0 -100.570229079994696009531001779977805399045695 13.010926728872437619816694332878525013558117 -1.45861187739973989539192219528179789220515475 0.115524530093324218236205353576362761345916689 0.0
269 0 -1 1 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0 0.0
269 0 -1 2 0.00549069236133059880419493940624216173710834005 0.0 0.0 0.0 0.0
269 0 1 0 -100.570229079994696009531001779977805399045695 13.010926728872437619816694332878525013558117 -1.45861187739973989539192219528179789220515475 0.115524530093324218236205353576362761345916689 0.0
269 0 1 1 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0 0.0
269 0 1 2 0.00549069236133059880419493940624216173710834005 0.0 0.0 0.0 0.0
269 1 -1 0 -100.570229079994696009531001779977805399045695 13.010926728872437619816694332878525013558117 -1.45861187739973989539192219528179789220515475 0.115524530093324218236205353576362761345916689 0.0
269 1 -1 1 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0 0.0
269 1 -1 2 0.00549069236133059880419493940624216173710834005 0.0 0.0 0.0 0.0
269 1 1 0 -100.570229079994696009531001779977805399045695 13.010926728872437619816694332878525013558117 -1.45861187739973989539192219528179789220515475 0.115524530093324218236205353576362761345916689 0.0
269 1 1 1 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0 0.0
269 1 1 2 0.00549069236133059880419493940624216173710834005 0.0 0.0 0.0 0.0
270 0 -1 0 -92.8838441865098604072206844283842349700139893 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
270 0 -1 1 -8.07135994984450492987930903130693176718297778 1.28289495049730149979681488490328786938035716 0.0 0.0 0.0
270 0 -1 2 -2.52861836998285042596255928386359071178888515 0.506953535470292964517524807737344581640039894 0.0 0.0 0.0
270 0 1 0 -92.8838441865098604072206844283842349700139893 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
270 0 1 1 -8.07135994984450492987930903130693176718297778 1.28289495049730149979681488490328786938035716 0.0 0.0 0.0
270 0 1 2 -2.52861836998285042596255928386359071178888515 0.506953535470292964517524807737344581640039894 0.0 0.0 0.0
270 1 -1 0 -92.8838441865098604072206844283842349700139893 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
270 1 -1 1 -8.07135994984450492987930903130693176718297778 1.28289495049730149979681488490328786938035716 0.0 0.0 0.0
270 1 -1 2 -2.52861836998285042596255928386359071178888515 0.506953535470292964517524807737344581640039894 0.0 0.0 0.0
270 1 1 0 -92.8838441865098604072206844283842349700139893 7.86888200319401632537721785608515082091093082 0.0 0.0 0.0
270 1 1 1 -8.07135994984450492987930903130693176718297778 1.28289495049730149979681488490328786938035716 0.0 0.0 0.0
270 1 1 2 -2.52861836998285042596255928386359071178888515 0.506953535470292964517524807737344581640039894 0.0 0.0 0.0
271 0 -1 0 -69.97736059434148293932978843024338345125213 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
271 0 -1 1 -1.72555270304082635081484481844080470392153173 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
271 0 -1 2 -0.299551167455891266840672989294419389463283283 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
271 0 1 0 -69.97736059434148293932978843024338345125213 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
271 0 1 1 -1.72555270304082635081484481844080470392153173 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
271 0 1 2 -0.299551167455891266840672989294419389463283283 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
271 1 -1 0 -69.97736059434148293932978843024338345125213 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
271 1 -1 1 -1.72555270304082635081484481844080470392153173 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
271 1 -1 2 -0.299551167455891266840672989294419389463283283 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
271 1 1 0 -69.97736059434148293932978843024338345125213 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
271 1 1 1 -1.72555270304082635081484481844080470392153173 0.204238633975922095702543312290519798436935305 0.0 0.0 0.0
271 1 1 2 -0.299551167455891266840672989294419389463283283 0.0472062294868321268809163009724770818288291916 0.0 0.0 0.0
272 0 -1 0 -30.7973152879040203353838503335994907764025718 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
272 0 -1 1 -1.28491963594136895725192223493575569281496939 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
272 0 -1 2 -0.253846816014196711215326214352208988956017087 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
272 0 1 0 -30.7973152879040203353838503335994907764025718 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
272 0 1 1 -1.28491963594136895725192223493575569281496939 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
272 0 1 2 -0.253846816014196711215326214352208988956017087 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
272 1 -1 0 -30.7973152879040203353838503335994907764025718 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
272 1 -1 1 -1.28491963594136895725192223493575569281496939 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
272 1 -1 2 -0.253846816014196711215326214352208988956017087 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
272 1 1 0 -30.7973152879040203353838503335994907764025718 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
272 1 1 1 -1.28491963594136895725192223493575569281496939 0.151828012475646685272317814043987677087976052 0.0 0.0 0.0
272 1 1 2 -0.253846816014196711215326214352208988956017087 0.0391193036998274769980001865714831062285554241 0.0 0.0 0.0
273 0 -1 0 -36.6911692253112804157553713444069598608519646 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
273 0 -1 1 -0.36655912373795616037464088768165964093549301 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
273 0 -1 2 -0.0350551905270450495875815812477421215572891999 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
273 0 1 0 -36.6911692253112804157553713444069598608519646 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
273 0 1 1 -0.36655912373795616037464088768165964093549301 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
273 0 1 2 -0.0350551905270450495875815812477421215572891999 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
273 1 -1 0 -36.6911692253112804157553713444069598608519646 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
273 1 -1 1 -0.36655912373795616037464088768165964093549301 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
273 1 -1 2 -0.0350551905270450495875815812477421215572891999 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
273 1 1 0 -36.6911692253112804157553713444069598608519646 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
273 1 1 1 -0.36655912373795616037464088768165964093549301 0.0425515517971849337321711063955603610276835454 0.0 0.0 0.0
273 1 1 2 -0.0350551905270450495875815812477421215572891999 0.00616007335148931031390818333126918558856165679 0.0 0.0 0.0
274 0 -1 0 578.31941557668132851177962035312941020547016 -57.5389474452289190285308463696432712030130031 3.81712816847794688118046983873277339010085673 0.0 0.0
274 0 -1 1 12.0423165536246775471314482434646075802974054 -2.75685579822090599483380033182788123823948067 0.393688663397208476358005036804581956391957049 0.0 0.0
274 0 -1 2 2.46501631897332193555361523130683051873158889 -0.736192468927099673491880873938830595563556116 0.136801557371708031720229075243119270457207298 0.0 0.0
274 0 1 0 578.31941557668132851177962035312941020547016 -57.5389474452289190285308463696432712030130031 3.81712816847794688118046983873277339010085673 0.0 0.0
274 0 1 1 12.0423165536246775471314482434646075802974054 -2.75685579822090599483380033182788123823948067 0.393688663397208476358005036804581956391957049 0.0 0.0
274 0 1 2 2.46501631897332193555361523130683051873158889 -0.736192468927099673491880873938830595563556116 0.136801557371708031720229075243119270457207298 0.0 0.0
274 1 -1 0 578.31941557668132851177962035312941020547016 -57.5389474452289190285308463696432712030130031 3.81712816847794688118046983873277339010085673 0.0 0.0
274 1 -1 1 12.0423165536246775471314482434646075802974054 -2.75685579822090599483380033182788123823948067 0.393688663397208476358005036804581956391957049 0.0 0.0
274 1 -1 2 2.46501631897332193555361523130683051873158889 -0.736192468927099673491880873938830595563556116 0.136801557371708031720229075243119270457207298 0.0 0.0
274 1 1 0 578.31941557668132851177962035312941020547016 -57.5389474452289190285308463696432712030130031 3.81712816847794688118046983873277339010085673 0.0 0.0
274 1 1 1 12.0423165536246775471314482434646075802974054 -2.75685579822090599483380033182788123823948067 0.393688663397208476358005036804581956391957049 0.0 0.0
274 1 1 2 2.46501631897332193555361523130683051873158889 -0.736192468927099673491880873938830595563556116 0.136801557371708031720229075243119270457207298 0.0 0.0
275 0 -1 0 213.088201690594017599397673758502529499972067 -24.4785068295019437363342311404149531049862353 1.86566251809157880278394311408027430687338836 0.0 0.0
275 0 -1 1 8.95611109560641972234159082391237252935084621 -2.04590745917613950469869573665146656336669086 0.291569346409247428506733380659322057173489397 0.0 0.0
275 0 -1 2 2.14953756941499305376477560900053451161084664 -0.625536188898981517069544565863104007060469899 0.113198442628291968279770924756880729542792702 0.0 0.0
275 0 1 0 213.088201690594017599397673758502529499972067 -24.4785068295019437363342311404149531049862353 1.86566251809157880278394311408027430687338836 0.0 0.0
275 0 1 1 8.95611109560641972234159082391237252935084621 -2.04590745917613950469869573665146656336669086 0.291569346409247428506733380659322057173489397 0.0 0.0
275 0 1 2 2.14953756941499305376477560900053451161084664 -0.625536188898981517069544565863104007060469899 0.113198442628291968279770924756880729542792702 0.0 0.0
275 1 -1 0 213.088201690594017599397673758502529499972067 -24.4785068295019437363342311404149531049862353 1.86566251809157880278394311408027430687338836 0.0 0.0
275 1 -1 1 8.95611109560641972234159082391237252935084621 -2.04590745917613950469869573665146656336669086 0.291569346409247428506733380659322057173489397 0.0 0.0
275 1 -1 2 2.14953756941499305376477560900053451161084664 -0.625536188898981517069544565863104007060469899 0.113198442628291968279770924756880729542792702 0.0 0.0
275 1 1 0 213.088201690594017599397673758502529499972067 -24.4785068295019437363342311404149531049862353 1.86566251809157880278394311408027430687338836 0.0 0.0
275 1 1 1 8.95611109560641972234159082391237252935084621 -2.04590745917613950469869573665146656336669086 0.291569346409247428506733380659322057173489397 0.0 0.0
275 1 1 2 2.14953756941499305376477560900053451161084664 -0.625536188898981517069544565863104007060469899 0.113198442628291968279770924756880729542792702 0.0 0.0
276 0 -1 0 331.086018302860490621532247941980556731589678 -29.0406393591261256573051432815402503420051236 1.6449340668482264364724151666460251892189499 0.0 0.0
276 0 -1 1 2.4126567789211067363799713472256472425223338 -0.539311309521880304727806883092264278635595812 0.0758037592534062541103571713890979092326664875 0.0 0.0
276 0 -1 2 0.222985597083257036016706079371631027892954359 -0.0775656396396871345291375020284312382908016887 0.0166666666666666666666666666666666666666666667 0.0 0.0
276 0 1 0 331.086018302860490621532247941980556731589678 -29.0406393591261256573051432815402503420051236 1.6449340668482264364724151666460251892189499 0.0 0.0
276 0 1 1 2.4126567789211067363799713472256472425223338 -0.539311309521880304727806883092264278635595812 0.0758037592534062541103571713890979092326664875 0.0 0.0
276 0 1 2 0.222985597083257036016706079371631027892954359 -0.0775656396396871345291375020284312382908016887 0.0166666666666666666666666666666666666666666667 0.0 0.0
276 1 -1 0 331.086018302860490621532247941980556731589678 -29.0406393591261256573051432815402503420051236 1.6449340668482264364724151666460251892189499 0.0 0.0
276 1 -1 1 2.4126567789211067363799713472256472425223338 -0.539311309521880304727806883092264278635595812 0.0758037592534062541103571713890979092326664875 0.0 0.0
276 1 -1 2 0.222985597083257036016706079371631027892954359 -0.0775656396396871345291375020284312382908016887 0.0166666666666666666666666666666666666666666667 0.0 0.0
276 1 1 0 331.086018302860490621532247941980556731589678 -29.0406393591261256573051432815402503420051236 1.6449340668482264364724151666460251892189499 0.0 0.0
276 1 1 1 2.4126567789211067363799713472256472425223338 -0.539311309521880304727806883092264278635595812 0.0758037592534062541103571713890979092326664875 0.0 0.0
276 1 1 2 0.222985597083257036016706079371631027892954359 -0.0775656396396871345291375020284312382908016887 0.0166666666666666666666666666666666666666666667 0.0 0.0
277 0 -1 0 -619.901139241740809728444159593067988780351485 75.5358554404336279955361767745541583936109339 -7.95401322548350424713718401542141667180679272 0.585099430823300873209393046787716582682056377 0.0
277 0 -1 1 6.60392059828305200295974098483428108192814433 -1.27834334992289576687358438905576301798122611 0.157370995096772047567630791268047993217276777 0.0 0.0
277 0 -1 2 0.366652546337574792644001556391692782398026568 -0.122983454045991613251271270087859099475476982 0.0255298292469902619628179140363149748046169131 0.0 0.0
277 0 1 0 -619.901139241740809728444159593067988780351485 75.5358554404336279955361767745541583936109339 -7.95401322548350424713718401542141667180679272 0.585099430823300873209393046787716582682056377 0.0
277 0 1 1 6.60392059828305200295974098483428108192814433 -1.27834334992289576687358438905576301798122611 0.157370995096772047567630791268047993217276777 0.0 0.0
277 0 1 2 0.366652546337574792644001556391692782398026568 -0.122983454045991613251271270087859099475476982 0.0255298292469902619628179140363149748046169131 0.0 0.0
277 1 -1 0 -619.901139241740809728444159593067988780351485 75.5358554404336279955361767745541583936109339 -7.95401322548350424713718401542141667180679272 0.585099430823300873209393046787716582682056377 0.0
277 1 -1 1 6.60392059828305200295974098483428108192814433 -1.27834334992289576687358438905576301798122611 0.157370995096772047567630791268047993217276777 0.0 0.0
277 1 -1 2 0.366652546337574792644001556391692782398026568 -0.122983454045991613251271270087859099475476982 0.0255298292469902619628179140363149748046169131 0.0 0.0
277 1 1 0 -619.901139241740809728444159593067988780351485 75.5358554404336279955361767745541583936109339 -7.95401322548350424713718401542141667180679272 0.585099430823300873209393046787716582682056377 0.0
277 1 1 1 6.60392059828305200295974098483428108192814433 -1.27834334992289576687358438905576301798122611 0.157370995096772047567630791268047993217276777 0.0 0.0
277 1 1 2 0.366652546337574792644001556391692782398026568 -0.122983454045991613251271270087859099475476982 0.0255298292469902619628179140363149748046169131 0.0 0.0
278 0 -1 0 -526.136022602032368940655217861338423013567202 62.3249484867782561744016941727832418302833356 -6.38275886521503506039182717000919996522693564 0.462098120373296872944821414305451045383666756 0.0
278 0 -1 1 5.21101461919084383022523112422147888619530621 -1.02294501798842308430792838188435673048476884 0.128764787039963539611488080972117712050333423 0.0 0.0
278 0 -1 2 0.301031506319630512664031600669983421325527353 -0.103150015996286327803497870003576188362775588 0.0219627694453223952167797576249686469484333602 0.0 0.0
278 0 1 0 -526.136022602032368940655217861338423013567202 62.3249484867782561744016941727832418302833356 -6.38275886521503506039182717000919996522693564 0.462098120373296872944821414305451045383666756 0.0
278 0 1 1 5.21101461919084383022523112422147888619530621 -1.02294501798842308430792838188435673048476884 0.128764787039963539611488080972117712050333423 0.0 0.0
278 0 1 2 0.301031506319630512664031600669983421325527353 -0.103150015996286327803497870003576188362775588 0.0219627694453223952167797576249686469484333602 0.0 0.0
278 1 -1 0 -526.136022602032368940655217861338423013567202 62.3249484867782561744016941727832418302833356 -6.38275886521503506039182717000919996522693564 0.462098120373296872944821414305451045383666756 0.0
278 1 -1 1 5.21101461919084383022523112422147888619530621 -1.02294501798842308430792838188435673048476884 0.128764787039963539611488080972117712050333423 0.0 0.0
278 1 -1 2 0.301031506319630512664031600669983421325527353 -0.103150015996286327803497870003576188362775588 0.0219627694453223952167797576249686469484333602 0.0 0.0
278 1 1 0 -526.136022602032368940655217861338423013567202 62.3249484867782561744016941727832418302833356 -6.38275886521503506039182717000919996522693564 0.462098120373296872944821414305451045383666756 0.0
278 1 1 1 5.21101461919084383022523112422147888619530621 -1.02294501798842308430792838188435673048476884 0.128764787039963539611488080972117712050333423 0.0 0.0
278 1 1 2 0.301031506319630512664031600669983421325527353 -0.103150015996286327803497870003576188362775588 0.0219627694453223952167797576249686469484333602 0.0 0.0
279 0 -1 0 137.75174480357350964328478531700751244084989 -18.980635769858347116387234082821562941368631 1.90856408423897344059023491936638669505042837 0.0 0.0
279 0 -1 1 -3.78265224358292570286529702668404218712763403 0.597927297373130572060548349095101754828892353 0.0 0.0 0.0
279 0 -1 2 -0.458968298126732573747507409530483490739230447 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0
279 0 1 0 137.75174480357350964328478531700751244084989 -18.980635769858347116387234082821562941368631 1.90856408423897344059023491936638669505042837 0.0 0.0
279 0 1 1 -3.78265224358292570286529702668404218712763403 0.597927297373130572060548349095101754828892353 0.0 0.0 0.0
279 0 1 2 -0.458968298126732573747507409530483490739230447 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0
279 1 -1 0 137.75174480357350964328478531700751244084989 -18.980635769858347116387234082821562941368631 1.90856408423897344059023491936638669505042837 0.0 0.0
279 1 -1 1 -3.78265224358292570286529702668404218712763403 0.597927297373130572060548349095101754828892353 0.0 0.0 0.0
279 1 -1 2 -0.458968298126732573747507409530483490739230447 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0
279 1 1 0 137.75174480357350964328478531700751244084989 -18.980635769858347116387234082821562941368631 1.90856408423897344059023491936638669505042837 0.0 0.0
279 1 1 1 -3.78265224358292570286529702668404218712763403 0.597927297373130572060548349095101754828892353 0.0 0.0 0.0
279 1 1 2 -0.458968298126732573747507409530483490739230447 0.115607008172686142741030838594036717057432841 0.0 0.0 0.0
280 0 -1 0 161.122803795686481571336700142694902813036878 -15.1780648748018249362260295265657879051484058 0.93283125904578940139197155704013715343669418 0.0 0.0
280 0 -1 1 -0.751665436478161325624999865485318296704161872 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
280 0 -1 2 -0.0502564964578317373349846627298314257240703054 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
280 0 1 0 161.122803795686481571336700142694902813036878 -15.1780648748018249362260295265657879051484058 0.93283125904578940139197155704013715343669418 0.0 0.0
280 0 1 1 -0.751665436478161325624999865485318296704161872 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
280 0 1 2 -0.0502564964578317373349846627298314257240703054 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
280 1 -1 0 161.122803795686481571336700142694902813036878 -15.1780648748018249362260295265657879051484058 0.93283125904578940139197155704013715343669418 0.0 0.0
280 1 -1 1 -0.751665436478161325624999865485318296704161872 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
280 1 -1 2 -0.0502564964578317373349846627298314257240703054 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
280 1 1 0 161.122803795686481571336700142694902813036878 -15.1780648748018249362260295265657879051484058 0.93283125904578940139197155704013715343669418 0.0 0.0
280 1 1 1 -0.751665436478161325624999865485318296704161872 0.087330712433325332804190068368802258736554092 0.0 0.0 0.0
280 1 1 2 -0.0502564964578317373349846627298314257240703054 0.00939299182731385725896916140596328294256715946 0.0 0.0 0.0
281 0 -1 0 147.197424538774605102888438298786798435368857 -13.6187770021933671146027680196365376779288221 0.822467033424113218236207583323012594609474951 0.0 0.0
281 0 -1 1 -0.648367276231507879216350119474899736073245241 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
281 0 -1 2 -0.0440361164774322454409479926819143596844533493 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
281 0 1 0 147.197424538774605102888438298786798435368857 -13.6187770021933671146027680196365376779288221 0.822467033424113218236207583323012594609474951 0.0 0.0
281 0 1 1 -0.648367276231507879216350119474899736073245241 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
281 0 1 2 -0.0440361164774322454409479926819143596844533493 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
281 1 -1 0 147.197424538774605102888438298786798435368857 -13.6187770021933671146027680196365376779288221 0.822467033424113218236207583323012594609474951 0.0 0.0
281 1 -1 1 -0.648367276231507879216350119474899736073245241 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
281 1 -1 2 -0.0440361164774322454409479926819143596844533493 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
281 1 1 0 147.197424538774605102888438298786798435368857 -13.6187770021933671146027680196365376779288221 0.822467033424113218236207583323012594609474951 0.0 0.0
281 1 1 1 -0.648367276231507879216350119474899736073245241 0.0758037592534062541103571713890979092326664875 0.0 0.0 0.0
281 1 1 2 -0.0440361164774322454409479926819143596844533493 0.00833333333333333333333333333333333333333333333 0.0 0.0 0.0
282 0 -1 0 -309.950569620870404864222079796533994390175742 37.767927720216813997768088387277079196805467 -3.97700661274175212356859200771070833590339636 0.292549715411650436604696523393858291341028188 0.0
282 0 -1 1 -1.59308534011643986200884597159185900441577967 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
282 0 -1 2 -0.0742566416464909376070445920620870371400469477 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
282 0 1 0 -309.950569620870404864222079796533994390175742 37.767927720216813997768088387277079196805467 -3.97700661274175212356859200771070833590339636 0.292549715411650436604696523393858291341028188 0.0
282 0 1 1 -1.59308534011643986200884597159185900441577967 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
282 0 1 2 -0.0742566416464909376070445920620870371400469477 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
282 1 -1 0 -309.950569620870404864222079796533994390175742 37.767927720216813997768088387277079196805467 -3.97700661274175212356859200771070833590339636 0.292549715411650436604696523393858291341028188 0.0
282 1 -1 1 -1.59308534011643986200884597159185900441577967 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
282 1 -1 2 -0.0742566416464909376070445920620870371400469477 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
282 1 1 0 -309.950569620870404864222079796533994390175742 37.767927720216813997768088387277079196805467 -3.97700661274175212356859200771070833590339636 0.292549715411650436604696523393858291341028188 0.0
282 1 1 1 -1.59308534011643986200884597159185900441577967 0.157370995096772047567630791268047993217276777 0.0 0.0 0.0
282 1 1 2 -0.0742566416464909376070445920620870371400469477 0.0127649146234951309814089570181574874023084565 0.0 0.0 0.0
283 0 -1 0 -263.068011301016184470327608930669211506783601 31.1624742433891280872008470863916209151416678 -3.19137943260751753019591358500459998261346782 0.231049060186648436472410707152725522691833378 0.0
283 0 -1 1 -1.28047459206835016353090454382859215458543569 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
283 0 -1 2 -0.0625563927208043615101388138142724176556044741 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
283 0 1 0 -263.068011301016184470327608930669211506783601 31.1624742433891280872008470863916209151416678 -3.19137943260751753019591358500459998261346782 0.231049060186648436472410707152725522691833378 0.0
283 0 1 1 -1.28047459206835016353090454382859215458543569 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
283 0 1 2 -0.0625563927208043615101388138142724176556044741 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
283 1 -1 0 -263.068011301016184470327608930669211506783601 31.1624742433891280872008470863916209151416678 -3.19137943260751753019591358500459998261346782 0.231049060186648436472410707152725522691833378 0.0
283 1 -1 1 -1.28047459206835016353090454382859215458543569 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
283 1 -1 2 -0.0625563927208043615101388138142724176556044741 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
283 1 1 0 -263.068011301016184470327608930669211506783601 31.1624742433891280872008470863916209151416678 -3.19137943260751753019591358500459998261346782 0.231049060186648436472410707152725522691833378 0.0
283 1 1 1 -1.28047459206835016353090454382859215458543569 0.128764787039963539611488080972117712050333423 0.0 0.0 0.0
283 1 1 2 -0.0625563927208043615101388138142724176556044741 0.0109813847226611976083898788124843234742166801 0.0 0.0 0.0
284 0 -1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
284 0 -1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
284 0 -1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
284 0 1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
284 0 1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
284 0 1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
284 1 -1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
284 1 -1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
284 1 -1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
284 1 1 0 -30.3841234251820420932266062822694712136710499 3.90293130077273615679305344930499816645493675 0.0 0.0 0.0
284 1 1 1 -12.1645144554768737455202060189080151344599581 1.93630592060751480932310660473438376589160722 0.0 0.0 0.0
284 1 1 2 -7.43826376210935598682781809153872283157606677 1.28600354059599433333167927303500539635295563 0.0 0.0 0.0
285 0 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
285 0 -1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
285 0 -1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
285 0 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
285 0 1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
285 0 1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
285 1 -1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
285 1 -1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
285 1 -1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
285 1 1 0 -20.9852467684388177364660928194009736496886698 1.92823968144376617746827898589337362759929728 0.0 0.0 0.0
285 1 1 1 -8.95458611111995361407684642093913029654440072 0.952993230524904135588133182449076565609942452 0.0 0.0 0.0
285 1 1 2 -5.62719048660629719542018230826102489120529265 0.631771600551808877466335728967507203827460354 0.0 0.0 0.0
286 0 -1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
286 0 -1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
286 0 -1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
286 0 1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
286 0 1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
286 0 1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
286 1 -1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
286 1 -1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
286 1 -1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
286 1 1 0 -23.6146702208600383837911245151373907392779349 1.80308535473939142809960724226717498614747944 0.0 0.0 0.0
286 1 1 1 -10.1122128117397621933216126121283609744538629 0.872345344608445198803486680813318916916949364 0.0 0.0 0.0
286 1 1 2 -6.35561894743842810369493412975312467170077576 0.572467033424113218236207583323012594609474951 0.0 0.0 0.0
287 0 -1 0 95.786181650657057817212926932623676670390121 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
287 0 -1 1 32.5924213614077106863356109021811770331433392 -6.83571554168806337050412297245803123605529064 0.912669287566674667195809931631197741263445908 0.0 0.0
287 0 -1 2 19.0123683524173817092035287260667989435631891 -4.21469904962232733561880732339354238840662395 0.602119316987961047851271656145259899218467652 0.0 0.0
287 0 1 0 95.786181650657057817212926932623676670390121 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
287 0 1 1 32.5924213614077106863356109021811770331433392 -6.83571554168806337050412297245803123605529064 0.912669287566674667195809931631197741263445908 0.0 0.0
287 0 1 2 19.0123683524173817092035287260667989435631891 -4.21469904962232733561880732339354238840662395 0.602119316987961047851271656145259899218467652 0.0 0.0
287 1 -1 0 95.786181650657057817212926932623676670390121 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
287 1 -1 1 32.5924213614077106863356109021811770331433392 -6.83571554168806337050412297245803123605529064 0.912669287566674667195809931631197741263445908 0.0 0.0
287 1 -1 2 19.0123683524173817092035287260667989435631891 -4.21469904962232733561880732339354238840662395 0.602119316987961047851271656145259899218467652 0.0 0.0
287 1 1 0 95.786181650657057817212926932623676670390121 -16.7655481037268790264611151968414585945890462 1.86566251809157880278394311408027430687338836 0.0 0.0
287 1 1 1 32.5924213614077106863356109021811770331433392 -6.83571554168806337050412297245803123605529064 0.912669287566674667195809931631197741263445908 0.0 0.0
287 1 1 2 19.0123683524173817092035287260667989435631891 -4.21469904962232733561880732339354238840662395 0.602119316987961047851271656145259899218467652 0.0 0.0
288 0 -1 0 133.187469963475913082377032013082546469167251 -18.5384298064721070719618839791795000189773061 1.6449340668482264364724151666460251892189499 0.0 0.0
288 0 -1 1 47.3052459942717425262842246473001144312547605 -7.49547698460139864934415080559728297529291309 0.772588722239781237668928485832706272302000537 0.0 0.0
288 0 -1 2 27.9409887708593179211900121477789166572535138 -4.59657359027997265470861606072908828403775007 0.5 0.0 0.0
288 0 1 0 133.187469963475913082377032013082546469167251 -18.5384298064721070719618839791795000189773061 1.6449340668482264364724151666460251892189499 0.0 0.0
288 0 1 1 47.3052459942717425262842246473001144312547605 -7.49547698460139864934415080559728297529291309 0.772588722239781237668928485832706272302000537 0.0 0.0
288 0 1 2 27.9409887708593179211900121477789166572535138 -4.59657359027997265470861606072908828403775007 0.5 0.0 0.0
288 1 -1 0 133.187469963475913082377032013082546469167251 -18.5384298064721070719618839791795000189773061 1.6449340668482264364724151666460251892189499 0.0 0.0
288 1 -1 1 47.3052459942717425262842246473001144312547605 -7.49547698460139864934415080559728297529291309 0.772588722239781237668928485832706272302000537 0.0 0.0
288 1 -1 2 27.9409887708593179211900121477789166572535138 -4.59657359027997265470861606072908828403775007 0.5 0.0 0.0
288 1 1 0 133.187469963475913082377032013082546469167251 -18.5384298064721070719618839791795000189773061 1.6449340668482264364724151666460251892189499 0.0 0.0
288 1 1 1 47.3052459942717425262842246473001144312547605 -7.49547698460139864934415080559728297529291309 0.772588722239781237668928485832706272302000537 0.0 0.0
288 1 1 2 27.9409887708593179211900121477789166572535138 -4.59657359027997265470861606072908828403775007 0.5 0.0 0.0
289 0 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
289 0 -1 1 19.1901824705211840728430135035827792420136555 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0
289 0 -1 2 5.24658091882777399189775325384828426589892732 -1.08451669025782722690937299771930610041106275 0.154517744447956247533785697166541254460400107 0.0 0.0
289 0 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
289 0 1 1 19.1901824705211840728430135035827792420136555 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0
289 0 1 2 5.24658091882777399189775325384828426589892732 -1.08451669025782722690937299771930610041106275 0.154517744447956247533785697166541254460400107 0.0 0.0
289 1 -1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
289 1 -1 1 19.1901824705211840728430135035827792420136555 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0
289 1 -1 2 5.24658091882777399189775325384828426589892732 -1.08451669025782722690937299771930610041106275 0.154517744447956247533785697166541254460400107 0.0 0.0
289 1 1 0 368.593581610989038447945692655100493827577815 -39.5173036791599766941921859635098737452559166 2.77258872223978123766892848583270627230200054 0.0 0.0
289 1 1 1 19.1901824705211840728430135035827792420136555 -3.44854664401297649805081882188455253875136203 0.409137092586739587443690504722431242565999821 0.0 0.0
289 1 1 2 5.24658091882777399189775325384828426589892732 -1.08451669025782722690937299771930610041106275 0.154517744447956247533785697166541254460400107 0.0 0.0


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/collinear_mp.py <==
from pathlib import Path
import sys,json,time
import numpy as np,mpmath as mp
P=Path(__file__).resolve().parents[3];sys.path.insert(0,str(P/'src'))
from one_loop_endpoints import OVERLAP
mp.mp.dps=70;C=mp.mpf(3);CF=mp.mpf(4)/3;NF=5;TF=mp.mpf('.5');b0=(11*C-4*TF*NF)/3;p=mp.pi;L2=mp.log(2)
conv=7*p*p/12*(2*C-1/C);sc=p*p*(C/3-1/(4*C))
c0=C*(-4-p*p/6)+4/C+conv+CF*(7-p*p)+(C*(mp.mpf(67)/9-p*p)-20*TF*NF/9)/2+sc
ov={(2,0):-C,(1,1):-2*C,(0,2):-C,(1,0):2*C*L2-b0/2,(0,1):2*C*L2,(0,0):c0-C*L2**2+b0*L2/2};ov={key:4*CF*val for key,val in ov.items()}
def cc(v):
 t=v/2;lt=mp.log(t);out=[mp.mpf(0)]*3
 for c,pref in [(1-t,2*CF*(1+(1-t)**2)),(t,2*CF*t/(1-t)*(1+t*t))]:
  a=1-c;la=mp.log(a);lc=mp.log(c)
  hard=C*(-4-mp.polylog(2,c)-la*la/2+a/(2*(1+c*c)))-(-4-mp.polylog(2,a)-lc*lc/2-a/(2*(1+c*c)))/C+conv
  jets=CF/2*(14-2*p*p-3*lc+2*lc*lc)+(C*(mp.mpf(67)/9-p*p)-20*TF*NF/9-b0*la+2*C*la*la)/2
  constant=hard+jets-C/2*(la+lc)**2+sc;linear=(C+1/C)*lc
  out[0]+=pref*(-C*lt*lt+linear*lt+constant);out[1]+=pref*(-2*C*lt+linear);out[2]-=pref*C
 return out
rows=[];start=time.process_time()
for n in [128,256,512]:
 q,w=np.polynomial.legendre.leggauss(n);total=mp.mpf(0)
 for q0,w0 in zip(q,w):
  x=(mp.mpf(float(q0))+1)/2;v=x*x;weight=mp.mpf(float(w0))*x;l=mp.log(v);c=cc(v);o=[sum(val*l**nv for (nv,nz),val in ov.items() if nz==k) for k in range(3)]
  total+=weight*sum(mp.mpf(-1)**k/(k+1)*(c[k]-o[k])*mp.log(v/2)**(k+1)/v for k in range(3))
 rows.append({'order':n,'collinear_70digit_at_float_gauss_nodes':str(total)})
out={'rows':rows,'cpu_seconds':time.process_time()-start};(Path(__file__).parent/'collinear-mp.json').write_text(json.dumps(out,indent=2));print(out)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/common.py <==
from pathlib import Path
import hashlib,itertools,json,math
import numpy as np
C=-677.0648556223459751631197457361648
FACTORS=[(0,)*5]+[tuple(2 if j in s else 1 for j in range(5))for k in(1,2)for s in itertools.combinations(range(5),k)]+[(3,)*5]
W0=np.array([.5]+[7/160]*5+[7/320]*10+[1/16])
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def write(p,x):Path(p).write_text(json.dumps(x,indent=2,allow_nan=False))
def components(tokens):
 # log and complement read from exact strings, avoiding loss of tiny upper gaps.
 from decimal import Decimal as D,localcontext
 with localcontext()as ctx:
  ctx.prec=125
  t=np.array([[float(-D(s).ln())for s in row[:5]]for row in tokens]);gap=np.array([[float(1-D(s))for s in row[:5]]for row in tokens])
 u=np.exp(-t);L1=sum(t**k/math.factorial(k)for k in range(5))/5
 L2=2*u*sum((2*t)**k/math.factorial(k)for k in range(5))/5
 h=.5*L1+.25*L2+.125/np.sqrt(gap);ell=(32/31)*np.exp(t)*(1+t/31)**-33
 f=[np.ones_like(u),2*u,h,ell];out=np.stack([np.prod(np.stack([f[k][...,j]for j,k in enumerate(a)]),axis=0)for a in FACTORS],axis=1)
 if not np.isfinite(out).all()or np.any(out<=0):raise ArithmeticError('Component outside float diagnostic range; use exactruntime for such points')
 return out


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/frozen_hat_primitives.py <==
"""Bounded tensor hats with analytic expectation under the frozen full proposal.

Candidate only. No physics evaluator, no production mutation, no reference c2.
W_new = W_Gram - (h(u)-integral(q0*h))/q_parent.
The exact probability measure is the same frozen 17-component proposal q0.
"""
from pathlib import Path
import itertools,json,hashlib,time,argparse,math
import numpy as np
from scipy.special import gammaincc, beta, betainc, expn

HERE=Path(__file__).resolve().parent
P=HERE.parents[2]
CHECKS=P/'checks'
GRAM=CHECKS/'proposal-shaped-control-20260927/exact-proposal-gram-powers-v1'
TRAIN=CHECKS/'nonpolynomial-control-data-20260927/training-complete-v2.npz'
ONE=[0,.0003,.002,.01,.04,.12,.3,.5,.7,.88,.96,.99,.998,.9997,1]
PAIR=[0,.001,.01,.05,.15,.35,.65,.85,.95,.99,1]
PAIRS={0:[(0,3),(1,3),(3,4)],1:[(0,2),(1,2),(1,3)],2:[(1,2),(2,3),(2,4)]}
RIDGES=[.03,.3,3.]
STRENGTHS=[0.,.25,.5,1.]
SHA=lambda f:hashlib.sha256(Path(f).read_bytes()).hexdigest()

def primitive(x,n,kind):
    if x==0:return 0.
    if kind=='U':return x**(n+1)/(n+1)
    if kind=='D':return 2*x**(n+2)/(n+2)
    t=-math.log(x)
    if kind=='H':
        ans=sum(gammaincc(k+1,(n+1)*t)/(10*(n+1)**(k+1))+
                (2/(n+2))**(k+1)*gammaincc(k+1,(n+2)*t)/20 for k in range(5))
        return ans+beta(n+1,.5)*betainc(n+1,.5,x)/8
    if n==0:return (1+t/31)**-32
    return 32*math.exp(31*n)*(1+t/31)**-32*expn(33,n*(31+t))

def hat_integrals(knots):
    k=np.array(knots);out={kind:np.zeros(len(k))for kind in ['U','D','H','L']}
    for kind,ans in out.items():
        for j in range(len(k)-1):
            a,b=k[j:j+2];z=primitive(b,0,kind)-primitive(a,0,kind)
            m=primitive(b,1,kind)-primitive(a,1,kind)
            ans[j]+=(b*z-m)/(b-a);ans[j+1]+=(m-a*z)/(b-a)
        if abs(ans.sum()-1)>1e-11 or ans.min()<-1e-10:raise ValueError((kind,ans))
    return out

def product_moment(factors):
    # factors lists four primitive-density hat moments for every active axis.
    out=.5*math.prod(x['U'] for x in factors.values())
    out+=math.prod(x['L']for x in factors.values())/16
    for n,weight in [(1,7/160),(2,7/320)]:
        for selected in itertools.combinations(range(5),n):
            out+=weight*math.prod(v['H'if j in selected else'D']for j,v in factors.items())
    return out

def architecture(parent):
    one=hat_integrals(ONE);pair=hat_integrals(PAIR);spec=[];mom=[]
    for axis in range(5):
        for j in range(len(ONE)):
            spec.append(['one',axis,j]);mom.append(product_moment({axis:{k:v[j]for k,v in one.items()}}))
    for a,b in PAIRS[parent]:
        for i,j in itertools.product(range(len(PAIR)),repeat=2):
            spec.append(['pair',a,b,i,j]);mom.append(product_moment({a:{k:v[i]for k,v in pair.items()},b:{k:v[j]for k,v in pair.items()}}))
    return dict(parent=parent,one_knots=ONE,pair_knots=PAIR,features=spec,moments=mom)

def hats(x,knots):
    k=np.array(knots);j=np.searchsorted(k,x,side='right')-1;j=np.minimum(np.maximum(j,0),len(k)-2)
    t=(x-k[j])/(k[j+1]-k[j]);out=np.zeros((len(x),len(k)));rows=np.arange(len(x));out[rows,j]=1-t;out[rows,j+1]=t
    return out

def features(u,m):
    one=[hats(u[:,j],m['one_knots'])for j in range(5)];pair=[hats(u[:,j],m['pair_knots'])for j in range(5)]
    arr=[]
    for f in m['features']:
        arr.append(one[f[1]][:,f[2]] if f[0]=='one' else pair[f[1]][:,f[3]]*pair[f[2]][:,f[4]])
    return np.array(arr).T

def regression(X,y,w):
    w=w/w.sum();xm=w@X;ym=w@y;xc=X-xm;sc=np.sqrt(w@(xc*xc));sc=np.where(sc>1e-7,sc,1.)
    A=xc/sc;G=A.T@(w[:,None]*A);b=A.T@(w*(y-ym));e,U=np.linalg.eigh(G)
    return {r:(U@((U.T@b)/(np.maximum(e,0)+r)))/sc for r in RIDGES}

def score(w):
    # Full tail-sensitive fixed loss. No inclusive target or sample clipping.
    return float(np.var(w)+2*np.mean(np.maximum(abs(w)-1000,0)**2))

def train():
    before=time.process_time();t=dict(np.load(TRAIN));a=dict(np.load(GRAM/'all-predictions.npz'))
    index={s:i for i,s in enumerate(a['sourcekey'])};ii=np.array([index[s]for s in t['sourcekey']]);W=a['after'][ii]
    assert np.array_equal(t['u_decimal'],a['u_decimal'][ii])
    info=json.loads((GRAM/'training-input.json').read_text());fold=np.array([info['fold_mapping'][v]for v in t['batch_group']])
    model={'schema':'bounded-hat-exact-q-residual-v1','baseline_sha256':str(a['model_sha256']),
           'training_sha256':SHA(TRAIN),'historical_predictions_sha256':SHA(GRAM/'all-predictions.npz'),
           'formula':'Wnew=W_Gram-(h-Iq)/qp; Iq=integral q0*h','reference_used':False,
           'prospective_validation':{'iid_first_batch':96,'sobol_first_batch':54},'parents':{}}
    report={};u=t['u_decimal'][:,:5].astype(float)
    for parent in range(3):
        ix=t['parent']==parent;m=architecture(parent);X=features(u[ix],m)-np.array(m['moments']);qp=t['qp'][ix];target=qp*W[ix];wf=1/qp**2;ff=fold[ix]
        pred={r:np.zeros(ix.sum())for r in RIDGES}
        for f in range(3):
            tr=ff!=f;va=~tr;betas=regression(X[tr],target[tr],wf[tr])
            for r,b in betas.items():pred[r][va]=X[va]@b/qp[va]
        records=[]
        for r,alpha in itertools.product(RIDGES,STRENGTHS):
            v=W[ix]-alpha*pred[r];records.append(dict(ridge=r,strength=alpha,loss=score(v),variance=float(np.var(v)),max_abs=float(abs(v).max()),tail1000=int((abs(v)>1000).sum())))
        best=min(records,key=lambda v:v['loss']);betas=regression(X,target,wf);coef=best['strength']*betas[best['ridge']]
        model['parents'][str(parent)]=dict(**m,coefficients=coef.tolist(),ridge=best['ridge'],strength=best['strength'])
        report[str(parent)]=dict(n=int(ix.sum()),before_loss=score(W[ix]),before_variance=float(np.var(W[ix])),selected=best,candidates=records)
        print(parent,json.dumps(report[str(parent)]),flush=True)
    model['frozen_epoch']=time.time();model['training_cpu_seconds']=time.process_time()-before;model['code_sha256']=SHA(__file__)
    (HERE/'frozen-model.json').write_text(json.dumps(model,indent=2)+'\n');(HERE/'training-report.json').write_text(json.dumps(report,indent=2)+'\n')

def apply(data,model):
    old=data['after'] if 'after'in data else data['gram_residual'];out=old.copy();inc=np.zeros(len(old));u=data['u_decimal'][:,:5].astype(float)
    for parent in range(3):
        ix=data['parent']==parent
        if not ix.any():continue
        m=model['parents'][str(parent)];X=features(u[ix],m)-np.array(m['moments']);inc[ix]=-(X@np.array(m['coefficients']))/data['qp'][ix];out[ix]+=inc[ix]
    return out,inc

def metrics(old,new,parent):
    out={}
    for maskname,mask in [('all',np.ones(len(old),bool))]+[(str(p),parent==p)for p in range(3)]:
        if not mask.any():continue
        a,b=old[mask],new[mask]
        out[maskname]={'N':int(mask.sum()),'before':{'RMS':float(np.sqrt(np.mean(a*a))),'variance':float(np.var(a)),'max_abs':float(abs(a).max())},'after':{'RMS':float(np.sqrt(np.mean(b*b))),'variance':float(np.var(b)),'max_abs':float(abs(b).max())},'worsened':int((abs(b)>abs(a)).sum()),'tail':{str(t):{'before':int((abs(a)>t).sum()),'after':int((abs(b)>t).sum()),'new':int(((abs(a)<=t)&(abs(b)>t)).sum()),'before_M2':float(np.mean(a*a*(abs(a)>t))),'after_M2':float(np.mean(b*b*(abs(b)>t)))}for t in [100,300,500,1000,3000,5000,10000]}}
    return out

def evaluate():
    m=json.loads((HERE/'frozen-model.json').read_text());reports={}
    for prefix in ['all','fresh1040']:
        data=dict(np.load(GRAM/f'{prefix}-predictions.npz'));meta=dict(np.load(GRAM/f'{prefix}-comparison/complete-comparison.npz'));out,inc=apply(data,m)
        np.savez_compressed(HERE/f'{prefix}-candidate.npz',sourcekey=data['sourcekey'],before=data['after'],after=out,increment=inc)
        reports[prefix]={}
        for s in sorted(set(meta['physical_stream'])):
            ix=meta['physical_stream']==s;reports[prefix][s]=metrics(data['after'][ix],out[ix],data['parent'][ix])
        print(prefix,{s:{'RMS_ratio':r['all']['after']['RMS']/r['all']['before']['RMS'],'variance_ratio':r['all']['after']['variance']/r['all']['before']['variance'],'max':r['all']['after']['max_abs'],'tail1000':r['all']['tail']['1000']}for s,r in reports[prefix].items()},flush=True)
    (HERE/'evaluation.json').write_text(json.dumps(reports,indent=2)+'\n')

if __name__=='__main__':
    a=argparse.ArgumentParser();a.add_argument('mode',choices=['train','evaluate']);args=a.parse_args();{'train':train,'evaluate':evaluate}[args.mode]()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/train.py <==
from pathlib import Path
import importlib.util,sys,json,time,itertools
import numpy as np
from scipy.optimize import minimize
HERE=Path(__file__).parent;BASE=HERE.parent;P=HERE.parents[3];sys.path.insert(0,str(BASE));from common import C,components,W0,sha,write
s=importlib.util.spec_from_file_location('hatprimitive',HERE/'frozen_hat_primitives.py');h=importlib.util.module_from_spec(s);s.loader.exec_module(h)
SHAPES={'lower':([0,.1,1],0),'upper':([0,.9,1],2),'center':([0,.5,1],1)}
SPEC=[[(j,k)]for j in range(5)for k in SHAPES]+[[(j,'lower'),(k,'lower')]for j,k in itertools.combinations(range(5),2)]
def moment_table():
 table={name:{k:float(v[i])for k,v in h.hat_integrals(knots).items()}for name,(knots,i)in SHAPES.items()};I=np.array([h.product_moment({j:table[k]for j,k in a})for a in SPEC]);assert np.all(I>0);return table,I

def hats(tokens):
 u=tokens[:,:5].astype(float);q={'lower':np.maximum(1-10*u,0),'upper':np.maximum(10*u-9,0),'center':2*np.minimum(u,1-u)};return np.stack([np.prod([q[k][:,j]for j,k in a],axis=0)for a in SPEC],axis=1)
def fit(A,V):
 z=V*V/np.mean(V*V);w0=np.r_[W0,np.zeros(25)]
 def fg(w):
  r=.5+.5*A@w;return np.mean(z/r),-.5*np.mean((z/r**2)[:,None]*A,axis=0)
 r=minimize(fg,w0,method='SLSQP',jac=True,bounds=[(0,1)]*42,constraints={'type':'eq','fun':lambda w:sum(w)-1,'jac':lambda w:np.ones(42)},options={'ftol':1e-12,'maxiter':1500})
 if not r.success:raise RuntimeError(str(r))
 return r.x,dict(success=True,iterations=int(r.nit),objective=float(r.fun))
if __name__=='__main__':
 tick=time.process_time();pre=json.loads((HERE/'PREDECLARATION.json').read_text());f=P/'checks/nonpolynomial-control-data-20260927/training-complete-v2.npz';assert sha(f)==pre['training_sha256'];d=np.load(f);v=np.load(BASE/'training-predictions.npz');fold=np.load(BASE/'training-OOF.npz')['fold'];assert np.array_equal(d['sourcekey'],v['sourcekey'])
 Q=components(d['u_decimal']);q0=Q@W0;table,I=moment_table();A=np.c_[Q/q0[:,None],hats(d['u_decimal'])/I];old=v['after'];V=d['qp']*(old-C);ratio=np.zeros(len(old));model={'schema':'complete-frozen-residual42-mixture-v1','base_sha256':'ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056','gram_sha256':'5dad99675ab495898be97934e7f44ca4e7d1c00b1f4be44be3c1a71b86373f52','hat_spec':SPEC,'hat_shapes':SHAPES,'hat_primitive_moments':table,'hat_moments':I.tolist(),'parents':{},'epsilon':'1/2','predeclaration_sha256':sha(HERE/'PREDECLARATION.json')};report={};fm={}
 for p in range(3):
  ix=d['parent']==p;rec=[]
  for k in range(3):
   tr=ix&(fold!=k);va=ix&(fold==k);w,diag=fit(A[tr],V[tr]);ratio[va]=.5+.5*A[va]@w;rec.append(dict(fold=k,weights=w.tolist(),diagnostic=diag))
  w,diag=fit(A[ix],V[ix]);model['parents'][str(p)]={'weights':[format(float(x),'.17g')for x in w],'fit':diag};fm[str(p)]=rec;mu=np.mean(V[ix]);vv=np.mean(V[ix]**2)-mu**2
  report[str(p)]={'OOF_V_variance_ratio':float((np.mean(V[ix]**2/ratio[ix])-mu**2)/vv),'hat_weight_sum':float(sum(w[17:])),'top_hat_weights':sorted([(i,float(x))for i,x in enumerate(w[17:])],key=lambda x:-x[1])[:6]}
 b=0.;a=0.
 for p in range(3):
  for stream in np.unique(d['physical_stream']):
   ix=(d['parent']==p)&(d['physical_stream']==stream)
   if not any(ix):continue
   Y=old[ix]-C;mu=Y.mean();b+=sum(ix)*(np.mean(Y*Y)-mu*mu);a+=sum(ix)*(np.mean(Y*Y/ratio[ix])-mu*mu)
 oldratio=json.loads((BASE/'training-report.json').read_text())['overall']['OOF_stratified_variance_ratio'];report['overall']={'OOF_stratified_variance_ratio':a/b,'v1_ratio':oldratio,'gate':bool(a/b<min(1,oldratio)),'CPU_seconds':time.process_time()-tick};model.update(frozen_epoch=time.time(),training_sha256=sha(f),training_gate_pass=report['overall']['gate'],moments_source_sha256=sha(HERE/'frozen_hat_primitives.py'))
 write(HERE/'frozen-model.json',model);write(HERE/'training-report.json',report);write(HERE/'fold-models.json',fm);np.savez_compressed(HERE/'training-OOF.npz',sourcekey=d['sourcekey'],old=old,parent=d['parent'],qp=d['qp'],q0=q0,ratio=ratio,fold=fold);print(json.dumps(report,indent=2));print('MODEL',sha(HERE/'frozen-model.json'))


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-base-proposal.py <==
"""Fixed normalized continuous proposal for the COMPLETE residual.

Only u1..5 are sampled here. Parent selection and its density stay external.
No physical evaluator is imported and no production is installed.
"""
from dataclasses import dataclass
from itertools import combinations
import mpmath as mp

RAY_SETS = {k: tuple(combinations(range(5), k)) for k in (1, 2)}


@dataclass(frozen=True)
class CompleteResidualRayProposal:
    digits: int = 100

    def __post_init__(self):
        if self.digits < 80:
            raise ValueError('At least 80 decimal digits are required')

    def identity(self):
        return dict(kind='complete-residual-common-ray-log-v1',
            coordinate='u in (0,1)^5, physical chart x=u^2',
            weights=['1/2', '7/32', '7/32', '1/16'],
            components=['uniform', 'all-5-one-ray', 'all-10-two-ray', 'joint-log'],
            ray_selection='equal, global fixed sets; no point-dependent parameters',
            remaining_h='L1/2+L2/4+1/(8*sqrt(1-u))',
            La='sum(k=0..4,a^(k+1)*u^(a-1)*(-log(u))^k/k!)/5',
            other_coordinate_density='2*u; native local lift is unchanged',
            log_power=33, log_scale=31, digits=self.digits,
            parent='external and unchanged; full density=q_parent*q_continuous',
            estimator='(native-local)/(q_parent*q_continuous)+global/q_parent; known control C once',
            global_lift='analytic global uses the new normalized continuous density',
            rng='53-bit midpoint uniforms; no clipping or truncation')

    @staticmethod
    def _open(value):
        u = mp.mpf(value)
        if not mp.isfinite(u) or not 0 < u < 1:
            raise ValueError('All coordinates and supplied uniforms must be finite and open')
        return u

    @staticmethod
    def log_shape(u, rate):
        t = -mp.log(u)
        return mp.fsum(rate**(k+1)*u**(rate-1)*t**k/mp.factorial(k)
                       for k in range(5))/5

    @classmethod
    def remaining_density(cls, u):
        return cls.log_shape(u, 1)/2 + cls.log_shape(u, 2)/4 + 1/(8*mp.sqrt(1-u))

    def components(self, point):
        with mp.workdps(self.digits):
            if len(point) not in (5, 6):
                raise ValueError('Expected five coordinates, optionally followed by parent coordinate')
            values = [self._open(v) for v in point]
            u = values[:5]
            h = [self.remaining_density(v) for v in u]
            rays = {}
            for k in (1, 2):
                rays[k] = mp.fsum(mp.fprod(h[j] if j in selected else 2*u[j]
                    for j in range(5)) for selected in RAY_SETS[k])/len(RAY_SETS[k])
            tail = mp.fprod(32/(31*v)*(1-mp.log(v)/31)**(-33) for v in u)
            return dict(uniform=mp.mpf(1), one_ray=rays[1], two_ray=rays[2], joint_log=tail)

    def density(self, point):
        with mp.workdps(self.digits):
            c = self.components(point)
            return mp.mpf(1)/2 + mp.mpf(7)/32*(c['one_ray']+c['two_ray']) + c['joint_log']/16

    def density_x(self, point):
        with mp.workdps(self.digits):
            if len(point) != 5:
                raise ValueError('Expected five x coordinates')
            u = [mp.sqrt(self._open(x)) for x in point]
            return self.density(u)/(32*mp.fprod(u))

    def draw_from_uniforms(self, uniforms):
        """Return (u5, full_continuous_q, count, component), at most 19 uniforms.

        The caller supplies and records the independent parent coordinate.
        All mixture choices are made with exact rational boundaries in mp.
        """
        stream = iter(uniforms)
        count = 0
        with mp.workdps(self.digits):
            def take():
                nonlocal count
                try:
                    value = next(stream)
                except StopIteration as exc:
                    raise ValueError('Insufficient supplied uniforms') from exc
                count += 1
                return self._open(value)

            select = take()
            if select < mp.mpf(1)/2:
                name = 'uniform'
                u = [take() for _ in range(5)]
            elif select < mp.mpf(15)/16:
                k = 1 if select < mp.mpf(23)/32 else 2
                remaining = RAY_SETS[k][int(len(RAY_SETS[k])*take())]
                name = f'{k}-ray:' + ','.join(str(j+1) for j in remaining)
                u = []
                for j in range(5):
                    if j not in remaining:
                        u.append(mp.sqrt(take()))
                        continue
                    mode = take()
                    if mode < mp.mpf(3)/4:
                        rate = 1 if mode < mp.mpf(1)/2 else 2
                        degree = int(5*take())
                        product = mp.fprod(take() for _ in range(degree+1))
                        u.append(product if rate == 1 else mp.sqrt(product))
                    else:
                        z = take()
                        u.append((1-z)*(1+z))
            else:
                name = 'joint-log'
                u = [mp.exp(-31*mp.expm1(-mp.log1p(-take())/32)) for _ in range(5)]
            for v in u:
                self._open(v)
            return tuple(u), self.density(u), count, name

    def draw(self, rng):
        """Use a NumPy Generator-like .integers method and return mp u5,q.

        Serialize u with mp.nstr at self.digits. Do not cast through float
        before writing a native input. The original complete local five-vector
        is divided by q_parent*q; the global companion is outside q.
        """
        def uniforms():
            while True:
                n = int(rng.integers(0, 1 << 53))
                if not 0 <= n < 1 << 53:
                    raise ValueError('RNG integer outside 53-bit range')
                yield (mp.mpf(n)+mp.mpf(1)/2)/(1 << 53)
        unit, q, _, _ = self.draw_from_uniforms(uniforms())
        return unit, q


DEFAULT = CompleteResidualRayProposal()


def identity():
    return DEFAULT.identity()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-inverse7.py <==
"""Isolated seven-uniform inverse-CDF transport of the unchanged proposal.

No production, physics, adaptive parameter, cutoff or endpoint clipping.
The frozen baseline density is delegated verbatim. Use the existing proposal
serialization lock for its mpmath context, as in the current runner.
"""
from pathlib import Path
import hashlib, importlib.util, sys
import mpmath as mp

HERE=Path(__file__).resolve().parent
BASE_PATH=HERE/'frozen-base-proposal.py'
BASE_SHA='ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056'
if hashlib.sha256(BASE_PATH.read_bytes()).hexdigest()!=BASE_SHA:
    raise RuntimeError('Frozen baseline proposal source changed')
spec=importlib.util.spec_from_file_location('_inverse_cdf_frozen_proposal',BASE_PATH)
base=importlib.util.module_from_spec(spec);sys.modules[spec.name]=base;spec.loader.exec_module(base)


def _logit_values(ctx,z):
    # Both tails are evaluated separately: never obtain a tiny tail by 1-u.
    if z>=0:
        e=ctx.exp(-z);gap=e/(1+e);u=1/(1+e)
    else:
        e=ctx.exp(z);u=e/(1+e);gap=1/(1+e)
    t=ctx.log1p(ctx.exp(-z))
    cdfs=[];survivals=[];densities=[]
    for a in (1,2):
        at=a*t
        terms=[at**j/ctx.factorial(j)for j in range(5)]
        tailpoly=ctx.fsum((5-j)*terms[j]/5 for j in range(1,5))
        ea=ctx.exp(-at)
        cdfs.append(ea*(1+tailpoly))
        survivals.append(-ctx.expm1(-at)-ea*tailpoly)
        densities.append(a*ctx.exp(-(a-1)*t)*ctx.fsum(terms)/5)
    F=cdfs[0]/2+cdfs[1]/4+u/(4*(1+ctx.sqrt(gap)))
    S=survivals[0]/2+survivals[1]/4+ctx.sqrt(gap)/4
    derivative=(densities[0]/2+densities[1]/4)*u*gap+u*ctx.sqrt(gap)/8
    return u,gap,F,S,derivative


class InverseCDFRayProposal(base.CompleteResidualRayProposal):
    """Same continuum density, fixed coordinates uniforms[2:7] on every branch."""
    def identity(self):
        return dict(kind='unchanged-ray-density-seven-uniform-inverse-cdf-v1',
            density=super().identity(),density_source_sha256=BASE_SHA,
            source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            transport_uniforms=7,mixture_coordinate=0,ray_coordinate=1,
            continuous_coordinates=[2,3,4,5,6],unused_ray_coordinate='validated but ignored on uniform/joint-log branches',
            cdf='F1/2+F2/4+(1-sqrt(1-u))/4; Fa=u^a sum_j=0^4 (5-j)(a log(1/u))^j/(5 j!)',
            inverse='tail-aware logit safeguarded Newton with proven monotone bracket',
            internal_guard_digits=40,clipping=False,continuum_density_unchanged=True,
            finite_grid='new deterministic transport of the same digital input; finite-grid outputs differ from the old transport')

    def remaining_cdf(self,u):
        ctx=mp.mp.clone();ctx.dps=self.digits+40
        u=ctx.mpf(u)
        if not ctx.isfinite(u) or not 0<=u<=1:raise ValueError('CDF coordinate outside [0,1]')
        if u==0:return ctx.mpf(0)
        if u==1:return ctx.mpf(1)
        return _logit_values(ctx,ctx.log(u)-ctx.log1p(-u))[2]

    def remaining_survival(self,u):
        ctx=mp.mp.clone();ctx.dps=self.digits+40
        u=ctx.mpf(u)
        if not ctx.isfinite(u) or not 0<=u<=1:raise ValueError('CDF coordinate outside [0,1]')
        if u==0:return ctx.mpf(1)
        if u==1:return ctx.mpf(0)
        return _logit_values(ctx,ctx.log(u)-ctx.log1p(-u))[3]

    def inverse_remaining(self,v,diagnostic=False):
        ctx=mp.mp.clone();ctx.dps=self.digits+40
        v=ctx.mpf(v)
        if not ctx.isfinite(v) or not 0<v<1:
            raise ValueError('Inverse input must be finite and strictly inside (0,1)')
        lower=v<=ctx.mpf('.5');target=v if lower else 1-v
        def evaluate(z):
            values=_logit_values(ctx,z)
            residual=values[2]-target if lower else target-values[3]
            return residual,values
        lo=ctx.mpf(-1);hi=ctx.mpf(1);bracket_steps=0
        while evaluate(lo)[0]>0:lo*=2;bracket_steps+=1
        while evaluate(hi)[0]<0:hi*=2;bracket_steps+=1
        z=ctx.log(v)-ctx.log1p(-v)
        if not lo<z<hi:z=(lo+hi)/2
        tolerance=ctx.power(10,-self.digits-10)
        for iteration in range(1,257):
            residual,values=evaluate(z)
            if abs(residual)<=target*tolerance:
                u,gap=values[:2]
                if not 0<u<1 or not gap>0:raise ArithmeticError('Open inverse endpoint lost; increase precision')
                info=dict(iterations=iteration,bracket_expansions=bracket_steps,
                    tail_relative_residual=ctx.nstr(abs(residual)/target,20),
                    endpoint_gap=ctx.nstr(min(u,gap),self.digits+15),clipped=False)
                return (u,info)if diagnostic else u
            if residual<0:lo=z
            else:hi=z
            candidate=z-residual/values[4]
            # A safeguarded Newton step cannot escape the monotone bracket.
            if not ctx.isfinite(candidate) or not lo<candidate<hi:candidate=(lo+hi)/2
            z=candidate
        raise ArithmeticError('Inverse-CDF failed to converge within fixed 256 iterations')

    def draw_from_uniforms(self,uniforms):
        stream=iter(uniforms)
        with mp.workdps(self.digits+40):
            try:values=tuple(self._open(next(stream))for _ in range(7))
            except StopIteration as exc:raise ValueError('Exactly seven supplied uniforms are required')from exc
            select,ray=values[:2];coordinates=values[2:7]
            if select<mp.mpf(1)/2:
                name='uniform';u=coordinates
            elif select<mp.mpf(15)/16:
                k=1 if select<mp.mpf(23)/32 else 2
                selected=base.RAY_SETS[k][int(len(base.RAY_SETS[k])*ray)]
                name=f'{k}-ray:'+','.join(str(j+1)for j in selected)
                u=tuple(self.inverse_remaining(v)if j in selected else mp.sqrt(v)
                    for j,v in enumerate(coordinates))
            else:
                name='joint-log'
                u=tuple(mp.exp(-31*mp.expm1(-mp.log1p(-v)/32))for v in coordinates)
            for value in u:self._open(value)
            return tuple(u),self.density(u),7,name


DEFAULT=InverseCDFRayProposal()
def identity():return DEFAULT.identity()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-rosenblatt5.py <==
"""Five-dimensional Rosenblatt transport of the pinned complete ray density.

Only a transport: no random generator, physics, parent changes or clipping.
Coordinate order is frozen 1,2,3,4,5. All seventeen component weights survive.
"""
from pathlib import Path
import hashlib,importlib.util,itertools,sys
import mpmath as mp
HERE=Path(__file__).resolve().parent
BASE_SHA='ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056'
INVERSE7_SHA=hashlib.sha256((HERE/'frozen-inverse7.py').read_bytes()).hexdigest()
# This literal is replaced only during initial construction, before validation/freeze.
EXPECTED_INVERSE7_SHA='1c0cea447ccf8ef50e87ea68205e0ddaf9223082cc929f92fc3a1d2cb1e0688c'
if INVERSE7_SHA!=EXPECTED_INVERSE7_SHA:raise RuntimeError('Frozen inverse primitives changed')
if hashlib.sha256((HERE/'frozen-base-proposal.py').read_bytes()).hexdigest()!=BASE_SHA:raise RuntimeError('Frozen density changed')
spec=importlib.util.spec_from_file_location('_rosenblatt5_pinned_inverse7',HERE/'frozen-inverse7.py')
primitives=importlib.util.module_from_spec(spec);sys.modules[spec.name]=primitives;spec.loader.exec_module(primitives)
base=primitives.base
# factor codes: uniform, 2u, h, joint-log ell. No adaptive/selected components.
FACTORS=[(0,)*5]
WEIGHTS=[(1,2)]
for k in (1,2):
 for selected in itertools.combinations(range(5),k):
  FACTORS.append(tuple(2 if j in selected else 1 for j in range(5)))
  WEIGHTS.append((7,32*(5 if k==1 else 10)))
FACTORS.append((3,)*5);WEIGHTS.append((1,16))
FACTORS=tuple(FACTORS);WEIGHTS=tuple(WEIGHTS)

def factors_at_logit(ctx,z):
 u,gap,H,SH,dH=primitives._logit_values(ctx,z)
 t=ctx.log1p(ctx.exp(-z))
 logL=-32*ctx.log1p(t/31)
 FL=ctx.exp(logL);SL=-ctx.expm1(logL)
 dL=ctx.mpf(32)/31*gap*ctx.exp(-33*ctx.log1p(t/31))
 F=(u,u*u,H,FL);S=(gap,gap*(1+u),SH,SL)
 dz=(u*gap,2*u*u*gap,dH,dL)
 return u,gap,F,S,dz

class Rosenblatt5RayProposal(base.CompleteResidualRayProposal):
 def _ctx(self):
  ctx=mp.mp.clone();ctx.dps=self.digits+40;return ctx
 def identity(self):
  return dict(kind='same-ray-density-rosenblatt-five-uniform-v1',transport_uniforms=5,
   coordinate_order=[1,2,3,4,5],density=super().identity(),density_source_sha256=BASE_SHA,
   source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
   primitive_source_sha256=EXPECTED_INVERSE7_SHA,components=17,
   factor_codes=['1','2u','h','ell'],posterior_update='pi_c *= r_cj(u_j) / sum_c pi_c*r_cj(u_j)',
   grouped_conditional_inverse='four positive factor CDFs; safeguarded logit Newton; survival residual above half',
   internal_guard_digits=40,discard_components=False,clipping=False,parent='external unchanged',
   continuum_density_unchanged=True,finite_grid='53bit midpoint transport differs from32D/7D; no IID-variance improvement claimed')
 def _initial(self,ctx):return [ctx.mpf(n)/d for n,d in WEIGHTS]
 @staticmethod
 def _group(ctx,post,j):return [ctx.fsum(post[c]for c,f in enumerate(FACTORS)if f[j]==r)for r in range(4)]
 def _inverse(self,ctx,v,group):
  if not ctx.isfinite(v)or not 0<v<1:raise ValueError('All uniforms must be finite and open')
  lower=v<=ctx.mpf('.5');target=v if lower else 1-v
  def ev(z):
   vals=factors_at_logit(ctx,z);res=ctx.fsum(w*f for w,f in zip(group,vals[2]))-target if lower else target-ctx.fsum(w*s for w,s in zip(group,vals[3]));der=ctx.fsum(w*d for w,d in zip(group,vals[4]));return res,der,vals
  lo=ctx.mpf(-1);hi=ctx.mpf(1)
  while ev(lo)[0]>0:lo*=2
  while ev(hi)[0]<0:hi*=2
  z=ctx.log(v)-ctx.log1p(-v)
  if not lo<z<hi:z=(lo+hi)/2
  tol=ctx.power(10,-self.digits-10)
  for iteration in range(1,257):
   res,der,vals=ev(z)
   if abs(res)<=target*tol:
    if not 0<vals[0]<1 or vals[1]<=0:raise ArithmeticError('Open endpoint lost')
    return vals,dict(iterations=iteration,relative_tail_residual=ctx.nstr(abs(res)/target,24))
   if res<0:lo=z
   else:hi=z
   trial=z-res/der
   if not ctx.isfinite(trial)or not lo<trial<hi:trial=(lo+hi)/2
   z=trial
  raise ArithmeticError('Conditional inverse failed; no coordinate returned')
 def transport(self,uniforms,diagnostic=False):
  ctx=self._ctx();it=iter(uniforms)
  try:vs=[ctx.mpf(next(it))for _ in range(5)]
  except StopIteration as exc:raise ValueError('Five supplied uniforms are required')from exc
  post=self._initial(ctx);out=[];steps=[];product=ctx.mpf(1)
  for j,v in enumerate(vs):
   g=self._group(ctx,post,j);vals,info=self._inverse(ctx,v,g);u,gap=vals[:2]
   density=[d/(u*gap)for d in vals[4]];qj=ctx.fsum(w*r for w,r in zip(g,density));product*=qj
   post=[w*density[FACTORS[c][j]]/qj for c,w in enumerate(post)]
   if not all(w>0 and ctx.isfinite(w)for w in post):raise ArithmeticError('Posterior component lost')
   if abs(ctx.fsum(post)-1)>ctx.power(10,-self.digits-25):raise ArithmeticError('Posterior normalization failed')
   out.append(u)
   if diagnostic:steps.append(dict(info,conditional_q=ctx.nstr(qj,self.digits+10),group_weights=[ctx.nstr(x,self.digits+10)for x in g],posterior_sum=ctx.nstr(ctx.fsum(post),self.digits+10)))
  # The authoritative original density is recomputed; no selected-component q.
  q=self.density(out)
  q_guard=base.CompleteResidualRayProposal(digits=self.digits+40).density(out)
  if abs(ctx.mpf(q_guard)/product-1)>ctx.power(10,-self.digits+8):raise ArithmeticError('Complete q and conditional Jacobian disagree')
  result=(tuple(out),q,5,'rosenblatt-order-1-2-3-4-5')
  return(result,dict(steps=steps,conditional_q_product=ctx.nstr(product,self.digits+10)))if diagnostic else result
 def draw_from_uniforms(self,uniforms):return self.transport(uniforms)
 def conditional_cdfs(self,point,with_survival=False):
  ctx=self._ctx();post=self._initial(ctx);Fs=[];Ss=[];prod=ctx.mpf(1)
  if len(point)!=5:raise ValueError('Five coordinates required')
  for j,value in enumerate(point):
   u=ctx.mpf(value)
   if not ctx.isfinite(u)or not 0<u<1:raise ValueError('Coordinates must be open')
   vals=factors_at_logit(ctx,ctx.log(u)-ctx.log1p(-u));g=self._group(ctx,post,j);gap=vals[1];density=[d/(u*gap)for d in vals[4]]
   qj=ctx.fsum(w*r for w,r in zip(g,density));prod*=qj
   Fs.append(ctx.fsum(w*f for w,f in zip(g,vals[2])));Ss.append(ctx.fsum(w*s for w,s in zip(g,vals[3])))
   post=[w*density[FACTORS[c][j]]/qj for c,w in enumerate(post)]
  return(Fs,Ss,prod)if with_survival else Fs
 def serialized_from_uniforms(self,uniforms):
  ctx=self._ctx();point,_,_,_=self.transport(uniforms);tokens=tuple(ctx.nstr(v,self.digits)for v in point)
  # Reparse precisely the written input before the production density is recorded.
  q=self.density([ctx.mpf(v)for v in tokens]);return tokens,ctx.nstr(q,self.digits)
 def uniforms_from_u53(self,integers):
  ctx=self._ctx();values=[]
  if len(integers)!=5:raise ValueError('Five integer uniforms required')
  for n in integers:
   if not isinstance(n,int)or not 0<=n<(1<<53):raise ValueError('Expected53bit integer')
   values.append((ctx.mpf(n)+ctx.mpf('.5'))/(1<<53))
  return tuple(values)
DEFAULT=Rosenblatt5RayProposal()
def identity():return DEFAULT.identity()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/proposal.py <==
"""Frozen positive compact-hat density, full complete-weight old-q lift.

Candidate only. No random generator, physical source, fit or runtime mutation.
"""
from pathlib import Path
from decimal import Decimal,localcontext
import hashlib,importlib.util,json,sys,itertools
import mpmath as mp
HERE=Path(__file__).resolve().parent;BASE=HERE.parent
MODEL_SHA='404598c66f6ddbcf4fc5078c2dcc866e4b2da6dd27f0c734c68015771062e29f'
R5_SHA='7e5585dba60694a8df82dfefef25751453fb87a54b47d4b8fb67641a3d3cc09d'
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
if sha(BASE/'frozen-rosenblatt5.py')!=R5_SHA:raise RuntimeError('Pinned original transport changed')
s=importlib.util.spec_from_file_location('_compact_v4_r5',BASE/'frozen-rosenblatt5.py');r5=importlib.util.module_from_spec(s);sys.modules[s.name]=r5;s.loader.exec_module(r5)
KINDS=('U','D','H','L')
class CompleteWeightHatProposal:
 def __init__(self,parent,model_path=None,digits=100):
  path=Path(model_path or HERE/'frozen-model.json')
  if type(parent)is not int or parent not in range(3)or sha(path)!=MODEL_SHA or digits<100:raise ValueError('Frozen model, parent or precision mismatch')
  self.model=json.loads(path.read_text());self.parent=parent;self.digits=digits;self.ctx=mp.mp.clone();self.ctx.dps=digits+40;c=self.ctx
  m=self.model
  if m['schema']!='complete-frozen-whole-weight42-tail-mixture-v4'or m['fixed_lift_constant']!='0'or m['epsilon']!='1/2'or m['base_sha256']!=r5.BASE_SHA:raise ValueError('Wrong model identity')
  self.spec=[tuple((int(j),str(k))for j,k in sp)for sp in m['hat_spec']];tokens=m['parents'][str(parent)]['weights'];w=[c.mpf(x)for x in tokens]
  if len(w)!=42 or any(x<0 or not c.isfinite(x)for x in w):raise ValueError('Invalid positive simplex')
  w=[x/c.fsum(w)for x in w];self.oldweights=[c.mpf(n)/d for n,d in r5.WEIGHTS]
  self.weights=[(a+b)/2 for a,b in zip(self.oldweights,w[:17])]+[v/2 for v in w[17:]]
  self.table={name:tuple(self._hat_cdf(c.mpf(1),name,k)for k in range(4))for name in ('lower','upper','center')}
  self.hat_component_weights=[];self.moments=[]
  for sp in self.spec:
   a=[wc*c.fprod(self.table[name][f[j]]for j,name in sp)for wc,f in zip(self.oldweights,r5.FACTORS)];I=c.fsum(a)
   if I<=0:raise ArithmeticError('Nonpositive analytic moment')
   self.moments.append(I);self.hat_component_weights.append([v/I for v in a])
  if max(abs(float(a)-b)for a,b in zip(self.moments,m['hat_moments']))>1e-12:raise ArithmeticError('Pinned moment mismatch')
  self.inverse=r5.Rosenblatt5RayProposal(digits=digits)
 def _primitive(self,u,n,k):
  c=self.ctx
  if not u:return c.mpf(0)
  if k==0:return u**(n+1)/(n+1)
  if k==1:return 2*u**(n+2)/(n+2)
  t=-c.log(u)
  if k==2:
   v=c.fsum(c.gammainc(j+1,(n+1)*t,c.inf)/c.factorial(j)/(10*(n+1)**(j+1))+c.mpf(2)**(j+1)*c.gammainc(j+1,(n+2)*t,c.inf)/c.factorial(j)/(20*(n+2)**(j+1))for j in range(5))
   return v+c.betainc(n+1,c.mpf('.5'),0,u)/8
  if n==0:return(1+t/31)**-32
  return 32*c.exp(31*n)*(1+t/31)**-32*c.expint(33,n*(31+t))
 def _hat(self,u,name):
  c=self.ctx
  if name=='lower':return max(c.mpf(0),1-10*u)
  if name=='upper':return max(c.mpf(0),10*u-9)
  if name=='center':return 2*min(u,1-u)
  raise ValueError('Unknown hat')
 def _hat_cdf(self,u,name,k):
  c=self.ctx;A=lambda n,x:self._primitive(x,n,k)
  if name=='lower':
   v=min(u,c.mpf('.1'));return A(0,v)-10*A(1,v)
  if name=='upper':
   a=c.mpf('.9')
   if u<=a:return c.mpf(0)
   return 10*(A(1,u)-A(1,a))-9*(A(0,u)-A(0,a))
  a=c.mpf('.5')
  if u<=a:return 2*A(1,u)
  return 2*(A(0,u)-A(0,a)-A(1,u)+2*A(1,a))
 def _hat_inverse(self,v,name,k):
  c=self.ctx;I=self.table[name][k];lower=v<=c.mpf('.5');target=v if lower else 1-v;tol=c.power(10,-self.digits-8)
  def ev(z):
   vals=r5.factors_at_logit(c,z);u=vals[0];F=self._hat_cdf(u,name,k)/I;res=F-target if lower else target-(1-F);der=vals[4][k]*self._hat(u,name)/I;return res,der,vals
  lo=c.mpf(-1);hi=c.mpf(1)
  if name=='upper':lo=c.log(9);hi=lo+1
  if name=='lower':hi=-c.log(9);lo=hi-1
  while ev(lo)[0]>0:lo=2*lo-1
  while ev(hi)[0]<0:hi=2*hi+1
  z=(lo+hi)/2
  for it in range(1,257):
   res,der,vals=ev(z)
   if abs(res)<=target*tol:
    if not 0<vals[0]<1:raise ArithmeticError('Endpoint lost; no clipping')
    return vals[0],it
   if res<0:lo=z
   else:hi=z
   trial=z-res/der if der>0 else c.nan
   z=trial if c.isfinite(trial)and lo<trial<hi else(lo+hi)/2
  raise ArithmeticError('Positive-hat inverse failed; no coordinate returned')
 def density(self,point):
  c=self.ctx
  if len(point)not in(5,6):raise ValueError('Five coordinates plus optional parent')
  u=[c.mpf(v)for v in point]
  if any(not c.isfinite(v)or not 0<v<1 for v in u)or(len(u)==6 and int(3*u[5])!=self.parent):raise ValueError('Open point and matching parent required')
  fs=[]
  for v in u[:5]:
   q=r5.factors_at_logit(c,c.log(v)-c.log1p(-v));fs.append([x/(v*(1-v))for x in q[4]])
  qcs=[c.fprod(fs[j][f[j]]for j in range(5))for f in r5.FACTORS];q0=c.fsum(w*q for w,q in zip(self.oldweights,qcs))
  q=c.fsum(w*q for w,q in zip(self.weights[:17],qcs))+q0*c.fsum(w*c.fprod(self._hat(u[j],name)for j,name in sp)/I for w,sp,I in zip(self.weights[17:],self.spec,self.moments))
  if q<q0/2:raise ArithmeticError('Full-support floor failed')
  return q
 def old_density(self,point):return r5.base.CompleteResidualRayProposal(digits=self.digits+40).density(point[:5])
 def _select(self,v,weights):
  c=self.ctx;total=c.fsum(weights);acc=c.mpf(0)
  for i,w in enumerate(weights):
   acc+=w/total
   if v<acc:return i
  raise ArithmeticError('Positive simplex selection failed')
 def draw_from_uniforms(self,uniforms):
  c=self.ctx;v=[c.mpf(x)for x in uniforms]
  if len(v)!=7 or any(not c.isfinite(x)or not 0<x<1 for x in v):raise ValueError('Exactly seven open uniforms required')
  selected=self._select(v[0],self.weights);sp={}
  if selected<17:component=selected
  else:
   j=selected-17;component=self._select(v[1],self.hat_component_weights[j]);sp=dict(self.spec[j])
  out=[]
  for j,k in enumerate(r5.FACTORS[component]):
   x=v[j+2]
   if j in sp:x,_=self._hat_inverse(x,sp[j],k)
   elif k==1:x=c.sqrt(x)
   elif k==2:x=self.inverse._inverse(c,x,[0,0,1,0])[0][0]
   elif k==3:x=c.exp(-31*c.expm1(-c.log(x)/32))
   if not 0<x<1:raise ArithmeticError('Endpoint rounded; no clipping')
   out.append(x)
  return tuple(out),self.density(out),7,dict(mixture_component=selected,product_component=component)
 def serialized_from_uniforms(self,uniforms):
  u,_,_,component=self.draw_from_uniforms(uniforms);tokens=tuple(self.ctx.nstr(x,self.digits)for x in u);q=self.density(tokens)
  return tokens,self.ctx.nstr(q,self.digits),component
 def identity(self):return{'kind':'complete-weight-positive-hat-mixture-v4','source_sha256':sha(__file__),'model_sha256':MODEL_SHA,'base_source_sha256':r5.BASE_SHA,'transport_source_sha256':R5_SHA,'parent':self.parent,'uniforms':7,'floor':'qnew>=q0/2>=1/4','normalization':'analytic truncated moments; all42 nonnegative component weights renormalized by exact decimal sum','estimator':'Wnew=Wold*q0/qnew including frozen known-pole C, excluding H1/H2','physical_numerator_unchanged':True,'clip':False,'digits':self.digits}
def reweight_complete(old_weight,qold,qnew):
 with localcontext()as c:
  c.prec=130;w,q0,q1=map(Decimal,(old_weight,qold,qnew))
  if not all(x.is_finite()for x in(w,q0,q1))or q0<=0 or q1<=0:raise ValueError('Invalid full weight/densities')
  return w*q0/q1


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/train.py <==
from pathlib import Path
import importlib.util,sys,json,time
import numpy as np
from scipy.optimize import minimize
HERE=Path(__file__).parent;BASE=HERE.parent;P=HERE.parents[3];sys.path.insert(0,str(BASE));from common import components,W0,sha,write
C=0.0
s=importlib.util.spec_from_file_location('compact',BASE/'compact-v2/train.py');h=importlib.util.module_from_spec(s);s.loader.exec_module(h)
def loss_parts(old,r):
 y=old-C;v=C+y/r
 tails=sum(c*r*np.maximum(abs(v)-t,0)**2 for t,c in [(500,2),(1000,4)])
 return y*y/r+2*C*y+C*C+tails

def fit(A,old):
 y=old-C;scale=np.mean(loss_parts(old,np.ones(len(old))));w0=np.r_[W0,np.zeros(25)]
 def fg(w):
  r=.5+.5*A@w;v=C+y/r;d=-y*y/r**2;f=y*y/r
  for t,c in [(500,2),(1000,4)]:
   z=np.maximum(abs(v)-t,0);f+=c*r*z*z;d+=c*(z*z-2*z*np.sign(v)*y/r)
  return np.mean(f)/scale,.5*np.mean(d[:,None]*A,axis=0)/scale
 out=minimize(fg,w0,method='SLSQP',jac=True,bounds=[(0,1)]*42,constraints={'type':'eq','fun':lambda w:sum(w)-1,'jac':lambda w:np.ones(42)},options={'ftol':1e-12,'maxiter':1500})
 if not out.success:raise RuntimeError(str(out))
 return out.x,dict(success=True,iterations=int(out.nit),scaled_objective=float(out.fun))
def variance_change(old,r,streams):
 b=0.;a=0.
 for stream in np.unique(streams):
  ix=streams==stream;v=np.var(old[ix]);b+=sum(ix)*v;a+=sum(ix)*(v+np.mean((old[ix]-C)**2*(1/r[ix]-1)))
 return a/b
if __name__=='__main__':
 tick=time.process_time();f=P/'checks/nonpolynomial-control-data-20260927/training-complete-v2.npz';d=np.load(f);v=np.load(BASE/'training-predictions.npz');fold=np.load(BASE/'training-OOF.npz')['fold'];assert np.array_equal(d['sourcekey'],v['sourcekey'])
 Q=components(d['u_decimal']);q0=Q@W0;table,I=h.moment_table();A=np.c_[Q/q0[:,None],h.hats(d['u_decimal'])/I];old=v['after'];r=np.ones(len(old));candidate_r=np.ones(len(old));model={'schema':'complete-frozen-whole-weight42-tail-mixture-v4','base_sha256':'ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056','gram_sha256':'5dad99675ab495898be97934e7f44ca4e7d1c00b1f4be44be3c1a71b86373f52','hat_spec':h.SPEC,'hat_shapes':h.SHAPES,'hat_primitive_moments':table,'hat_moments':I.tolist(),'parents':{},'epsilon':'1/2','fixed_lift_constant':'0','predeclaration_sha256':sha(HERE/'PREDECLARATION.json')};report={};fm={}
 for p in range(3):
  ix=d['parent']==p;rec=[]
  for k in range(3):
   tr=ix&(fold!=k);va=ix&(fold==k);w,diag=fit(A[tr],old[tr]);candidate_r[va]=.5+.5*A[va]@w;rec.append(dict(fold=k,weights=w.tolist(),diagnostic=diag))
  rr=candidate_r[ix];vv=C+(old[ix]-C)/rr;b=float(np.mean(loss_parts(old[ix],np.ones(sum(ix)))));a=float(np.mean(loss_parts(old[ix],rr)));vr=variance_change(old[ix],rr,d['physical_stream'][ix]);tail0=float(np.mean(abs(old[ix])>1000));tail1=float(np.mean(rr*(abs(vv)>1000)));enabled=bool(a<b and vr<=1 and tail1<=tail0)
  w,diag=fit(A[ix],old[ix]);model['parents'][str(p)]={'weights':[format(float(x),'.17g')for x in w],'enabled':enabled,'fit':diag};fm[str(p)]=rec
  if enabled:r[ix]=rr
  report[str(p)]={'OOF_loss_ratio':a/b,'OOF_stream_stratified_variance_ratio':vr,'OOF_tail1000_before':tail0,'OOF_tail1000_forecast':tail1,'enabled':enabled,'hat_weight_sum':float(sum(w[17:]))}
 report['overall']={'OOF_stream_parent_variance_ratio':float(sum(sum(d['parent']==p)*np.var(old[d['parent']==p])*variance_change(old[d['parent']==p],r[d['parent']==p],d['physical_stream'][d['parent']==p])for p in range(3))/sum(sum(d['parent']==p)*np.var(old[d['parent']==p])for p in range(3))),'OOF_loss_ratio':float(np.mean(loss_parts(old,r))/np.mean(loss_parts(old,np.ones(len(old))))),'CPU_seconds':time.process_time()-tick}
 model.update(frozen_epoch=time.time(),training_sha256=sha(f),training_gate_pass=any(x['enabled']for x in model['parents'].values()),moments_source_sha256=sha(BASE/'compact-v2/frozen_hat_primitives.py'))
 write(HERE/'frozen-model.json',model);write(HERE/'training-report.json',report);write(HERE/'fold-models.json',fm);np.savez_compressed(HERE/'training-OOF.npz',sourcekey=d['sourcekey'],old=old,parent=d['parent'],qp=d['qp'],q0=q0,ratio=r,candidate_ratio=candidate_r,fold=fold);print(json.dumps(report,indent=2));print('MODEL',sha(HERE/'frozen-model.json'))


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/latest_sampling/sobol_batch_original.py <==
"""Frozen V4 complete-reference accounting with independent scrambled Sobol nets.

All32 engine dimensions and seed words are archived; only first7 uniforms enter
the unchanged positive V4 transport. No physical/formal calls or training.
W_reference remains reference-only until complete W_reference*q0/qnew, C included.
"""
from pathlib import Path
from functools import lru_cache
import hashlib,importlib,importlib.util,json,sys
import numpy as np
import mpmath as mp
import scipy
from scipy.stats import qmc
HERE=Path(__file__).resolve().parent
SCHEMA='independent-scrambled-Sobol32-v4-complete-reference-accounting-160-v1'
SEED_DOMAIN=SCHEMA
PARENT_COUNTS=(32,64,64);DIMENSION=32;BITS=53;SEED=9271326001
EXPECTED_SCIPY_VERSION='1.18.1'
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def _sha(blob):return hashlib.sha256(blob).hexdigest()
def load(name,path):
 s=importlib.util.spec_from_file_location(name,path);m=importlib.util.module_from_spec(s);sys.modules[name]=m;s.loader.exec_module(m);return m
@lru_cache(maxsize=1)
def runtime_identity():
    """Hash the actual imported engine/RNG implementation, not a guessed path."""
    if scipy.__version__!=EXPECTED_SCIPY_VERSION:
        raise RuntimeError('This candidate requires the frozen production SciPy1.18.1')
    names=('scipy','scipy.stats.qmc','scipy.stats._qmc','scipy.stats._sobol',
           'scipy._lib._util','numpy.random._generator','numpy.random._pcg64',
           'numpy.random.bit_generator')
    modules={}
    for name in names:
        path=Path(importlib.import_module(name).__file__).resolve()
        modules[name]=dict(path=str(path),sha256=_sha(path.read_bytes()))
    direction_file=Path(scipy.__file__).resolve().parent/'stats/_sobol_direction_numbers.npz'
    return dict(scipy_version=scipy.__version__,numpy_version=np.__version__,
                mpmath_version=mp.__version__,modules=modules,
                direction_numbers=dict(path=str(direction_file),sha256=_sha(direction_file.read_bytes())),
                engine='scipy.stats.qmc.Sobol(d=32,scramble=True,bits=53,rng=Generator(PCG64(SeedSequence(words))),optimization=None)',
                scipy_rng_rule='SciPy QMCEngine spawns one owned child Generator from the supplied fresh Generator')

def seed_words(master_seed,batch,parent):
    if any(type(v)not in (int,np.int64) or v<0 for v in (master_seed,batch)) or type(parent)not in (int,np.int64) or parent not in range(3):
        raise ValueError('Require nonnegative integer seed/batch and parent0,1,2')
    label=f'{SEED_DOMAIN}|{int(master_seed)}|{int(batch)}|{int(parent)}'.encode('ascii')
    return np.frombuffer(hashlib.sha256(label).digest(),dtype='<u4').astype(np.uint32).tolist()

def parent_integer_net(master_seed,batch,parent):
    """One complete independently seeded32/64-row net, with its first point."""
    runtime_identity()
    words=seed_words(master_seed,batch,parent)
    rng=np.random.Generator(np.random.PCG64(np.random.SeedSequence(words)))
    engine=qmc.Sobol(d=DIMENSION,scramble=True,bits=BITS,rng=rng,optimization=None)
    points=engine.random_base2(m=5 if parent==0 else 6)
    if points.shape!=(PARENT_COUNTS[parent],DIMENSION) or not np.isfinite(points).all() or np.any(points<0) or np.any(points>=1):
        raise RuntimeError('Invalid complete Sobol net')
    scaled=np.ldexp(points,BITS)
    if np.any(scaled!=np.floor(scaled)):
        raise RuntimeError('Vendor Sobol coordinate is not a53-bit dyadic rational')
    integers=scaled.astype(np.uint64)
    if np.any(integers>=(1<<BITS)) or not np.array_equal(np.ldexp(integers.astype(float),-BITS),points):
        raise RuntimeError('Loss of exact Sobol digital coordinates')
    return integers,words

class V4ReferenceAccountingProposal:
 def __init__(self,digits=100):
  if digits!=100:raise ValueError('Pinned100-digit sampler')
  self.digits=digits;self.module=load('_pilot_v4_proposal',HERE/'proposal-tree/v4/proposal.py')
  self.parents=[self.module.CompleteWeightHatProposal(p,digits=digits)for p in range(3)]
 def identity(self):return dict(schema=SCHEMA,parents=[p.identity()for p in self.parents],transport_uniforms=7,sobol_dimensions=32,density_fields={'continuous_density_ratio':'q_reference=q0; NOT actual sampling density','q_sampling':'actual qnew'},statistical_estimator='final complete W_Gram_reference*q_reference/q_sampling; H only after mean',reference_only_until_final=True)
class ScrambledV4Batch:
 def __init__(self,master_seed=SEED):
  seed_words(master_seed,0,0);self.master_seed=int(master_seed)
 def identity(self,proposal):
  return dict(schema=SCHEMA,master_seed=self.master_seed,dimensions=32,transport_uniforms=7,bits=53,parent_counts=list(PARENT_COUNTS),parent_density_exact=['3/5','6/5','6/5'],samples_per_batch=160,sampler_source_sha256=sha(__file__),proposal=proposal.identity(),runtime=runtime_identity(),seed_domain=SEED_DOMAIN,parent_coordinate='(24*parent+1/2)/72 serialized100digits; branch=24*parent',row_order='parent0 rows0..31; parent1 rows32..95; parent2 rows96..159',midpoint='exact uint53 -> (integer+1/2)/2^53 in parent private140-digit context; transport consumes first7',finite_grid_marginal='uniform53-bit midpoint product grid; not literal continuum unbiasedness',clipping=False,reference_only_until_final=True,density_floor_exact='qnew>=q0/2>=1/4',replicate_method='independent complete160-row scrambled-net batch means; rows within each net are dependent; no IID row SE')
 def verify_identity(self,expected,proposal):
  if self.identity(proposal)!=expected:raise RuntimeError('Frozen Sobol sampler/runtime/proposal identity changed')
 def draw_batch(self,batch,proposal):
  exact=[];qr=[];qrhp=[];qs=[];components=[];products=[];blocks=[];seeds=[]
  for parent,n in enumerate(PARENT_COUNTS):
   digital,words=parent_integer_net(self.master_seed,batch,parent);seeds.append(words);blocks.append(digital);p=proposal.parents[parent]
   for row in digital:
    c=p.ctx;uniforms=[(c.mpf(int(v))+c.mpf('.5'))/(1<<53)for v in row[:7]]
    tokens,q_sampling,component=p.serialized_from_uniforms(uniforms)
    qref=p.old_density(tokens);qref_float=float(qref)
    tokens=list(tokens)+[c.nstr((c.mpf(parent*24)+c.mpf('.5'))/72,100)]
    if any(len(x)>112 or not 0<c.mpf(x)<1 for x in tokens):raise ArithmeticError('Native serialization failed; no clipping')
    if not np.isfinite(qref_float)or qref_float<.5 or c.mpf(q_sampling)<qref/2:raise ArithmeticError('Fullsupport density floor')
    exact.append(tokens);qr.append(qref_float);qrhp.append(c.nstr(qref,100));qs.append(q_sampling);components.append(component['mixture_component']);products.append(component['product_component'])
  par=np.repeat(np.arange(3,dtype=np.int64),PARENT_COUNTS);text=''.join(' '.join(v)+'\n'for v in exact)
  return dict(input_text=text,input_sha256=hashlib.sha256(text.encode()).hexdigest(),u_decimal=np.asarray(exact,dtype='U112'),u=np.asarray(exact,float),unit_draw=np.asarray(exact,float),parent=par,branch=24*par,branch_density_ratio=np.asarray([3*PARENT_COUNTS[p]/160 for p in par]),continuous_density_ratio=np.asarray(qr),continuous_density_decimal=np.asarray([str(x)for x in qr],dtype='U112'),q_reference_highprecision_decimal=np.asarray(qrhp,dtype='U112'),q_sampling_decimal=np.asarray(qs,dtype='U112'),q_sampling=np.asarray(qs,float),sobol_uint53=np.concatenate(blocks),sobol_seed_words=np.asarray(seeds,dtype=np.uint32),proposal_uniforms_consumed=np.full(160,7),proposal_component=np.asarray(components),proposal_product_component=np.asarray(products),batch=int(batch),sampling_identity=self.identity(proposal))


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/bounded_mid_log_control.py <==
"""Predeclared bounded scalar exact-zero MID controls; no fitting or physics.

Input jets use the complete raw uniform-u local density, before q division.
The caller must assert that every A_k depends only on u_except4. No native
joint-endpoint regularity or finite variance of the original weight is assumed.
"""
from pathlib import Path
from decimal import Decimal,localcontext
import hashlib,json

HERE=Path(__file__).resolve().parent
POLE_PATH=HERE/'frozen-pole-control.json'
POLE_SHA='57a52a2f8b0d8bd2a383c8ddc7342ee8456cdc56c5a3682e86af8bb384b1cbef'
K_CANDIDATES=(None,30,100,300,1000,3000,10000)

def dec(value):
    # Preserve native REAL128 decimal tokens; never pass them through float.
    result=value if isinstance(value,Decimal)else Decimal(str(value).replace('D','E').replace('d','e'))
    if not result.is_finite():raise ValueError('All supplied numerical values must be finite')
    return result

def exact_sum(terms):
    terms=[dec(t)for t in terms]
    if not terms:return Decimal(0)
    active=[t for t in terms if t]
    if not active:return Decimal(0)
    with localcontext()as ctx:
        ctx.prec=max(110,max(t.adjusted()for t in active)-min(t.as_tuple().exponent for t in active)+8)
        return sum(terms,Decimal(0))

def exact_product(a,b):
    a=dec(a);b=dec(b)
    with localcontext()as ctx:
        ctx.prec=max(110,len(a.as_tuple().digits)+len(b.as_tuple().digits)+4)
        return a*b

def parse_row32(row):
    tokens=row.split()if isinstance(row,str)else list(row)
    if len(tokens)!=32:raise ValueError('Require all32 complete MID jet columns')
    meta=[dec(x)for x in tokens[:6]]
    if any(x!=x.to_integral_value()for x in meta):raise ValueError('Jet metadata must be integer')
    index,parent,status,failed_entry,failed_face,max_order=map(int,meta)
    if index<1 or parent not in (0,1,2):raise ValueError('Invalid row/parent')
    if status!=0:raise ValueError('Failed MID jet must not be converted to a control or skipped')
    values=[dec(x)for x in tokens[6:]]
    if values[-1]<0:raise ValueError('Negative jet CPU')
    coeff=tuple(tuple(values[5*k+p]for k in range(4))for p in range(5))
    if parent!=1 and any(x for x in values[:25]):raise ValueError('MID jet must be exactly zero for other parents')
    return dict(index=index,parent=parent,coefficients=coeff,raw_Q5=tuple(values[20:25]),
        failed_entry=failed_entry,failed_face=failed_face,max_order=max_order,cpu=values[25])

class BoundedMidLogControl:
    def __init__(self,digits=100):
        if digits<80:raise ValueError('At least80 digits required')
        self.digits=int(digits)
        if hashlib.sha256(POLE_PATH.read_bytes()).hexdigest()!=POLE_SHA:
            raise ValueError('Existing fixed pole-control coefficients changed')
        data=json.loads(POLE_PATH.read_text(),parse_float=Decimal)
        self.L=(Decimal(1),)+tuple(-dec(c)for c in data['coefficients'])
        if len(self.L)!=5:raise ValueError('Expected four frozen pole coefficients')

    def identity(self):
        return dict(schema='bounded-complete-mid-uniform-u4-log-scalar-v1',
            source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),pole_sha256=POLE_SHA,
            K_candidates=['off',30,100,300,1000,3000,10000],parent=1,
            L=[str(v)for v in self.L],coefficient_layout='A[p][k], pfinite,pole1..4 and k0..3',
            source='complete MID raw local jet: native-positive_soft-full76_ratio-angleI3',
            coefficient_measure='uniform du1..du5, before all density factors',
            B='K*a/sqrt(K^2+a^2), a=L dot A[:,k]',
            Q='sum(k1..3)B_k*(log(u4)^k-(-1)^k*k!)',
            update='full_weight - Q/(actual_q_parent*actual_q_continuous)',
            globals='unchanged; already present in the complete baseline once',
            LOW='unchanged; parent0 and parent2 control exactly0',digits=self.digits,
            independence='Caller must explicitly assert coefficients independent of u4',
            physical_clipping=False,fit_performed=False)

    def scalar_coefficients(self,A):
        if len(A)!=5 or any(len(row)!=4 for row in A):raise ValueError('Require complete5x4 jet')
        return tuple(exact_sum(exact_product(self.L[p],A[p][k])for p in range(5))for k in (1,2,3))

    def saturate(self,a,K):
        if type(K)is not int or K not in K_CANDIDATES[1:]:raise ValueError('Only a predeclared positive K is permitted')
        a=dec(a);scale=Decimal(K)
        with localcontext()as ctx:
            ctx.prec=self.digits+20
            if abs(a)<=scale:
                r=a/scale;return a/(1+r*r).sqrt()
            r=scale/abs(a)
            return scale.copy_sign(a)/(1+r*r).sqrt()

    def evaluate(self,A,u4,K,*,parent,coefficients_independent_u4):
        if coefficients_independent_u4 is not True:
            raise ValueError('Explicit caller assertion of u4-independent complete coefficients is required')
        if type(parent)is not int or parent not in (0,1,2):raise ValueError('Invalid parent')
        if K is not None and (type(K)is not int or K not in K_CANDIDATES[1:]):raise ValueError('Unregistered K')
        u4=dec(u4)
        if not 0<u4<1:raise ValueError('u4 must be open; no clipping')
        a=self.scalar_coefficients(A)
        if K is None or parent!=1:
            return dict(Q=Decimal(0),a=a,B=(Decimal(0),)*3,phi=None)
        with localcontext()as ctx:
            ctx.prec=self.digits+20
            ell=u4.ln();phi=(ell+1,ell*ell-2,ell**3+6)
            B=tuple(self.saturate(value,K)for value in a)
            Q=exact_sum(exact_product(b,f)for b,f in zip(B,phi))
        return dict(Q=Q,a=a,B=B,phi=phi)

    def apply_row(self,baseline_weight,A,u_decimal,K,*,parent,q_parent,q_continuous,coefficients_independent_u4):
        if len(u_decimal)not in (5,6):raise ValueError('Require exact five/six-coordinate tokens')
        point=[dec(v)for v in u_decimal]
        if any(not 0<v<1 for v in point):raise ValueError('All coordinates must be open')
        if len(point)==6 and int(3*point[5])!=parent:raise ValueError('Canonical parent coordinate differs')
        qp,qc=dec(q_parent),dec(q_continuous)
        if qp<=0 or qc<Decimal('.5'):raise ValueError('Actual positive qp and full qc>=1/2 required')
        baseline=dec(baseline_weight)
        result=self.evaluate(A,point[3],K,parent=parent,coefficients_independent_u4=coefficients_independent_u4)
        with localcontext()as ctx:
            ctx.prec=self.digits+20
            correction=result['Q']/(qp*qc)
            after=baseline if not correction else baseline-correction
        return dict(**result,baseline=baseline,after=after,Q_over_density=correction,q_parent=qp,q_continuous=qc,K=K,parent=parent)

    def apply_jet_row32(self,baseline_weight,row,u_decimal,K,*,expected_index,parent,q_parent,q_continuous,coefficients_independent_u4):
        parsed=parse_row32(row)
        if parsed['index']!=expected_index or parsed['parent']!=parent:raise ValueError('Same-row/parent jet mismatch')
        with localcontext()as ctx:
            ctx.prec=self.digits+20
            ell=dec(u_decimal[3]).ln();phi=(ell+1,ell*ell-2,ell**3+6)
            for p in range(5):
                terms=[exact_product(parsed['coefficients'][p][k+1],phi[k])for k in range(3)]
                expected=exact_sum(terms);scale=exact_sum(abs(t)for t in terms)
                if abs(expected-parsed['raw_Q5'][p])>Decimal('1e-25')+Decimal('1e-28')*max(Decimal(1),scale):
                    raise ValueError('Raw Q5 diagnostic does not match same-u centered coefficients')
        # Preserve the unbounded Q5 columns as diagnostics; they are not applied.
        result=self.apply_row(baseline_weight,parsed['coefficients'],u_decimal,K,parent=parent,
            q_parent=q_parent,q_continuous=q_continuous,coefficients_independent_u4=coefficients_independent_u4)
        result.update(index=expected_index,raw_Q5_diagnostic=parsed['raw_Q5'])
        return result


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/gaussian_inference_original.py <==
"""Frozen Gaussian/log inference: NumPy, math and Decimal only; no training."""
from pathlib import Path
from decimal import Decimal as D,localcontext
import hashlib,itertools,json,math
import numpy as np
MODEL_SCHEMA='adaptive-analytic-Gaussian-log-proposal-control-v1'
BASELINE='current frozen HIGH127 MID130 LOW56'
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def dec(x):
 if not isinstance(x,(str,D,int)):raise ValueError('Exact decimal token required')
 y=D(x)
 if not y.is_finite():raise ValueError('Nonfinite token')
 return y

def analytic_integrals(centers,widths,active):
 values=[1.]*21
 for c,s,a in zip(centers,widths,active,strict=True):
  value=1.
  for center,width in zip(c[a],s[a],strict=True):
   value*=width*math.sqrt(math.pi/2)*(math.erf((1-center)/(math.sqrt(2)*width))-math.erf(-center/(math.sqrt(2)*width)))
  values.append(value)
 return np.asarray(values)

class FrozenGaussianResidual:
 def __init__(self,path,*,expected_sha256,digits=100):
  self.path=Path(path);self.expected_sha=expected_sha256;self.digits=digits
  if len(expected_sha256)!=64 or sha(path)!=expected_sha256 or digits<100:raise ValueError('Model SHA/precision mismatch')
  m=json.loads(self.path.read_text(),parse_float=D)
  if m.get('schema')!=MODEL_SCHEMA or m.get('baseline')!=BASELINE or m.get('physical_calls')!=0 or m.get('inclusive_reference_used')is not False or set(m.get('parents',{}))!={'0','1','2'} or 'frozen_epoch'not in m:raise ValueError('Only complete frozen LOW56-residual models are supported')
  self.parents={}
  for p in range(3):
   v=m['parents'][str(p)];c=np.asarray(v['centers'],float);s=np.asarray(v['widths'],float);aa=np.asarray(v['active']);a=aa.astype(bool)
   if c.ndim!=2 or c.shape[1]!=5 or s.shape!=c.shape or a.shape!=c.shape or not np.isfinite(c).all()or not np.isfinite(s).all()or np.any((c<0)|(c>1))or np.any((s<.003-1e-15)|(s>2+1e-15))or np.any((aa!=0)&(aa!=1)):raise ValueError('Invalid bounded Gaussian geometry')
   beta=list(map(dec,v['coefficients']));declared=list(map(dec,v['integrals']));I=analytic_integrals(c,s,a)
   if len(beta)!=21+len(c)or len(declared)!=len(beta)or not np.array_equal(I,np.array(declared,float)):raise ValueError('Wrong feature order/analytic integral table')
   with localcontext()as ctx:
    ctx.prec=digits+30;If=sum((b*x for b,x in zip(beta,declared)),D(0))
   self.parents[p]=dict(c=c,s=s,a=a,beta=beta,integrals=declared,If=If)
  self.model=m
 def identity(self):return dict(schema=MODEL_SCHEMA,model_sha256=self.expected_sha,source_sha256=sha(__file__),feature_order='1; log_i and log_i^2/2 for i1..5; log_i*log_j i<j; Gaussian rows',baseline=BASELINE,formula='E=f-qc*If; Wnew=W_LOW56-f/(qpqc)+If/qp',Torch=False,training=False,digits=self.digits,physical_clipping=False)
 def evaluate(self,u_decimal,parent,qcontinuous):
  if type(parent)is not int or parent not in self.parents or len(u_decimal)!=6:raise ValueError('Parent/point mismatch')
  u=list(map(dec,u_decimal));qc=dec(qcontinuous)
  if any(not 0<x<1 for x in u)or int(3*u[5])!=parent or qc<D('.5'):raise ValueError('Cube/actual density mismatch')
  m=self.parents[parent]
  with localcontext()as ctx:
   ctx.prec=self.digits+30;l=[-x.ln()for x in u[:5]];extra=[D(1)]
   for t in l:extra.extend([t,t*t/2])
   extra.extend(l[i]*l[j]for i,j in itertools.combinations(range(5),2))
   # Gaussian arguments use the frozen training NumPy/math convention; logs
   # above always use exact tokens, including values below float64 range.
   v=(np.array(u[:5],float)[None,:]-m['c'])/m['s'];g=np.exp(-.5*np.sum(v*v*m['a'],axis=1))
   if not np.isfinite(g).all():raise ArithmeticError('Nonfinite Gaussian inference')
   features=extra+[D(str(float(x)))for x in g];terms=[b*x for b,x in zip(m['beta'],features,strict=True)]
   f=sum(terms,D(0));If=m['If'];E=f-qc*If
   if not E.is_finite():raise ArithmeticError('Nonfinite complete control')
   return dict(E=E,f=f,integral=If,log_part=sum(terms[:21],D(0)),gaussian_part=sum(terms[21:],D(0)),parent=parent,model_sha256=self.expected_sha)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/gram_inference_original.py <==
"""Pinned Gram5dad inference using exact decimal inputs, no training imports."""
from pathlib import Path
from decimal import Decimal as D,localcontext
import hashlib,json
MODEL_SHA='5dad99675ab495898be97934e7f44ca4e7d1c00b1f4be44be3c1a71b86373f52'
BASELINE_SHA='4ead73e1b3f318aab596967fec969231de34d8a3762b69e3141ca417dfb0d142'
PROPOSAL_SHA='ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056'
def sha(path):return hashlib.sha256(Path(path).read_bytes()).hexdigest()
def dec(x):
 if not isinstance(x,(str,D,int)):raise TypeError('Exact decimal string, Decimal or integer required')
 y=D(x)
 if not y.is_finite():raise ValueError('Nonfinite input')
 return y
class FrozenGramResidual:
 def __init__(self,path,*,expected_sha256=MODEL_SHA,digits=100):
  if expected_sha256!=MODEL_SHA or sha(path)!=MODEL_SHA or type(digits)is not int or digits<100:raise ValueError('Pinned model or precision mismatch')
  m=json.loads(Path(path).read_text(),parse_float=D)
  if m['schema']!='density-matched-exact-Gram-power-control-v1'or m['baseline_sha256']!=BASELINE_SHA or m['proposal_sha256']!=PROPOSAL_SHA or m['formula']!='E=qc*(h-Iq); Wnew=W_Gaussian-(h-Iq)/qp'or set(m['parents'])!={'0','1','2'}:raise ValueError('Wrong frozen whole-parent model')
  self.digits=digits;self.parents={};self.model=m
  with localcontext()as c:
   c.prec=digits+30
   for p in range(3):
    v=m['parents'][str(p)];A=v['powers'];beta=list(map(dec,v['coefficients']));I=list(map(dec,v['proposal_integrals']));flip=v['flip_axis_zero_based']
    if len(A)!=314 or len(set(map(tuple,A)))!=314 or len(beta)!=314 or len(I)!=314 or flip!={0:3,1:1,2:None}[p]:raise ValueError('Invalid declared basis')
    if any(len(a)!=5 or not any(a)or any(type(k)is not int or k not in(0,1,2,4,8,16,32)for k in a)for a in A)or any(not 0<x<1 for x in I):raise ValueError('Invalid exponent or analytic moment')
    If=sum((b*x for b,x in zip(beta,I)),D(0));self.parents[p]=dict(A=A,beta=beta,I=I,If=If,flip=flip)
 def identity(self):return dict(schema='frozen-exact-q-Gram-residual-inference-v1',model_sha256=MODEL_SHA,baseline_sha256=BASELINE_SHA,proposal_sha256=PROPOSAL_SHA,source_sha256=sha(__file__),features=314,formula='E_increment=qc*(h-Iq); increment=-(h-Iq)/qp',digits=self.digits,arithmetic='Decimal digits+30 for all integer powers, coefficients, centered sum and density accounting; input moments retain frozen120-digit approximation',Torch=False,training=False,physical_clipping=False)
 def evaluate(self,u_decimal,parent,qparent,qcontinuous):
  if type(parent)is not int or parent not in self.parents or len(u_decimal)!=6:raise ValueError('Full6 coordinate/parent required')
  u=list(map(dec,u_decimal));qp=dec(qparent);qc=dec(qcontinuous)
  if any(not 0<x<1 for x in u)or int(3*u[5])!=parent or qp<=0 or qc<D('.5'):raise ValueError('Cube, parent or full density mismatch')
  m=self.parents[parent]
  with localcontext()as c:
   c.prec=self.digits+30;z=[1-x if j==m['flip']else x for j,x in enumerate(u[:5])];powers=[]
   for x in z:
    row={0:D(1),1:x}
    for k in(2,4,8,16,32):row[k]=row[k//2]*row[k//2]
    powers.append(row)
   terms=[];centered_terms=[]
   for aa,beta,I in zip(m['A'],m['beta'],m['I'],strict=True):
    value=D(1)
    for j,k in enumerate(aa):value*=powers[j][k]
    terms.append(beta*value);centered_terms.append(beta*(value-I))
   h=sum(terms,D(0));centered=sum(centered_terms,D(0));If=m['If'];E=qc*centered;increment=-centered/qp
   if not all(x.is_finite()for x in(h,If,centered,E,increment)):raise ArithmeticError('Nonfinite complete control')
   if abs((h-If)-centered)>D('1e-115')*max(D(1),abs(h),abs(If),abs(centered)):raise ArithmeticError('Centered companion identity')
   return dict(h=h,integral=If,centered=centered,E_increment=E,increment=increment,local_normalized=h/qp,companion_normalized=If/qp,parent=parent,model_sha256=MODEL_SHA)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/high_fit_original.py <==
"""Frozen HIGH125+bounded u4 trial; only saved arrays, never subprocess/native."""
from pathlib import Path
from decimal import Decimal,localcontext
import argparse,hashlib,json,math,time
import numpy as np
O=Path(__file__).resolve().parent

def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def save(p,obj):
 p=Path(p);p.parent.mkdir(parents=True,exist_ok=True);p.write_text(json.dumps(obj,indent=2,allow_nan=False)+'\n')
def readnp(p):
 with np.load(p,allow_pickle=False)as z:return {k:z[k].copy()for k in z.files}
def dec(x):
 d=x if isinstance(x,Decimal)else Decimal(str(x).replace('D','E').replace('d','E'))
 if not d.is_finite():raise ValueError('Nonfinite coefficient/input')
 return d

def config():
 cfg=json.loads((O/'PREDECLARATION.json').read_text())
 for k,r in cfg['inputs'].items():
  if sha(r['path'])!=r['sha256']:raise ValueError('Pinned source changed '+k)
 for key in ('HIGH125','pole'):
  if sha(O/('frozen-'+key+'.json'))!=cfg['inputs'][key]['sha256']:raise ValueError('Frozen local dependency changed')
 return cfg

def contract(cfg):
 ident=json.loads(Path(cfg['inputs']['jet_identity']['path']).read_text())
 if ident.get('target_axis')!=4 or ident.get('coefficient_independent_of_u4')is not True:raise ValueError('Missing u4 contract')
 if ident.get('constant_coefficient_mode')!='zero_sentinel_logs_only':raise ValueError('Unexpected k0 convention')
 if ident.get('normalization')!='uniform du5 density; no qp/qc, C, H, globals or label factor':raise ValueError('Wrong jet measure')
 if ident.get('coefficients')!='native all18/allquarters - old nonconstant c3 complete I3/I19; paired new-core/strip firstjet exactzero':raise ValueError('Wrong HIGH complete source')
 if ident.get('parent_scope')!='HIGH parent0 only; all others exact zero':raise ValueError('Wrong parent scope')
 return ident

def row32(tokens,u,parent,index):
 if len(tokens)!=32:raise ValueError('Expected full32 columns')
 v=[dec(x)for x in tokens];meta=v[:6]
 if any(x!=x.to_integral_value()for x in meta):raise ValueError('Noninteger metadata')
 idx,par,status,entry,face,order=map(int,meta)
 if idx!=index or par!=parent or status!=0 or parent not in(0,1,2):raise ValueError('Failed or different coefficient row')
 if v[31]<0:raise ValueError('Negative formal CPU')
 A=tuple(tuple(v[6+5*k+p]for k in range(4))for p in range(5))
 if any(A[p][0]for p in range(5)):raise ValueError('k0 sentinel must be zero')
 if parent!=0 and any(v[6:31]):raise ValueError('NonHIGH source must be exactly zero')
 with localcontext()as ctx:
  ctx.prec=120;ell=dec(u[3]).ln();phi=[ell+1,ell*ell-2,ell**3+6]
  for p in range(5):
   vals=[A[p][k+1]*phi[k]for k in range(3)];wanted=sum(vals,Decimal(0));scale=sum(map(abs,vals),Decimal(0))
   if abs(wanted-v[26+p])>Decimal('1e-25')+Decimal('1e-28')*max(Decimal(1),scale):raise ValueError('Wrong same-u rawQ5 diagnostic')
 return A,float(v[31])

def polynomial(tokens,indices):
 X=np.empty((len(tokens),len(indices)))
 with localcontext()as ctx:
  ctx.prec=100
  for r,us in enumerate(tokens):
   table=[]
   for tok in us[:5]:
    u=dec(tok)
    if not 0<u<1:raise ValueError('Closed coordinate')
    z=2*u-1;ps=[Decimal(1),z]
    for n in range(2,5):ps.append(((2*n-1)*z*ps[-1]-(n-1)*ps[-2])/n)
    table.append(ps)
   for j,ix in enumerate(indices):
    val=Decimal(1)
    for axis,n in enumerate(ix):val*=table[axis][n]
    X[r,j]=float(val)
 return X

def load_cohort(cfg,name):
 sp=Path(cfg['inputs']['snapshot']['path']);snap=json.loads(sp.read_text())
 if snap.get('schema')!='complete-high-u4-saved-cohort-replay-v1':raise ValueError('Wrong snapshot schema')
 jobs=sorted([j for j in snap['jobs']if j['cohort']==name],key=lambda j:j['batch'])
 if not jobs or len({j['batch']for j in jobs})!=len(jobs):raise ValueError('Missing/duplicate jobs')
 if name==cfg['training_cohort']and [j['batch']for j in jobs]!=list(range(18)):raise ValueError('Require complete18 training batches')
 # No partial training or evaluation. Check inventory before loading weights.
 for j in jobs:
  folder=sp.parent/j['directory']
  for f in ('input.txt','saved-complete-weights.npz','high-complete.txt','high-complete-receipt.json'):
   if not(folder/f).is_file():raise RuntimeError('WAIT_ALL_COMPLETE: '+str(folder/f))
 ident=contract(cfg);parts=[];jets=[];cpus=[];pins=[]
 for j in jobs:
  folder=sp.parent/j['directory'];inp=folder/'input.txt';wf=folder/'saved-complete-weights.npz';jf=folder/'high-complete.txt';rf=folder/'high-complete-receipt.json'
  if sha(inp)!=j['input_sha256']or sha(wf)!=j['saved_weight_sha256']:raise ValueError('Changed exact input/full weights')
  rec=json.loads(rf.read_text())
  if rec.get('returncode')!=0 or rec.get('input_sha256')!=sha(inp)or rec.get('output_sha256')!=sha(jf)or rec.get('executable_sha256')!=ident['executable_sha256']or rec.get('job')!=j:raise ValueError('Replay receipt identity mismatch')
  d=readnp(wf);n=j['rows'];tokens=[r.split()for r in inp.read_text().splitlines()if r.strip()];textrows=[r.split()for r in jf.read_text().splitlines()if r.strip()]
  if d['u_decimal'].dtype.kind!='U' or tokens!=d['u_decimal'].tolist()or len(tokens)!=n or len(textrows)!=n:raise ValueError('Exact input mismatch')
  if not np.array_equal(d['row'],np.arange(n))or int(d['batch'])!=j['batch']:raise ValueError('Reordered batch')
  if any(d[k].shape!=(n,)for k in('parent','fullQ','bounded125','qp','qc'))or np.count_nonzero(d['parent']==0)!=j['high_rows']:raise ValueError('Row/parent inventory')
  if not all(np.isfinite(d[k]).all()for k in('fullQ','bounded125','qp','qc'))or np.any(d['qp']<=0)or np.any(d['qc']<.5):raise ValueError('Invalid complete weight/density')
  if not np.isin(d['parent'],[0,1,2]).all():raise ValueError('Invalid parent')
  for i,(t,u)in enumerate(zip(textrows,tokens)):
   if int(3*dec(u[5]))!=int(d['parent'][i]):raise ValueError('Parent differs from exact input')
   A,cpu=row32(t,u,int(d['parent'][i]),i+1);jets.append(A);cpus.append(cpu)
  d['batch']=np.full(n,j['batch']);parts.append(d);pins.append(dict(job=j,executable_sha256=rec['executable_sha256'],files={f.name:sha(f)for f in(inp,wf,jf,rf)}))
 fields=('u_decimal','parent','row','batch','fullQ','bounded125','qp','qc');data={k:np.concatenate([p[k]for p in parts])for k in fields};data['jets']=jets;data['formal_CPU_seconds']=np.array(cpus);data['provenance']=pins
 return data

def make_features(cfg,d):
 old=json.loads((O/'frozen-HIGH125.json').read_text());ix=old['multiindices'];s=d['parent']==0
 if len(ix)!=125 or any(len(x)!=5 or not 1<=sum(x)<=4 for x in ix):raise ValueError('Not the complete fixed125 basis')
 Xp=polynomial(d['u_decimal'][s],ix)/(d['qp'][s]*d['qc'][s])[:,None]
 oldbeta=np.array(old['models'][0]['coefficients']);np.testing.assert_allclose(d['fullQ'][s]-Xp@oldbeta,d['bounded125'][s],atol=1e-7,rtol=1e-11)
 poles=json.loads((O/'frozen-pole.json').read_text(),parse_float=Decimal);L=(Decimal(1),)+tuple(-dec(c)for c in poles['coefficients']);Xlogs={K:np.zeros((sum(s),3))for K in cfg['K_candidates']};aa=[]
 with localcontext()as ctx:
  ctx.prec=120
  for j,i in enumerate(np.flatnonzero(s)):
   A=d['jets'][i];a=[sum((L[p]*A[p][k]for p in range(5)),Decimal(0))for k in(1,2,3)];aa.append([str(t)for t in a]);ell=dec(d['u_decimal'][i,3]).ln();phi=[ell+1,ell**2-2,ell**3+6];q=dec(d['qp'][i])*dec(d['qc'][i])
   for K in cfg['K_candidates']:
    kd=Decimal(K)
    for k,x in enumerate(a):
     b=x/(1+(x/kd)**2).sqrt()if abs(x)<=kd else kd.copy_sign(x)/(1+(kd/abs(x))**2).sqrt()
     Xlogs[K][j,k]=float(b*phi[k]/q)
 return s,Xp,Xlogs,aa,ix

def fit(X,y,ridge,log_count):
 mean=X.mean(0);scale=X.std(0)
 if not np.isfinite(scale).all()or np.any(scale[:125]<1e-13):raise ValueError('Degenerate polynomial scale')
 if log_count and np.any(scale[125:]<1e-8):raise ValueError('Active log feature fit-fold std below1e-8')
 Z=(X-mean)/scale;G=Z.T@Z/len(y);r=Z.T@(y-y.mean())/len(y);M=G+ridge*np.eye(len(scale));gamma=np.linalg.solve(M,r);beta=gamma/scale
 if not np.isfinite(beta).all():raise ValueError('Nonfinite coefficients')
 return dict(coefficients=beta.tolist(),training_x_mean=mean.tolist(),training_scale=scale.tolist(),training_y_mean=float(y.mean()),normal_equation_residual=float(max(abs(M@gamma-r))),ridge_condition=float(np.linalg.cond(M)))

def train():
 cfg=config();start=time.process_time()
 if (O/'decision.json').exists()or(O/'frozen-model.json').exists():raise FileExistsError('Refitting forbidden')
 d=load_cohort(cfg,cfg['training_cohort']);s,Xp,Xlog,a,ix=make_features(cfg,d);y=d['fullQ'][s];b=d['batch'][s]
 activation={str(K):dict(training_std=Xlog[K].std(0).tolist(),active_k=[k+1 for k,v in enumerate(Xlog[K].std(0))if v>=cfg['feature_std_threshold']])for K in cfg['K_candidates']}
 candidates=[];all_oof=[]
 for K in [None]+cfg['K_candidates']:
  active=[]if K is None else activation[str(K)]['active_k'];X=Xp if K is None else np.column_stack((Xp,Xlog[K][:,np.array(active,dtype=int)-1]));nlog=len(active)
  for ridge in cfg['ridge_candidates']:
   corrected=np.full(len(y),np.nan);models=[];rejection=None
   for fold in cfg['folds']:
    test=np.isin(b,fold)
    try:m=fit(X[~test],y[~test],ridge,nlog)
    except ValueError as e:rejection=str(e);break
    corrected[test]=y[test]-X[test]@m['coefficients'];models.append(dict(validation_batches=fold,fit=m))
   score=None if rejection else float(np.var(corrected));candidates.append(dict(K=K,ridge=ridge,active_k=active,score=score,rejected_reason=rejection,fold_models=models));all_oof.append(corrected)
   print('candidate',K,ridge,active,score,rejection,flush=True)
 base=min([c for c in candidates if c['K']is None and c['score']is not None],key=lambda c:c['score']);valid=[c for c in candidates if c['K']is not None and c['score']is not None and c['active_k']]
 selected=None
 if valid:
  best=min(c['score']for c in valid);selected=min([c for c in valid if c['score']<=best+1e-12*max(1,abs(best))],key=lambda c:(c['K'],-c['ridge']))
 gain=None if selected is None else 1-selected['score']/base['score']
 save(O/'training-cv.json',dict(candidates=candidates,activation=activation,baseline_best=base,selected=selected,fractional_gain=gain,training_inputs=d['provenance'],formal_CPU_seconds=float(d['formal_CPU_seconds'].sum()),analysis_CPU_seconds=time.process_time()-start))
 np.savez_compressed(O/'training-oof.npz',batch=b,row=d['row'][s],before_fullQ=y,before125=d['bounded125'][s],scalar_coefficients_decimal=np.array(a),candidate_K=np.array([-1 if c['K']is None else c['K']for c in candidates]),candidate_ridge=[c['ridge']for c in candidates],after=np.array(all_oof))
 if gain is None or gain<.1:
  save(O/'decision.json',dict(status='REJECTED_TRAINING_GATE',fractional_gain=gain,nontraining_evaluated=False,production_changes=False));return
 active=selected['active_k'];X=np.column_stack((Xp,Xlog[selected['K']][:,np.array(active)-1]));m=fit(X,y,selected['ridge'],len(active))
 model=dict(schema='complete-high-bounded-u4-joint-frozen-v1',K=selected['K'],ridge=selected['ridge'],active_k=active,multiindices=ix,HIGH_model=m,predeclaration_sha256=sha(O/'PREDECLARATION.json'),script_sha256=sha(__file__),training_cv_sha256=sha(O/'training-cv.json'),inputs=cfg['inputs'],combined_baseline=cfg['combined_baseline'],training_fractional_gain=gain,source_identity=contract(cfg),jet_executable_sha256=contract(cfg)['executable_sha256'],prediction='Replace HIGH125 by complete HIGH joint polynomial+boundedlogs; MID130/LOW251 unchanged; no intercept',nontraining_used_to_fit=False,model_frozen_epoch=time.time())
 save(O/'frozen-model.json',model);print('FROZEN',sha(O/'frozen-model.json'),selected['K'],selected['ridge'],active,gain,flush=True)

def stats(W,batch):
 means=np.array([W[batch==b].mean()for b in np.unique(batch)]);sizes=[sum(batch==b)for b in np.unique(batch)]
 if len(set(sizes))!=1:raise ValueError('Unequal batch sizes')
 return dict(rows=len(W),complete_batches=len(means),mean=float(W.mean()),RMS=float(np.sqrt(np.mean(W*W))),variance=float(np.var(W,ddof=1)),max_abs=float(max(abs(W))),complete_batch_SE=float(means.std(ddof=1)/np.sqrt(len(means)))if len(means)>1 else None,batch_means=means.tolist(),counts={str(t):int(sum(abs(W)>t))for t in(1000,10000)})

def evaluate():
 cfg=config();model=json.loads((O/'frozen-model.json').read_text())
 if model['predeclaration_sha256']!=sha(O/'PREDECLARATION.json')or model['script_sha256']!=sha(__file__)or model['inputs']!=cfg['inputs']:raise ValueError('Frozen model identity mismatch')
 reports={};totalbefore=totalafter=0;fail=[]
 for name in cfg['nontraining_cohorts']:
  d=load_cohort(cfg,name);s,Xp,Xlog,a,ix=make_features(cfg,d);baseinfo=cfg['combined_baseline'][name];bp=Path(baseinfo['path'])
  if sha(bp)!=baseinfo['sha256']:raise ValueError('Combined baseline changed')
  base=readnp(bp)
  for k in('u_decimal','batch','row','parent','qp','qc'):
   if not np.array_equal(base[k],d[k]):raise ValueError('Combined exact row/density mismatch '+k)
  np.testing.assert_allclose(base['fullQ'],d['fullQ'],atol=1e-7,rtol=1e-11)
  before=base['combined'];np.testing.assert_allclose(before[s],d['bounded125'][s],atol=1e-7,rtol=1e-11)
  X=np.column_stack((Xp,Xlog[model['K']][:,np.array(model['active_k'])-1]));after=before.copy();after[s]=d['fullQ'][s]-X@model['HIGH_model']['coefficients']
  if not np.array_equal(before[~s],after[~s])or not np.isfinite(after).all():raise ValueError('Changed other parent/nonfinite output')
  dest=O/'evaluation'/name;dest.mkdir(parents=True,exist_ok=False);np.savez_compressed(dest/'all-rows.npz',**{k:d[k]for k in('batch','row','parent','qp','qc','u_decimal','fullQ')},before_combined=before,after=after)
  events=[]
  for i in range(len(after)):
   new=[t for t in(1000,10000)if abs(before[i])<=t<abs(after[i])];resolved=[t for t in(1000,10000)if abs(after[i])<=t<abs(before[i])]
   if abs(after[i])>abs(before[i])or new or resolved:events.append(dict(batch=int(d['batch'][i]),row=int(d['row'][i]),parent=int(d['parent'][i]),before=float(before[i]),after=float(after[i]),new_crossings=new,resolved_crossings=resolved,u_decimal=d['u_decimal'][i].tolist(),qp=float(d['qp'][i]),qc=float(d['qc'][i])))
  (dest/'all-worsenings-and-crossings.jsonl').write_text(''.join(json.dumps(x)+'\n'for x in events));bst=stats(before,d['batch']);ast=stats(after,d['batch']);rmsok=ast['RMS']<=bst['RMS']+1e-8+1e-12*bst['RMS'];seok=ast['complete_batch_SE']<=1.05*bst['complete_batch_SE']+1e-8+1e-12*bst['complete_batch_SE'];totalbefore+=bst['counts']['10000'];totalafter+=ast['counts']['10000']
  if not rmsok:fail.append(name+': RMS worsened')
  if not seok:fail.append(name+': batch SE worsened >5%')
  report=dict(before=bst,after=ast,RMS_gate=rmsok,SE_gate=seok,all_absolute_worsenings=int(sum(abs(after)>abs(before))),crossings={str(t):dict(new=int(sum((abs(before)<=t)&(abs(after)>t))),resolved=int(sum((abs(after)<=t)&(abs(before)>t))))for t in(1000,10000)},parents={str(p):dict(before=stats(before[d['parent']==p],d['batch'][d['parent']==p]),after=stats(after[d['parent']==p],d['batch'][d['parent']==p]),unchanged_exactly=bool(np.array_equal(before[d['parent']==p],after[d['parent']==p])))for p in range(3)},formal_CPU_seconds=float(d['formal_CPU_seconds'].sum()),model_sha256=sha(O/'frozen-model.json'),complete_inputs=d['provenance'],combined_baseline=baseinfo)
  save(dest/'summary.json',report);reports[name]=report;print(name,bst['RMS'],ast['RMS'],bst['complete_batch_SE'],ast['complete_batch_SE'],flush=True)
 if totalbefore!=3:raise ValueError('Baseline full-cohort >10000 count differs from predeclared3')
 if totalafter>3:fail.append('Total complete after >10000 exceeds3')
 save(O/'evaluation-summary.json',reports);save(O/'decision.json',dict(status='PASSES_PREDECLARED_DIAGNOSTIC_GATES_FRESH_CONFIRMATION_REQUIRED'if not fail else'REJECTED_COMPLETE_DIAGNOSTIC_GATES',failed_gates=fail,total_gt10000_before=totalbefore,total_gt10000_after=totalafter,model_sha256=sha(O/'frozen-model.json'),production_changes=False,no_retuning=True))

def pure_tests():
 # Clearly synthetic only, unrelated to the three saved physical examples.
 with localcontext()as ctx:
  ctx.prec=120;u=['.2','.3','.4','.5','.6','.1'];ell=dec(u[3]).ln();phi=[ell+1,ell**2-2,ell**3+6];A=[[Decimal(0)]*4 for _ in range(5)];A[0][1]=Decimal(2);A[0][2]=Decimal(-3);A[0][3]=Decimal('1e-31');raw=[sum(A[p][k+1]*phi[k]for k in range(3))for p in range(5)];r=list(map(str,[1,0,0,-1,-1,2]+[A[p][k]for k in range(4)for p in range(5)]+raw+[Decimal('.1')]))
  parsed,cpu=row32(r,u,0,1);assert parsed[0][3]==Decimal('1e-31')
  for col,value in((2,'1'),(1,'1'),(26,'0')):
   wrong=r.copy();wrong[col]=value
   try:row32(wrong,u,0,1)
   except ValueError:pass
   else:raise AssertionError('Malformed layout accepted')
  for K in(1000,10000):
   for aa in(map(Decimal,['0','2','-3','1e5000','-1e5000'])):
    kd=Decimal(K);bb=aa/(1+(aa/kd)**2).sqrt()if abs(aa)<=kd else kd.copy_sign(aa)/(1+(kd/abs(aa))**2).sqrt();assert abs(bb)<=kd
 # k3 preserved diagnostically but globally excluded if its feature scale is tiny.
 synthetic=np.array([[1.,2.,1e-31],[-1.,-2.,-1e-31]])
 assert [k+1 for k,v in enumerate(synthetic.std(0))if v>=1e-8]==[1,2]
 assert [math.factorial(2*k)-math.factorial(k)**2 for k in(1,2,3)]==[1,20,684]
 save(O/'synthetic-tests.json',dict(status='PASS',synthetic_only=True,layout_failure_checks=3,scale_gate_preserves_raw_k3=True,bounded_extreme_a=True,centered_log_second_moments=[1,20,684],actual_training_performed=False,physical_calls=0,formal_calls=0))
if __name__=='__main__':
 ap=argparse.ArgumentParser();ap.add_argument('command',choices=['train','evaluate','synthetic-tests']);args=ap.parse_args();{'train':train,'evaluate':evaluate,'synthetic-tests':pure_tests}[args.command]()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/high_inference_original.py <==
"""Pinned complete HIGH125+bounded-u4 uniform E. No q, C, H or source calls."""
from pathlib import Path
from decimal import Decimal,localcontext
import hashlib,itertools,json
HERE=Path(__file__).resolve().parent
MODEL_SHA='2fe4ce70651418943c1b68f001d1c104d8742515c680890d5ba5b9f1e4779747'
BINARY_SHA='17d9ce08bc0b14f2f1b3214a1cb4ca80e9282207e36b1901396aa30228ea55ed'

def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def dec(x):
 d=x if isinstance(x,Decimal)else Decimal(str(x).replace('D','E').replace('d','E'))
 if not d.is_finite():raise ValueError('Nonfinite input/coefficient')
 return d

class FrozenHighU4Joint:
 def __init__(self,model_path,*,expected_model_sha256,digits=100):
  if expected_model_sha256!=MODEL_SHA or sha(model_path)!=MODEL_SHA:raise ValueError('Pin the exact complete frozen HIGH model')
  if type(digits)is not int or digits<81:raise ValueError('More than80 decimal digits required')
  m=json.loads(Path(model_path).read_text(),parse_float=Decimal)
  self.indices=list(map(tuple,m['multiindices']));expected=sorted([x for x in itertools.product(range(5),repeat=5)if 1<=sum(x)<=4],key=lambda x:(sum(x),x))
  if m['schema']!='complete-high-bounded-u4-joint-frozen-v1'or m['K']!=1000 or m['ridge']!=Decimal('.1')or m['active_k']!=[1,2]or self.indices!=expected:raise ValueError('Wrong basis/configuration')
  coef=[dec(x)for x in m['HIGH_model']['coefficients']]
  if len(coef)!=127:raise ValueError('Require all125+2 coefficients')
  self.beta=coef[:125];self.gamma=coef[125:];self.K=Decimal(1000);self.digits=digits
  identity=m['source_identity']
  if m['jet_executable_sha256']!=BINARY_SHA or identity['executable_sha256']!=BINARY_SHA or identity.get('coefficient_independent_of_u4')is not True or identity.get('target_axis')!=4 or identity.get('constant_coefficient_mode')!='zero_sentinel_logs_only':raise ValueError('Source contract differs')
  polepath=HERE/'frozen-pole.json'
  if sha(polepath)!=m['inputs']['pole']['sha256']:raise ValueError('Frozen pole projection changed')
  poles=json.loads(polepath.read_text(),parse_float=Decimal)
  self.L=(Decimal(1),)+tuple(-dec(c)for c in poles['coefficients'])
  if len(self.L)!=5:raise ValueError('Invalid pole projection')
  self.pole_sha=sha(polepath)

 def identity(self):
  return dict(schema='complete-HIGH125-bounded-u4-uniform-v1',source_sha256=sha(__file__),model_sha256=MODEL_SHA,pole_sha256=self.pole_sha,jet_executable_sha256=BINARY_SHA,
   active_parent=0,polynomial_terms=125,polynomial_degree=4,K=1000,active_log_k=[1,2],raw_k3_preserved=True,k3_auxiliary_enabled=False,
   digits=self.digits,measure='uniform du1..du5; no density division',formula='E=HIGH polynomial + gamma1 B1 phi1 + gamma2 B2 phi2',
   no_constants=True,no_intercept=True,other_parents_exactly_zero=True)

 def evaluate(self,u_decimal,parent,high_row32=None,*,expected_index,coefficients_independent_u4):
  if coefficients_independent_u4 is not True:raise ValueError('Explicit independent-u4 assertion required')
  if type(parent)is not int or parent not in(0,1,2)or type(expected_index)is not int or expected_index<1:raise ValueError('Invalid row/parent')
  if len(u_decimal)not in(5,6)or any(not isinstance(x,(str,Decimal))for x in u_decimal):raise ValueError('Require exact coordinate tokens')
  with localcontext()as ctx:
   ctx.prec=self.digits+20;u=[dec(x)for x in u_decimal]
   if any(not 0<x<1 for x in u):raise ValueError('Open cube required')
   if high_row32 is None:
    if parent==0:raise ValueError('HIGH requires full32 source row')
    return dict(E=Decimal(0),polynomial=Decimal(0),bounded_log=Decimal(0),log_terms=[],a_k=[],B_k=[],source_CPU=Decimal(0))
   tok=high_row32.split()if isinstance(high_row32,str)else high_row32
   if len(tok)!=32:raise ValueError('Require complete32 source columns')
   if any(not isinstance(x,(str,Decimal))for x in tok[6:]):raise ValueError('Require exact source coefficient tokens, not binary floats')
   v=[dec(x)for x in tok]
   if any(x!=x.to_integral_value()for x in v[:6]):raise ValueError('Integer source metadata required')
   idx,par,status,failed_entry,failed_face,max_order=map(int,v[:6])
   if idx!=expected_index or par!=parent or status!=0 or v[31]<0:raise ValueError('Failed/different source row')
   A=tuple(tuple(v[6+5*k+p]for k in range(4))for p in range(5))
   if any(A[p][0]for p in range(5)):raise ValueError('Wrong k0 sentinel')
   if parent!=0 and any(v[6:31]):raise ValueError('Other-parent source row must be zero')
   ell=u[3].ln();phi=[ell+1,ell**2-2,ell**3+6]
   for p in range(5):
    terms=[A[p][k+1]*phi[k]for k in range(3)];want=sum(terms,Decimal(0));scale=sum(map(abs,terms),Decimal(0))
    if abs(want-v[26+p])>Decimal('1e-25')+Decimal('1e-28')*max(Decimal(1),scale):raise ValueError('Same-u rawQ5 diagnostic differs')
   if parent!=0:return dict(E=Decimal(0),polynomial=Decimal(0),bounded_log=Decimal(0),log_terms=[],a_k=[],B_k=[],source_CPU=v[31])
   a=[sum((self.L[p]*A[p][k]for p in range(5)),Decimal(0))for k in(1,2,3)]
   B=[];logterms=[]
   for k in range(2):
    x=a[k];b=x/(1+(x/self.K)**2).sqrt()if abs(x)<=self.K else self.K.copy_sign(x)/(1+(self.K/abs(x))**2).sqrt()
    B.append(b);logterms.append(self.gamma[k]*b*phi[k])
   tables=[]
   for x in u[:5]:
    z=2*x-1;ps=[Decimal(1),z]
    for n in range(2,5):ps.append(((2*n-1)*z*ps[-1]-(n-1)*ps[-2])/n)
    tables.append(ps)
   terms=[]
   for ix,coefficient in zip(self.indices,self.beta,strict=True):
    val=coefficient
    for axis,n in enumerate(ix):val*=tables[axis][n]
    terms.append(val)
   poly=sum(terms,Decimal(0));logs=sum(logterms,Decimal(0));E=poly+logs
   if not E.is_finite():raise ArithmeticError('Nonfinite uniform density')
   return dict(E=E,polynomial=poly,bounded_log=logs,log_terms=logterms,a_k=a[:2],B_k=B,diagnostic_a_k123=a,source_CPU=v[31],active_log_k=[1,2],k3_auxiliary_enabled=False)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/low56_blend_original.py <==
"""One analytically constrained constant blend; training files only."""
import os
for key in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS',
            'VECLIB_MAXIMUM_THREADS', 'BLIS_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ[key] = '1'
import hashlib
import importlib.util
import json
import time
from decimal import Decimal, localcontext, ROUND_FLOOR
from fractions import Fraction as F
from pathlib import Path
import numpy as np

O = Path(__file__).resolve().parent
THRESHOLDS = (1000, 3000, 5000, 10000)
sha = lambda p: hashlib.sha256(Path(p).read_bytes()).hexdigest()

def save(p, value):
    p.write_text(json.dumps(value, indent=2, allow_nan=False) + '\n')

def dec(x, digits=120):
    with localcontext() as ctx:
        ctx.prec = digits
        return str(Decimal(x.numerator) / Decimal(x.denominator))

def variance(w):
    n = len(w)
    mean = sum(w, F(0)) / n
    return sum((v*v for v in w), F(0))/n - mean*mean

def stats(w, groups):
    n = len(w)
    total = sum((v*v for v in w), F(0))
    means = [sum((w[i] for i in range(n) if groups[i] == g), F(0)) /
             sum(groups == g) for g in sorted(set(groups))]
    bm = np.array([float(v) for v in means])
    tails = {}
    for t in THRESHOLDS:
        selected = [v for v in w if abs(v) > t]
        ss = sum((v*v for v in selected), F(0))
        tails[str(t)] = dict(count=len(selected), square_sum=float(ss),
                            square_sum_decimal=dec(ss), second_moment=float(ss/n))
    return dict(rows=n, centered_variance=float(variance(w)),
                centered_variance_decimal=dec(variance(w)),
                RMS=float(total/n)**.5, mean=float(sum(w, F(0))/n),
                max_abs=float(max(map(abs, w))), tails=tails,
                complete_LOW_batch_means=bm.tolist(),
                complete_LOW_batch_SE=float(bm.std(ddof=1)/len(bm)**.5))

def main():
    start = time.process_time(); epoch = time.time()
    if (O/'decision.json').exists():
        raise FileExistsError('A completed gate cannot be overwritten')
    cfg = json.loads((O/'PREDECLARATION.json').read_text())
    for p, h in cfg['read_allowlist'].items():
        assert sha(p) == h, p
    old = Path(next(p for p in cfg['read_allowlist'] if p.endswith('all-oof-complete-weights.npz'))).parent
    with np.load(old/'all-oof-complete-weights.npz', allow_pickle=False) as z:
        data = {k: z[k].copy() for k in z.files}
    a = [F.from_float(float(v)) for v in data['degree5']]
    b = [F.from_float(float(v)) for v in data['degree6']]
    d = [y-x for x, y in zip(a, b)]
    n = len(a)
    assert n == 3600 and len(set(data['group'])) == 60
    # Each interval contains zero. Thus the intersection is [0,min upper_i].
    upper = []
    for x, dx in zip(a, d):
        cap = max(F(10000), abs(x))
        if dx > 0:
            hi = (cap-x)/dx
        elif dx < 0:
            hi = (-cap-x)/dx
        else:
            hi = F(1)
        assert hi >= 0
        upper.append(min(F(1), hi))
    lmax = min(upper)
    ma = sum(a, F(0))/n; md = sum(d, F(0))/n
    cov = sum((x*y for x, y in zip(a, d)), F(0))/n - ma*md
    vd = variance(d)
    unconstrained = -cov/vd if vd else F(0)
    lstar = min(lmax, max(F(0), unconstrained))
    with localcontext() as ctx:
        ctx.prec = 100; ctx.rounding = ROUND_FLOOR
        ltext = str(Decimal(lstar.numerator)/Decimal(lstar.denominator))
    lam = F(Decimal(ltext))
    assert F(0) <= lam <= lstar <= lmax <= F(1)
    w = [x+lam*dx for x, dx in zip(a, d)]
    assert all(abs(y) <= max(F(10000), abs(x)) for x, y in zip(a, w))
    groups = data['group']
    sa, sw = stats(a, groups), stats(w, groups)
    gain = 1-variance(w)/variance(a)
    sq = lambda z: sum((v*v for v in z), F(0))
    gates = dict(centered_variance_gain_at_least5percent=gain >= F(1,20),
                 RMS_nonincreasing=sq(w) <= sq(a),
                 tail_square_sum_nonincreasing={str(t):sq([v for v in w if abs(v)>t]) <=
                 sq([v for v in a if abs(v)>t]) for t in THRESHOLDS},
                 every_training_row_cap_satisfied=True)
    passed = gates['centered_variance_gain_at_least5percent'] and gates['RMS_nonincreasing'] and all(gates['tail_square_sum_nonincreasing'].values())
    records = []
    for i, (x, y) in enumerate(zip(a, w)):
        records.append(dict(index=i, parent=2, cohort=str(data['cohort'][i]),
          batch=int(data['batch'][i]), row=int(data['row'][i]), group=int(groups[i]),
          fold=int(data['fold'][i]), u_decimal=data['u_decimal'][i].tolist(),
          qp=float(data['qp'][i]), qc=float(data['qc'][i]), fullQ=float(data['fullQ'][i]),
          degree5=dec(x), degree6=dec(b[i]), blend=dec(y),
          row_cap=dec(max(F(10000), abs(x))), lambda_upper=dec(upper[i]),
          worsened=abs(y)>abs(x),
          new_crossings=[t for t in THRESHOLDS if abs(x)<=t<abs(y)],
          removed_crossings=[t for t in THRESHOLDS if abs(y)<=t<abs(x)]))
    (O/'all-complete-rows.jsonl').write_text(''.join(json.dumps(r)+'\n' for r in records))
    (O/'all-worsenings.jsonl').write_text(''.join(json.dumps(r)+'\n' for r in records if r['worsened']))
    np.savez_compressed(O/'all-oof-complete-weights.npz', **data,
       blend=np.array([float(v) for v in w]), blend_decimal=np.array([dec(v) for v in w]),
       blend_uniform_E=(1-float(lam))*data['E5']+float(lam)*data['E6'], lambda_decimal=np.array(ltext))
    folds = []
    for f in range(3):
        ids = np.flatnonzero(data['fold']==f); p=O/f'fold-{f}';p.mkdir()
        np.savez_compressed(p/'complete-weights.npz', **{k:v[ids] for k,v in data.items()},
                           blend=np.array([float(w[i]) for i in ids]))
        report = dict(fold=f, degree5=stats([a[i] for i in ids],groups[ids]),
           blend=stats([w[i] for i in ids],groups[ids]),
           worsened_count=sum(records[i]['worsened'] for i in ids))
        save(p/'summary.json',report);folds.append(report)
    report = dict(schema=cfg['schema'], lambda_decimal=ltext, lambda_max=dec(lmax),
      lambda_max_exact=[str(lmax.numerator),str(lmax.denominator)],
      unconstrained_variance_minimizer=dec(unconstrained),
      analytic_minimizer_exact=[str(lstar.numerator),str(lstar.denominator)],
      binding_rows=[records[i] for i,v in enumerate(upper) if v==lmax],
      degree5=sa,blend=sw,variance_fractional_gain=float(gain),gates=gates,passed=passed,
      all_worsenings_count=sum(r['worsened'] for r in records),fold_reports=folds,
      lambda_selection='Single training-selected constant; no per-event clipping or weight modification rule',
      original_degree6_gate='FAILED; unchanged', nontraining_read=False,
      physical_calls=0,formal_calls=0,production_changes=False,
      predeclaration_sha256=sha(O/'PREDECLARATION.json'),script_sha256=sha(__file__))
    save(O/'training-gate.json',report)
    model_sha = None
    if passed:
        basis_path=old/'frozen_basis_fit.py'
        spec=importlib.util.spec_from_file_location('frozen_fit',basis_path)
        fixed=importlib.util.module_from_spec(spec);spec.loader.exec_module(fixed)
        with np.load(old/'frozen-training-features.npz',allow_pickle=False) as z:
            B=z['B'].copy();q=z['actual_q'].copy();ix=z['multiindices'].tolist()
        assert B.shape==(3600,461) and np.array_equal(q,data['qp']*data['qc'])
        X=B/q[:,None];y=data['fullQ']
        fit5=fixed.solve(fixed.prep(X[:,:251],y),.01)
        fit6=fixed.solve(fixed.prep(X,y),.01)
        with localcontext() as ctx:
            ctx.prec=130;ld=Decimal(ltext)
            c5=[Decimal(str(v)) for v in fit5['coefficients']]+[Decimal(0)]*210
            c6=[Decimal(str(v)) for v in fit6['coefficients']]
            coefficients=[str((1-ld)*v+ld*z) for v,z in zip(c5,c6)]
        save(O/'full-training-degree-fits.json',dict(degree5=fit5,degree6=fit6))
        model=dict(schema='expanded-LOW56-constrained-convex-blend-v1',parent=2,
          degree=6,ridge=.01,multiindices=ix,lambda_degree6=ltext,
          LOW_model=dict(coefficients=coefficients),
          components=dict(degree5_coefficients=[str(v) for v in c5],degree6_coefficients=[str(v) for v in c6]),
          training_rows=3600,training_batches=60,no_intercept=True,validation_used=False,
          prediction='E=(1-lambda)*B5 beta5 + lambda*B6 beta6; LOW fullQ-E/(qpqc); other parents unchanged',
          coefficient_serialization='130-digit Decimal blend of saved float-fit decimal coefficients',
          training_gate_sha256=sha(O/'training-gate.json'),predeclaration_sha256=sha(O/'PREDECLARATION.json'),
          input_sha256=cfg['read_allowlist'],implementation_sha256=sha(__file__),promoted=False)
        save(O/'frozen-model.json',model);model_sha=sha(O/'frozen-model.json')
    for p,h in cfg['read_allowlist'].items():assert sha(p)==h,p
    decision=dict(status='TRAINING_GATE_PASS_FROZEN_WAIT_FOR_ROOT' if passed else 'REJECTED_TRAINING_GATE_STOP',
       lambda_decimal=ltext,variance_fractional_gain=float(gain),gates=gates,model_sha256=model_sha,
       nontraining_read=False,nontraining_evaluated=False,physical_calls=0,formal_calls=0,
       production_changes=False,further_tuning=False,CPU_seconds=time.process_time()-start,
       wall_seconds=time.time()-epoch,training_gate_sha256=sha(O/'training-gate.json'))
    save(O/'decision.json',decision);print(json.dumps(decision,indent=2),flush=True)

if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/low_polynomial_fit_original.py <==
"""Exact source copy of only fixed basis/prep/solve; no data access or evaluations."""
from decimal import Decimal,localcontext
import itertools
import numpy as np

def indices(d):return sorted([x for x in itertools.product(range(d+1),repeat=5)if 1<=sum(x)<=d],key=lambda x:(sum(x),x))

def basis(tokens,ix):
 d=max(max(x)for x in ix);out=np.empty((len(tokens),len(ix)))
 with localcontext()as ctx:
  ctx.prec=100
  for row,us in enumerate(tokens):
   tables=[]
   for tok in us[:5]:
    u=Decimal(str(tok))
    if not u.is_finite()or not 0<u<1:raise ValueError('Invalid exact coordinate')
    z=2*u-1;ps=[Decimal(1),z]
    for n in range(2,d+1):ps.append(((2*n-1)*z*ps[-1]-(n-1)*ps[-2])/n)
    tables.append(ps)
   for col,exponents in enumerate(ix):
    value=Decimal(1)
    for j,n in enumerate(exponents):value*=tables[j][n]
    out[row,col]=float(value)
 if not np.isfinite(out).all()or np.max(abs(out))>1+1e-14:raise ValueError('Bounded feature validation failed')
 return out

def prep(X,y):
 mean=X.mean(0);scale=X.std(0)
 if np.any(scale<1e-13*max(1.,np.max(abs(X)))):raise ValueError('REJECTED_NUMERICALLY_DEGENERATE feature scale')
 Z=(X-mean)/scale;Y=y-y.mean();G=Z.T@Z/len(y);r=Z.T@Y/len(y)
 vals,vec=np.linalg.eigh(G)
 if vals.min()<-1e-10:raise ValueError('Invalid Gram')
 return dict(mean=mean,scale=scale,ym=float(y.mean()),G=G,r=r,vals=vals,vec=vec)

def solve(pre,ridge):
 gamma=pre['vec']@((pre['vec'].T@pre['r'])/(pre['vals']+ridge));beta=gamma/pre['scale']
 if not np.isfinite(beta).all():raise ValueError('Nonfinite coefficients')
 return dict(coefficients=beta.tolist(),training_x_mean=pre['mean'].tolist(),training_scale=pre['scale'].tolist(),training_y_mean=pre['ym'],ridge=ridge,
  regularized_condition=float((pre['vals'].max()+ridge)/(pre['vals'].min()+ridge)),normal_equation_residual=float(np.max(abs((pre['G']+ridge*np.eye(len(beta)))@gamma-pre['r']))),uniform_absolute_bound=float(abs(beta).sum()),maximum_coefficient=float(max(abs(beta))))


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/mid_fit_original.py <==
"""Training-gated complete-source u3/u4 control; cached data only."""
from pathlib import Path
from decimal import Decimal, localcontext
import argparse, hashlib, importlib.util, json, sys, time
import numpy as np

HERE = Path(__file__).resolve().parent
P = HERE.parents[1]
BASE = P / 'checks/complete-mid-joint-control/revision-k12'
U3 = P / 'checks/complete-mid-u3-replay'
spec = importlib.util.spec_from_file_location('base_joint_fit', BASE/'joint_fit.py')
b = importlib.util.module_from_spec(spec)
spec.loader.exec_module(b)
from bounded_mid_log_control import dec, parse_row32, exact_sum, exact_product


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def save(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(data, indent=2, allow_nan=False)+'\n')


def declaration():
    cfg = json.loads((HERE/'PREDECLARATION.json').read_text())
    if sha(U3/'snapshot.json') != cfg['fixed_source_snapshot_sha256']:
        raise ValueError('Frozen u3 snapshot changed')
    if sha(HERE/'u3-source-identity.json') != cfg['u3_source_identity_sha256']:
        raise ValueError('Frozen u3 numerical-core identity changed')
    return cfg


def matrix(cohort, cfg):
    oldcfg = b.declared()
    loaded, helper = b.load_jobs(oldcfg, cohort)
    data, old = b.matrices(loaded, helper, oldcfg)
    extra = np.zeros((len(data['row']), 3))
    cpu = np.zeros(len(data['row']))
    snap = json.loads((U3/'snapshot.json').read_text())
    jobs = {(j['cohort'], j['batch']): j for j in snap['jobs']}
    identity = json.loads((HERE/'u3-source-identity.json').read_text())
    if identity['target_axis'] != 3 or not identity['coefficients_independent_of_target']:
        raise ValueError('Target independence must be audited before evaluation')
    for name in ('build_identity','support','arithmetic_equivalence'):
        if sha(identity[name+'_path']) != identity[name+'_sha256']:
            raise ValueError('Changed source evidence: '+name)
    offset = 0
    receipts = []
    with localcontext() as ctx:
        ctx.prec = 120
        for job in loaded:
            j = jobs[(cohort, job['batch_index'])]
            folder = U3/j['directory']
            receipt = json.loads((folder/'mid-complete-receipt.json').read_text())
            if (receipt['job'] != j or receipt['returncode'] != 0
                    or receipt['input_sha256'] != sha(folder/'input.txt')):
                raise ValueError('Wrong u3 input/receipt')
            if receipt['input_sha256'] != j['input_sha256']:
                raise ValueError('Frozen u3 input mismatch')
            if receipt['output_sha256'] != sha(folder/'mid-complete.txt'):
                raise ValueError('Output changed')
            if receipt['executable_sha256'] not in identity['accepted_default_cli_arithmetic_hashes']:
                raise ValueError('Unpinned u3 executable')
            if (folder/'input.txt').read_text().splitlines() != [' '.join(u) for u in job['u_decimal']]:
                raise ValueError('Not the same exact source points')
            rows = (folder/'mid-complete.txt').read_text().splitlines()
            if len(rows) != len(job['row']):
                raise ValueError('Partial u3 coefficient batch')
            for i, row in enumerate(rows):
                r = parse_row32(row)
                if r['index'] != i+1 or r['parent'] != int(job['parent'][i]):
                    raise ValueError('Wrong row/parent')
                if any(c[0] for c in r['coefficients']):
                    raise ValueError('k0 must be the explicitly unused sentinel')
                cpu[offset+i] = float(r['cpu'])
                ell = dec(job['u_decimal'][i, 2]).ln()
                phi = (ell+1, ell*ell-2, ell**3+6)
                for p in range(5):
                    terms = [exact_product(r['coefficients'][p][k+1], phi[k]) for k in range(3)]
                    want = exact_sum(terms)
                    scale = exact_sum(abs(x) for x in terms)
                    if abs(want-r['raw_Q5'][p]) > Decimal('1e-25')+Decimal('1e-28')*max(Decimal(1), scale):
                        raise ValueError('u3 rawQ does not match its own coordinate')
                if r['parent'] != 1:
                    continue
                scalar = helper.scalar_coefficients(r['coefficients'])
                density = dec(job['qp'][i])*dec(job['qc'][i])
                for k in range(3):
                    extra[offset+i,k] = float(exact_product(helper.saturate(scalar[k],cfg['K']),phi[k])/density)
            offset += len(rows)
            receipts.append(dict(path=str(folder/'mid-complete-receipt.json'),sha256=sha(folder/'mid-complete-receipt.json')))
    if offset != len(extra) or not np.isfinite(extra).all():
        raise ValueError('Incomplete/nonfinite extra features')
    data['X'] = np.column_stack((data['X'],extra))
    data['u3_CPU_seconds'] = cpu
    frozen = json.loads((BASE/'frozen-model/model.json').read_text())
    previous = data['bounded125'].copy()
    mid = data['parent'] == 1
    previous[mid] = data['fullQ'][mid] - data['X'][mid,:127]@np.array(frozen['MID_model']['coefficients'])
    data['previous_joint'] = previous
    return data, old, receipts


def train():
    cfg = declaration()
    dest = HERE/'frozen-model'
    if dest.exists():
        raise FileExistsError('Do not overwrite a trained model')
    d, old, receipts = matrix(cfg['training_cohort'],cfg)
    mid = d['parent']==1
    X,y,batch = d['X'][mid],d['fullQ'][mid],d['batch'][mid]
    scale = X.std(axis=0)
    active = np.flatnonzero(scale >= 1e-8)
    inactive = np.flatnonzero(scale < 1e-8)
    if any(i < 125 for i in inactive):
        raise ValueError('Unexpected degenerate polynomial basis')
    scores, results = [], []
    for ridge in cfg['ridge_grid']:
        out = np.full(len(y), np.nan)
        fold_models = []
        for fold in cfg['folds']:
            mask = np.isin(batch,fold)
            model = b.fit(X[~mask][:,active], y[~mask], ridge)
            out[mask] = y[mask]-b.prediction(X[mask][:,active],model)
            fold_models.append(dict(holdout_batches=fold,model=model))
        if not np.isfinite(out).all():
            raise ValueError('Incomplete training OOF')
        score = float(np.var(out))
        scores.append(dict(ridge=ridge,score=score,fold_models=fold_models))
        results.append(out)
    chosen = min(scores,key=lambda x:(x['score'],-x['ridge']))
    prior = json.loads((BASE/'frozen-model/training-cv.json').read_text())
    prior_score = next(r['score'] for r in prior['candidates'] if r['ridge']==prior['selected_ridge'])
    gain = 1-chosen['score']/prior_score
    passed = gain >= cfg['minimum_MID_OOF_variance_gain']
    model = b.fit(X[:,active],y,chosen['ridge'])
    beta = np.zeros(X.shape[1]);beta[active]=model['coefficients']
    dest.mkdir()
    np.savez_compressed(dest/'training-oof.npz',batch=batch,row=d['row'][mid],fullQ=y,
                        candidate_ridges=cfg['ridge_grid'],after=results)
    save(dest/'training-cv.json',dict(scores=scores,previous_best_score=prior_score,
         selected_ridge=chosen['ridge'],gain=gain,gate_passed=passed,
         inactive_features=inactive.tolist(),training_feature_std=scale.tolist()))
    save(dest/'model.json',dict(schema='joint-mid-u3u4-auxiliary-control-v1',epoch=time.time(),
         gate_passed=passed,coefficients=beta.tolist(),active_features=active.tolist(),
         previous_joint_model_sha256=sha(BASE/'frozen-model/model.json'),
         feature_order='125 nonconstant bounded polynomials;u4k1,k2;u3k1,k2,k3',
         K=cfg['K'],ridge=chosen['ridge'],HIGH_LOW_models=[old['models'][0],old['models'][2]],
         predeclaration_sha256=sha(HERE/'PREDECLARATION.json'),script_sha256=sha(__file__),
         u3_source_identity_sha256=sha(HERE/'u3-source-identity.json'),receipts=receipts,
         intercept_applied=False,training_batches=list(range(18)),physical_calls=0,
         u3_formal_CPU_seconds=float(d['u3_CPU_seconds'].sum())))
    print(json.dumps(dict(gate_passed=passed,gain=gain,inactive=inactive.tolist(),
                         log_coefficients=beta[125:].tolist())),flush=True)


def evaluate(cohort):
    cfg=declaration();model=json.loads((HERE/'frozen-model/model.json').read_text())
    if not model['gate_passed']:
        raise ValueError('Training gate failed; no further cohort evaluation')
    if model['script_sha256']!=sha(__file__) or model['predeclaration_sha256']!=sha(HERE/'PREDECLARATION.json'):
        raise ValueError('Frozen evaluator/declaration changed')
    if model['u3_source_identity_sha256']!=sha(HERE/'u3-source-identity.json') or model['previous_joint_model_sha256']!=sha(BASE/'frozen-model/model.json'):
        raise ValueError('Frozen previous model or u3 source changed')
    if len(model['coefficients'])!=130 or not np.isfinite(model['coefficients']).all():
        raise ValueError('Incomplete or nonfinite coefficients')
    if cohort==cfg['training_cohort']:
        raise ValueError('Training is not a comparison cohort')
    dest=HERE/'evaluation'/cohort
    if dest.exists():raise FileExistsError('Frozen evaluation exists')
    d,old,receipts=matrix(cohort,cfg);mid=d['parent']==1
    after=d['previous_joint'].copy()
    after[mid]=d['fullQ'][mid]-d['X'][mid]@np.asarray(model['coefficients'])
    dest.mkdir(parents=True)
    np.savez_compressed(dest/'all-rows.npz',**{k:v for k,v in d.items() if isinstance(v,np.ndarray)},after_u3u4=after)
    report=dict(cohort=cohort,model_sha256=sha(HERE/'frozen-model/model.json'),
        previous_joint=b.compare(d['previous_joint'],after,d['batch']),
        original125=b.compare(d['bounded125'],after,d['batch']),
        per_parent={str(p):b.compare(d['previous_joint'][d['parent']==p],after[d['parent']==p],d['batch'][d['parent']==p]) for p in range(3)},
        u3_formal_CPU_seconds=float(d['u3_CPU_seconds'].sum()),receipts=receipts,
        all_rows_retained=True,physical_calls=0,previously_inspected_comparison=True)
    save(dest/'summary.json',report)
    events=[]
    for i,new in enumerate(after):
        before=d['previous_joint'][i]
        earlier={k:float(d[k][i]) for k in ('previous_joint','bounded125','fullQ')}
        if any(abs(new)>abs(v) or max(abs(new),abs(v))>1000 for v in earlier.values()):
            events.append(dict(row=int(d['row'][i]),batch=int(d['batch'][i]),parent=int(d['parent'][i]),
                u_decimal=d['u_decimal'][i].tolist(),qp=float(d['qp'][i]),qc=float(d['qc'][i]),
                previous_joint=float(before),after_u3u4=float(new),
                worsens=bool(abs(new)>abs(before)),new_above10000=bool(abs(before)<=10000<abs(new)),
                all_comparators=earlier,worsens_vs=[k for k,v in earlier.items() if abs(new)>abs(v)],
                new_crossings_vs={k:[t for t in (1000,10000) if abs(v)<=t<abs(new)] for k,v in earlier.items()}))
    with (dest/'all-worsenings-and-tails.jsonl').open('w') as f:
        for row in events:f.write(json.dumps(row)+'\n')
    print(json.dumps(report['previous_joint']),flush=True)


if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--train',action='store_true');ap.add_argument('--cohort')
    a=ap.parse_args()
    if a.train:train()
    elif a.cohort:evaluate(a.cohort)
    else:ap.error('Select --train or --cohort')


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/mid_inference_original.py <==
"""Frozen HIGH125 / MID130 / LOW251 uniform control; no q, C, H or intercept."""
from pathlib import Path
from decimal import Decimal, localcontext
import hashlib, importlib.util, json

HERE=Path(__file__).resolve().parent
MID_SHA='6b6f91ef2afd1ebf5bd0b7df0582e0e56dab0057608dc39aa383c88401134db5'
LOW_SHA='de2b78bfc57e3ea6ef257205b34f8c86eb1ab0abd00ebfa1806998d55db93911'
PREVIOUS_SHA='2fe618498df518a2d4137aaf8cc68c72a4a1f4c5d23c94173e668e9d25f95593'
JET_SHAS={3:'ac96d7f493bdbb3691129e1075b41d654acbfca9d241679fb17459df6a1fe4d6',
          4:'3cf231c78a6996d459084cceba678827274f9fa122214b9947cbeca5e815a0e3'}
D=Decimal

def sha(path):return hashlib.sha256(Path(path).read_bytes()).hexdigest()
def load(name,path):
    spec=importlib.util.spec_from_file_location(name,path);m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m);return m
def read(path):return json.loads(Path(path).read_text(),parse_float=D)

class CombinedUniformControl:
    def __init__(self,folder=HERE,*,digits=100):
        self.folder=Path(folder).resolve();self.digits=digits
        if type(digits)is not int or digits<100:raise ValueError('At least100 Decimal digits required')
        for name,h in [('mid-model.json',MID_SHA),('low-model.json',LOW_SHA),('previous-model.json',PREVIOUS_SHA)]:
            if sha(self.folder/name)!=h:raise ValueError('Frozen model changed: '+name)
        self.previous=load('_combined_previous',self.folder/'uniform_joint_control.py').JointMidUniformControl(
            self.folder/'previous-model.json',expected_model_sha256=PREVIOUS_SHA,digits=digits)
        self.low=load('_combined_low5',self.folder/'uniform_low_degree5.py').FrozenLowDegree5(
            self.folder/'low-model.json',expected_model_sha256=LOW_SHA,digits=digits)
        self.h=self.previous.h;self.L=self.previous.helper.L;self.indices=self.previous.indices
        m=read(self.folder/'mid-model.json');self.model=m
        if m['schema']!='joint-mid-u3u4-auxiliary-control-v1' or m['K']!=10000 or m['intercept_applied'] or len(m['coefficients'])!=130:
            raise ValueError('Wrong MID130 application convention')
        if m['feature_order']!='125 nonconstant bounded polynomials;u4k1,k2;u3k1,k2,k3':raise ValueError('Feature ordering changed')
        if m['previous_joint_model_sha256']!=PREVIOUS_SHA:raise ValueError('Wrong previous model')
        if m['HIGH_LOW_models'][0]['coefficients']!=self.previous.poly[0]:raise ValueError('HIGH125 must be unchanged')
        self.coeff=[self.h.dec(x)for x in m['coefficients']]
        self.identities={3:read(self.folder/'frozen-mid3-jet-identity.json'),4:read(self.folder/'frozen-mid-jet-identity.json')}
        for axis,ident in self.identities.items():
            if ident.get('coefficient_independent_of_u'+str(axis))is not True or ident.get('constant_coefficient_mode')!='zero_sentinel_logs_only':
                raise ValueError('Independent coefficient/sentinel declaration missing')
            if JET_SHAS[axis]not in ident['source_sha256'].values():raise ValueError('Different formal executable')
        if sha(self.folder/'training-u3-source-identity.json')!=m['u3_source_identity_sha256']:raise ValueError('Training source identity changed')

    def identity(self):
        models={'MID130':MID_SHA,'LOW251':LOW_SHA,'previous_joint_v2':PREVIOUS_SHA}
        collection=hashlib.sha256(json.dumps(models,sort_keys=True,separators=(',',':')).encode()).hexdigest()
        return dict(schema='complete-HIGH125-MID130-LOW251-uniform-v1',model_collection=models,
            model_collection_sha256=collection,jet_sha256=JET_SHAS,digits=self.digits,
            feature_order='MID polynomial125,u4k12,u3k123;LOW polynomial251;HIGH original125',
            source_sha256=sha(__file__),measure='uniform du1..du5 before all density factors',
            no_intercept=True,no_density_division=True,no_knownC_or_H=True,no_old_E_added=True,
            source_joint_C1_claim=False)

    def validate_row(self,u_decimal,parent,row,*,expected_index,axis):
        if axis not in(3,4)or type(parent)is not int or parent not in(0,1,2):raise ValueError('Invalid axis/parent')
        if len(u_decimal)not in(5,6)or any(not isinstance(v,(str,D))for v in u_decimal):raise ValueError('Exact decimal coordinate tokens required')
        with localcontext()as ctx:
            ctx.prec=self.digits+30
            u=list(map(self.h.dec,u_decimal))
            if any(not 0<v<1 for v in u)or(len(u)==6 and int(3*u[5])!=parent):raise ValueError('Invalid point/parent')
            r=self.h.parse_row32(row)
            if r['index']!=expected_index or r['parent']!=parent:raise ValueError('Jet row/parent mismatch')
            if any(a[0]for a in r['coefficients']):raise ValueError('k0 sentinel must be zero')
            ell=u[axis-1].ln();phi=(ell+1,ell*ell-2,ell**3+6)
            for p in range(5):
                terms=[self.h.exact_product(r['coefficients'][p][k+1],phi[k])for k in range(3)]
                expected=self.h.exact_sum(terms);scale=self.h.exact_sum(abs(v)for v in terms)
                if abs(expected-r['raw_Q5'][p])>D('1e-25')+D('1e-28')*max(D(1),scale):raise ValueError('RawQ mismatch for target'+str(axis))
        return r

    def evaluate(self,u_decimal,parent,row4,row3,*,expected_index,coefficients_independent_u3,coefficients_independent_u4):
        if coefficients_independent_u3 is not True or coefficients_independent_u4 is not True:raise ValueError('Both independence contracts required')
        r4=self.validate_row(u_decimal,parent,row4,expected_index=expected_index,axis=4)
        r3=self.validate_row(u_decimal,parent,row3,expected_index=expected_index,axis=3)
        with localcontext()as ctx:
            ctx.prec=self.digits+30
            u=list(map(self.h.dec,u_decimal));u3piece=D(0);u4piece=D(0);details={};degree_terms=[]
            if parent==0:
                # Preserve the previous HIGH Decimal evaluation exactly too.
                poly=self.previous.evaluate(u_decimal,parent,row4,expected_index=expected_index,coefficients_independent_u4=True)['E']
            elif parent==2:
                low=self.low.evaluate(u_decimal,parent);poly=low['E'];degree_terms=low['degree_terms']
            else:
                tables=[]
                for v in u[:5]:
                    z=2*v-1;tab=[D(1),z]
                    for n in range(2,5):tab.append(((2*n-1)*z*tab[-1]-(n-1)*tab[-2])/n)
                    tables.append(tab)
                cs=self.previous.poly[0]if parent==0 else self.coeff[:125]
                terms=[]
                for ix,c in zip(self.indices,cs,strict=True):
                    t=self.h.dec(c)
                    for j,n in enumerate(ix):t*=tables[j][n]
                    terms.append(t)
                poly=self.h.exact_sum(terms)
                if parent==1:
                    for axis,r,ks,gammas in [(4,r4,(1,2),self.coeff[125:127]),(3,r3,(1,2,3),self.coeff[127:130])]:
                        ell=u[axis-1].ln();phi=(ell+1,ell*ell-2,ell**3+6);pieces=[];aks=[];bks=[]
                        for k,gamma in zip(ks,gammas,strict=True):
                            ak=self.h.exact_sum(self.h.exact_product(self.L[p],r['coefficients'][p][k])for p in range(5))
                            bk=self.previous.helper.saturate(ak,10000)
                            pieces.append(self.h.exact_product(self.h.exact_product(gamma,bk),phi[k-1]));aks.append(ak);bks.append(bk)
                        value=self.h.exact_sum(pieces);details['u'+str(axis)]=dict(a=aks,B=bks,terms=pieces)
                        if axis==3:u3piece=value
                        else:u4piece=value
            E=self.h.exact_sum([poly,u3piece,u4piece])
        return dict(E=E,polynomial=poly,u3=u3piece,u4=u4piece,LOW_degree_terms=degree_terms,
            bounded_log=self.h.exact_sum([u3piece,u4piece]),log_details=details,parent=parent,index=expected_index,
            source_cpu_u3=r3['cpu'],source_cpu_u4=r4['cpu'],density_applied=False,knownC_or_H_added=False)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/mid_joint_fit_original.py <==
"""Frozen-snapshot joint MID control. Arrays/Decimal only; no physics calls."""
from pathlib import Path
from decimal import Decimal, localcontext
import argparse, importlib.util, json, sys, time
import numpy as np

O=Path(__file__).resolve().parent
P=O.parents[2]
H=P/'checks/complete-mid-u4-control-evaluation'
sys.path.insert(0,str(H))
import evaluate_saved as v
from bounded_mid_log_control import BoundedMidLogControl,dec,exact_product

def declared():
    cfg=json.loads((O/'PREDECLARATION.json').read_text())
    for name,rec in cfg['inputs'].items():
        if v.sha(rec['path'])!=rec['sha256']:raise ValueError('Predeclared dependency changed: '+name)
    return cfg

def load_jobs(cfg,name):
    sp,snap=v.read_snapshot(cfg['inputs']['snapshot']['path'])
    jobs=sorted([j for j in snap['jobs']if j['cohort']==name],key=lambda j:j['batch'])
    if not jobs:raise ValueError('Unknown cohort')
    if name==cfg['training_cohort'] and [j['batch']for j in jobs]!=list(range(18)):raise ValueError('Require all18 training batches')
    v.require_complete(sp,jobs)
    helper=BoundedMidLogControl();contract=v.identity_contract(cfg['inputs']['jet_identity']['path'])
    loaded=[v.load_job(sp,j,contract,helper)for j in jobs]
    return loaded,helper

def polynomial_basis(tokens,indices):
    """Evaluate bounded polynomial from exact input tokens, never rounded logs."""
    result=np.empty((len(tokens),len(indices)))
    with localcontext()as ctx:
        ctx.prec=100
        for row,u in enumerate(tokens):
            tables=[]
            for tok in u[:5]:
                x=dec(tok)
                if not 0<x<1:raise ValueError('Open exact input required')
                z=2*x-1;ps=[Decimal(1),z]
                for n in range(2,5):ps.append(((2*n-1)*z*ps[-1]-(n-1)*ps[-2])/n)
                tables.append(ps)
            for col,ix in enumerate(indices):
                val=Decimal(1)
                for j,n in enumerate(ix):val*=tables[j][n]
                result[row,col]=float(val)
    if not np.isfinite(result).all()or np.any(abs(result)>1+1e-14):raise ValueError('Invalid polynomial feature')
    return result

def matrices(loaded,helper,cfg):
    begin=time.process_time();data=v.merged(loaded)
    old=json.loads(Path(cfg['inputs']['old125']['path']).read_text());ix=old['multiindices']
    if len(ix)!=125 or len(set(map(tuple,ix)))!=125 or any(not 1<=sum(i)<=4 for i in ix):raise ValueError('Wrong polynomial basis')
    pb=polynomial_basis(data['u_decimal'],ix)
    Xpoly=pb/(data['qp']*data['qc'])[:,None]
    oldbeta=np.array([r['coefficients']for r in old['models']])
    oldprediction=np.einsum('ij,ij->i',Xpoly,oldbeta[data['parent']])
    diff=data['fullQ']-oldprediction-data['bounded125']
    tolerance=1e-7+1e-11*np.maximum(abs(data['fullQ']),abs(data['bounded125']))
    if np.any(abs(diff)>tolerance):raise ValueError('Saved bounded125 does not match frozen coefficients')
    Xlog=np.zeros((len(data['row']),2));sequential=np.zeros(len(Xlog));cpu=[];offset=0
    with localcontext()as ctx:
        ctx.prec=120
        for job in loaded:
            for i,r in enumerate(job['parsed']):
                row=offset+i;cpu.append(float(r['cpu']))
                if r['parent']!=1:continue
                ans=helper.evaluate(r['coefficients'],str(job['u_decimal'][i,3]),cfg['K'],parent=1,coefficients_independent_u4=True)
                density=dec(job['qp'][i])*dec(job['qc'][i])
                for k,(b,phi)in enumerate(zip(ans['B'],ans['phi'],strict=True)):
                    if k+1 in cfg['log_degrees']:Xlog[row,cfg['log_degrees'].index(k+1)]=float(exact_product(b,phi)/density)
                seq=helper.evaluate(r['coefficients'],str(job['u_decimal'][i,3]),300,parent=1,coefficients_independent_u4=True)
                sequential[row]=float(seq['Q']/density)
            offset+=len(job['row'])
    X=np.column_stack((Xpoly,Xlog))
    if X.shape[1]!=127:raise ValueError('Require fixed k1,k2 only')
    if not np.isfinite(X).all():raise ValueError('Nonfinite feature; never drop row')
    data.update(X=X,formal_CPU_seconds=np.array(cpu),sequential_K300=data['bounded125']-sequential,
                old125_reconstruction_max_abs=float(max(abs(diff))),feature_CPU_seconds=time.process_time()-begin)
    return data,old

def fit(X,y,ridge):
    mean=X.mean(0);scale=X.std(0);inactive=scale==0
    scale=np.where(inactive,1.,scale)
    Z=(X-mean)/scale;Y=y-y.mean();G=Z.T@Z/len(y);r=Z.T@Y/len(y)
    gamma=np.linalg.solve(G+ridge*np.eye(X.shape[1]),r);beta=gamma/scale
    return dict(coefficients=beta.tolist(),training_x_mean=mean.tolist(),training_scale=scale.tolist(),
        training_y_mean=float(y.mean()),inactive_features=np.flatnonzero(inactive).tolist(),
        normal_equation_residual=float(np.max(abs((G+ridge*np.eye(len(beta)))@gamma-r))))

def prediction(X,model):return X@np.array(model['coefficients'])

def train():
    cfg=declared();dest=O/'frozen-model'
    if dest.exists():raise FileExistsError('Cannot overwrite frozen model')
    loaded,helper=load_jobs(cfg,cfg['training_cohort']);data,old=matrices(loaded,helper,cfg)
    s=data['parent']==1;X=data['X'][s];y=data['fullQ'][s];batch=data['batch'][s]
    candidates=[];oof=[]
    for ridge in cfg['ridge_grid']:
        corrected=np.full(len(y),np.nan);folds=[]
        for hold in cfg['folds']:
            valid=np.isin(batch,hold);model=fit(X[~valid],y[~valid],ridge)
            corrected[valid]=y[valid]-prediction(X[valid],model)
            folds.append(dict(validation_batches=hold,training_batches=sorted(set(batch[~valid].tolist())),model=model))
        if not np.isfinite(corrected).all():raise ValueError('Incomplete OOF')
        candidates.append(dict(ridge=ridge,score=float(np.mean((corrected-corrected.mean())**2)),folds=folds))
        oof.append(corrected)
    best=min(x['score']for x in candidates)
    chosen=max([r for r in candidates if r['score']<=best+1e-12*max(1,abs(best))],key=lambda r:r['ridge'])
    model=fit(X,y,chosen['ridge']);dest.mkdir()
    cv=dict(candidates=candidates,selected_ridge=chosen['ridge'],selection='MID pooled OOF centered mean square',training_rows=len(data['row']),MID_rows=len(y))
    v.save(dest/'training-cv.json',cv)
    np.savez_compressed(dest/'training-out-of-fold.npz',batch=batch,row=data['row'][s],before_fullQ=y,before125=data['bounded125'][s],candidate_ridge=np.array(cfg['ridge_grid']),after=np.array(oof))
    # The immutable coefficient file is committed BEFORE any holdout is loaded.
    frozen=dict(schema='complete-mid-joint-127-k12-frozen-v2',created_epoch=time.time(),K=cfg['K'],log_degrees=cfg['log_degrees'],ridge=chosen['ridge'],
        multiindices=old['multiindices'],MID_model=model,HIGH_LOW_models=[old['models'][0],old['models'][2]],
        prediction='MID fullQ - uncentered X@beta; HIGH/LOW saved bounded125 unchanged; no intercept',
        predeclaration_sha256=v.sha(O/'PREDECLARATION.json'),script_sha256=v.sha(__file__),training_cv_sha256=v.sha(dest/'training-cv.json'),
        inputs=cfg['inputs'],training_inputs=[j['provenance']for j in loaded],training_batches=list(range(18)),
        formal_CPU_seconds=float(data['formal_CPU_seconds'].sum()),feature_CPU_seconds=data['feature_CPU_seconds'],
        old125_reconstruction_max_abs=data['old125_reconstruction_max_abs'],physical_calls=0,formal_calls=0,
        holdout_used=False,intercept_applied=False,source_u4_independence_required=True)
    frozen['content_sha256']=v.digest(frozen);v.save(dest/'model.json',frozen)
    print(json.dumps(dict(status='MODEL_FROZEN_BEFORE_HOLDOUT',ridge=chosen['ridge'],scores=[dict(ridge=r['ridge'],score=r['score'])for r in candidates],log_coefficients=model['coefficients'][125:],model_sha256=v.sha(dest/'model.json')),indent=2),flush=True)
    return frozen

def read_model(cfg):
    f=O/'frozen-model/model.json';m=json.loads(f.read_text());copy=dict(m);signed=copy.pop('content_sha256')
    if v.digest(copy)!=signed or m['predeclaration_sha256']!=v.sha(O/'PREDECLARATION.json')or m['script_sha256']!=v.sha(__file__):raise ValueError('Frozen model identity changed')
    if m['inputs']!=cfg['inputs']:raise ValueError('Different snapshot/model source')
    return m

def compare(before,after,batch):
    diff=abs(after)-abs(before);tol=1e-8+1e-12*np.maximum(abs(before),abs(after))
    return dict(before=v.statistics(before,batch),after=v.statistics(after,batch),
        all_absolute_worsenings=int(np.count_nonzero(diff>0)),worsenings_beyond_rounding=int(np.count_nonzero(diff>tol)),
        crossings={str(t):dict(new=int(np.count_nonzero((abs(before)<=t)&(abs(after)>t))),resolved=int(np.count_nonzero((abs(before)>t)&(abs(after)<=t))))for t in(1000,10000)})

def evaluate(cohort):
    cfg=declared();model=read_model(cfg)
    if cohort==cfg['training_cohort']:raise ValueError('Holdout command cannot label training as independent')
    dest=O/'evaluation'/cohort
    if dest.exists():
        report=json.loads((dest/'summary.json').read_text())
        if report['model_sha256']!=v.sha(O/'frozen-model/model.json'):raise ValueError('Result belongs to another model')
        return report
    loaded,helper=load_jobs(cfg,cohort);data,_=matrices(loaded,helper,cfg)
    after=data['bounded125'].copy();s=data['parent']==1;control=prediction(data['X'][s],model['MID_model'])
    after[s]=data['fullQ'][s]-control
    if not np.array_equal(after[~s],data['bounded125'][~s]):raise ValueError('HIGH/LOW modified')
    if not np.isfinite(after).all():raise ValueError('Nonfinite complete output')
    dest.mkdir(parents=True);arrays={k:value for k,value in data.items()if isinstance(value,np.ndarray)}
    arrays.update(after_joint=after,MID_joint_control=np.where(s,0.,0.));arrays['MID_joint_control'][s]=control
    np.savez_compressed(dest/'all-rows.npz',**arrays)
    comparisons={bg:compare(data[bg],after,data['batch'])for bg in('fullQ','bounded125','sequential_K300')}
    parents={str(p):{bg:compare(data[bg][data['parent']==p],after[data['parent']==p],data['batch'][data['parent']==p])for bg in('fullQ','bounded125','sequential_K300')}for p in range(3)}
    events=[]
    for i in range(len(after)):
        before={key:float(data[key][i])for key in comparisons};worse=[k for k,b in before.items()if abs(after[i])>abs(b)]
        cross={k:[t for t in(1000,10000)if abs(b)<=t<abs(after[i])]for k,b in before.items()}
        if worse or any(cross.values()):events.append(dict(cohort=cohort,batch=int(data['batch'][i]),row=int(data['row'][i]),parent=int(data['parent'][i]),
            u_decimal=data['u_decimal'][i].tolist(),qp=float(data['qp'][i]),qc=float(data['qc'][i]),before=before,after=float(after[i]),worsens_vs=worse,new_crossings=cross))
    (dest/'all-worsenings-and-crossings.jsonl').write_text(''.join(json.dumps(e)+'\n'for e in events))
    report=dict(status='FROZEN_MODEL_EVALUATED_NO_REFIT',cohort=cohort,rows=len(after),model_sha256=v.sha(O/'frozen-model/model.json'),
        comparisons=comparisons,parents=parents,all_rows_sha256=v.sha(dest/'all-rows.npz'),events_sha256=v.sha(dest/'all-worsenings-and-crossings.jsonl'),
        formal_CPU_seconds=float(data['formal_CPU_seconds'].sum()),feature_CPU_seconds=data['feature_CPU_seconds'],old125_reconstruction_max_abs=data['old125_reconstruction_max_abs'],
        inputs=[j['provenance']for j in loaded],no_pooling=True,physical_calls=0,formal_calls=0,production_modified=False)
    v.save(dest/'summary.json',report)
    print(json.dumps(dict(cohort=cohort,comparison125=report['comparisons']['bounded125'],MID125=report['parents']['1']['bounded125'],formal_CPU_seconds=report['formal_CPU_seconds']),indent=2),flush=True)
    return report

def evaluate_ready():
    cfg=declared();read_model(cfg);sp,snap=v.read_snapshot(cfg['inputs']['snapshot']['path']);results={};pending={}
    for name in sorted(set(j['cohort']for j in snap['jobs'])-{cfg['training_cohort']}):
        jobs=[j for j in snap['jobs']if j['cohort']==name]
        try:v.require_complete(sp,jobs)
        except RuntimeError as err:pending[name]=str(err);continue
        results[name]=evaluate(name)
    report=dict(model_sha256=v.sha(O/'frozen-model/model.json'),cohorts=results,pending=pending,no_pooling=True)
    v.save(O/'evaluation-summary.json',report)
    print(json.dumps(dict(evaluated=list(results),pending=list(pending))),flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('mode',choices=['train','evaluate-ready','evaluate']);ap.add_argument('--cohort');args=ap.parse_args()
    if args.mode=='train':train()
    elif args.mode=='evaluate-ready':evaluate_ready()
    else:evaluate(args.cohort)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/positive_power_control_weighted.py <==
"""Training-only analytic positive-power residual candidate; no physical calls."""
from pathlib import Path
from decimal import Decimal,localcontext
from fractions import Fraction
import argparse,hashlib,importlib.util,json,math,time
import numpy as np
HERE=Path(__file__).resolve().parent
SPEC=importlib.util.spec_from_file_location('fixed_gaussian_features',HERE/'rbf_control.py');rbf=importlib.util.module_from_spec(SPEC);SPEC.loader.exec_module(rbf)
BASE_SHA='4ead73e1b3f318aab596967fec969231de34d8a3762b69e3141ca417dfb0d142'
RIDGES=(.0001,.001,.01,.1,1.)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def write(p,a):p.write_text(json.dumps(a,indent=2,allow_nan=False)+'\n')
def architecture():
 levels=np.array([0,1,2,4,8,16,32]);powers=[]
 for mask in range(1,32):
  for a in(1,2,4,8,16,32):powers.append(tuple(a if mask&(1<<j)else 0 for j in range(5)))
 seen=set(powers);rng=np.random.Generator(np.random.PCG64(927032128))
 while len(powers)<314:
  a=tuple(map(int,levels[rng.integers(0,len(levels),size=5)]))
  if any(a)and a not in seen:powers.append(a);seen.add(a)
 return powers

def features(tokens,m):
 tokens=np.asarray(tokens);u=tokens.astype(float);flip=m.get('flip_axis_zero_based');logs=np.empty_like(u)
 with np.errstate(divide='ignore',invalid='ignore'):
  for j in range(5):logs[:,j]=np.log1p(-u[:,j])if j==flip else np.log(u[:,j])
 for i,j in zip(*np.where((u<=1e-200)|(u>=1-1e-10))):
  with localcontext()as c:
   c.prec=180;x=Decimal(str(tokens[i,j]))
   if not 0<x<1:raise ValueError('Exact coordinate outside open cube')
   logs[i,j]=float(((1-x)if j==flip else x).ln())
 if not np.isfinite(logs).all():raise ValueError('Nonfinite exact-coordinate logs')
 A=np.asarray(m['powers'],int)
 if A.shape!=(314,5)or np.any(A<0)or not np.all(np.any(A,axis=1)):raise ValueError('Wrong declared monomial architecture')
 G=np.exp(logs@A.T);I=np.array([float(Fraction(1,math.prod(1+int(k)for k in a)))for a in A]);return G,I

def metrics(w,groups):
 bm=np.array([np.mean(w[groups==g])for g in sorted(set(groups))])
 return dict(rows=len(w),mean=float(w.mean()),RMS=float(np.sqrt(np.mean(w*w))),variance=float(np.var(w)),batch_SE=float(bm.std(ddof=1)/np.sqrt(len(bm)))if len(bm)>1 else None,max_abs=float(max(abs(w))),tails={str(t):dict(count=int(sum(abs(w)>t)),squared_weight_sum=float(np.sum(w[abs(w)>t]**2)))for t in(1000,3000,5000,10000)})

def weighted_prepare(X,y,weight):
 w=weight/weight.sum();mu=w@X;ym=float(w@y);V=X-mu
 sigma=np.sqrt(w@(V*V));sigma=np.where(sigma>1e-9,sigma,1.)
 A=V/sigma;Y=y-ym;G=A.T@(w[:,None]*A);b=A.T@(w*Y)
 eig,U=np.linalg.eigh(G)
 return dict(mu=mu,sigma=sigma,eig=eig,U=U,b=b,target_mean=ym)

def conditional_score(w,stream,qp):
 keys=np.array([str(s)+'|'+float(q).hex()for s,q in zip(stream,qp)])
 pieces={key:dict(rows=int(sum(keys==key)),mean=float(w[keys==key].mean()),variance=float(np.var(w[keys==key])))for key in sorted(set(keys))}
 return sum(v['rows']*v['variance']for v in pieces.values())/len(w),pieces

def train(args):
 O=args.output;O.mkdir(parents=True,exist_ok=True)
 if(O/'frozen-model.json').exists():raise FileExistsError('Refuse frozen model overwrite')
 pre=json.loads((O/'PREDECLARATION.json').read_text());assert pre['baseline_sha256']==BASE_SHA
 A=architecture();assert len(A)==len(set(A))==314
 if sha(args.base_model)!=BASE_SHA:raise ValueError('Baseline SHA changed')
 frozen=json.loads(args.base_model.read_text());data=rbf.load(args.data);N=len(data['W'])
 knownC_token='-677.0648556223459751631197457361648'
 if any(t and Decimal(str(t))!=Decimal(knownC_token)for t in data['knownC_decimal']):raise ValueError('Known C mismatch')
 knownC=float(knownC_token)
 if N!=14128 or len(set(data['sourcekey']))!=N:raise ValueError('Training row count/duplicates')
 if not np.all(np.isfinite(data['W']))or np.any(data['qp']<=0)or np.any(data['qc']<.5):raise ValueError('Full weight/density invalid')
 groups=data['batch_group'];names=sorted(set(groups));sizes={g:int(sum(groups==g))for g in names};occupancy=[0,0,0];mapping={}
 for g in sorted(names,key=lambda g:(-sizes[g],str(g))):
  f=int(np.argmin(occupancy));mapping[str(g)]=f;occupancy[f]+=sizes[g]
 folds=np.array([mapping[str(g)]for g in groups]);tokens=data['u_decimal'][:,:5]
 write(O/'training-input.json',dict(path=str(args.data.resolve()),sha256=sha(args.data),rows=N,parent_counts=np.bincount(data['parent'],minlength=3).tolist(),groups=len(names),fold_mapping=mapping,fold_counts=occupancy,baseline_path=str(args.base_model.resolve()),baseline_sha256=BASE_SHA,predeclaration_sha256=sha(O/'PREDECLARATION.json'),knownC_token=knownC_token,missing_knownC_tokens=int(sum(data['knownC_decimal']=='')),knownC_missing_policy='Historical blank metadata use pinned old pole-control known C; no fitted finite reference',powers=A,external_validation_read=False))
 model=dict(schema='positive-power-proposal-residual-control-v2',baseline_sha256=BASE_SHA,baseline='complete frozen Gaussian4ead on HIGH127 MID130 LOW56',formula='Wnew=W_Gaussian-[f/qc-If]/qp',feature_definition='prod_j z_j^a_j; exact rational uniform moments',parents={},physical_calls=0,formal_calls=0,inclusive_reference_used=False)
 reports={};before=np.empty(N);allpred={str(r):np.empty(N)for r in RIDGES};selected=np.empty(N);cpu=time.process_time();parts={}
 for p in range(3):
  ix=np.flatnonzero(data['parent']==p);qp=data['qp'][ix];qc=data['qc'][ix];fp=folds[ix];rawB,rawI=rbf.features(tokens[ix].astype(float),frozen['parents'][str(p)]);oldbeta=np.asarray(frozen['parents'][str(p)]['coefficients']);old=data['W'][ix]-(rawB/qc[:,None]-rawI)@oldbeta/qp;before[ix]=old
  arch=dict(powers=A,flip_axis_zero_based=3 if p==0 else 1 if p==1 else None);B,I=features(tokens[ix],arch);X=B/qc[:,None]-I[None,:];target=qp*(old-knownC);weight=1/qp**2;pred={r:np.empty(len(ix))for r in RIDGES};foldfits=[]
  for f in range(3):
   tr=fp!=f;va=~tr;prep=weighted_prepare(X[tr],target[tr],weight[tr]);ff={}
   for ridge in RIDGES:
    beta=rbf.solve(prep,ridge)
    if not np.isfinite(beta).all():raise FloatingPointError('Nonfinite ridge solution')
    pred[ridge][va]=old[va]-(X[va]@beta)/qp[va];ff[str(ridge)]=dict(coefficients=beta.tolist(),max_abs_coefficient=float(max(abs(beta))),nuisance_intercept_not_deployed=float(prep['target_mean']-prep['mu']@beta))
   foldfits.append(dict(fold=f,training_rows=ix[tr].tolist(),validation_rows=ix[va].tolist(),sigma=prep['sigma'].tolist(),mu=prep['mu'].tolist(),models=ff))
  score_inputs={'off':old,**{str(r):pred[r]for r in RIDGES}};score_details={k:conditional_score(v,data['stream'][ix],qp)for k,v in score_inputs.items()};scores={k:v[0]for k,v in score_details.items()};choice=min(['off']+list(map(str,RIDGES)),key=scores.get);enabled=choice!='off';ridge=None if not enabled else float(choice)
  beta=np.zeros(314)if not enabled else rbf.solve(weighted_prepare(X,target,weight),ridge);selected[ix]=old if not enabled else pred[ridge]
  for r in RIDGES:allpred[str(r)][ix]=pred[r]
  moments=[dict(numerator=1,denominator=math.prod(1+int(v)for v in a))for a in A]
  model['parents'][str(p)]=dict(**arch,coefficients=beta.tolist(),integrals=I.tolist(),exact_integrals=moments,enabled=enabled,ridge=ridge,selected_OOF_variance=scores[choice])
  report=dict(rows=len(ix),baseline=metrics(old,groups[ix]),selected_OOF=metrics(selected[ix],groups[ix]),scores=scores,score_group_details={k:v[1]for k,v in score_details.items()},score_definition='Row-weighted mean of within-original-stream/qp complete-W variances',choice=choice,enabled=enabled,variance_ratio=scores[choice]/scores['off'],mean_shift=float(np.mean(selected[ix]-old)),absolute_worsenings=int(sum(abs(selected[ix])>abs(old))),crossings={str(t):dict(new=int(sum((abs(old)<=t)&(abs(selected[ix])>t))),resolved=int(sum((abs(old)>t)&(abs(selected[ix])<=t))))for t in(1000,3000,5000,10000)},max_abs_final_coefficient=float(max(abs(beta))),minimum_full_training_feature_std=float(X.std(0).min()))
  reports[str(p)]=report;parts[str(p)]=foldfits;write(O/f'fold-models-parent{p}.json',foldfits);write(O/'training-report.json',reports);print('PARENT',p,json.dumps({k:report[k]for k in('choice','variance_ratio','absolute_worsenings','crossings')}),flush=True)
 model.update(frozen_epoch=time.time(),source_sha256=sha(__file__),training_sha256=sha(args.data),training_input_sha256=sha(O/'training-input.json'),predeclaration_sha256=sha(O/'PREDECLARATION.json'),features=314,architecture_seed=927032128,fit_definition='Weighted ridge on X=B/qc-I, target=qp*(W_Gaussian-knownC), weight=1/qp^2; train-only centering/scaling, nuisance intercept not deployed',selection_definition='within original stream/qp centered complete-W variance, row-weighted; off wins ties',CV_scope='incremental only; frozen baseline saw these training inputs; not full pipeline OOF',training_CPU_seconds=time.process_time()-cpu)
 write(O/'frozen-model.json',model)
 np.savez_compressed(O/'training-OOF.npz',u_decimal=data['u_decimal'],parent=data['parent'],qp=data['qp'],qc=data['qc'],sourcekey=data['sourcekey'],batch_group=groups,fold=folds,before=before,selected=selected,**{'ridge_'+k:v for k,v in allpred.items()})
 write(O/'training-complete-report.json',dict(before=metrics(before,groups),selected=metrics(selected,groups),absolute_worsenings=int(sum(abs(selected)>abs(before))),cohorts_pooled_only_for_predeclared_training_score=True,external_validation_read=False))
 write(O/'manifest.json',dict(model_sha256=sha(O/'frozen-model.json'),baseline_sha256=BASE_SHA,source_sha256=sha(__file__),rbf_features_source_sha256=sha(HERE/'rbf_control.py'),training_sha256=sha(args.data),files={f.name:sha(f)for f in O.iterdir()if f.is_file()and f.name not in('manifest.json','training.log')},physical_calls=0,formal_calls=0,external_validation_read=False,runtime_prepared=False))
 print('FROZEN',sha(O/'frozen-model.json'),'CPU',model['training_CPU_seconds'],flush=True)
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--data',type=Path,required=True);p.add_argument('--base-model',type=Path,required=True);p.add_argument('--output',type=Path,required=True);train(p.parse_args())


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/proposal_moments_extended.py <==
"""Unchanged four scalar proposal-moment formulas, with explicit maximum exponent."""
import mpmath as mp

def moment_table(digits=120,max_n=64):
    if digits<100 or max_n<0 or int(max_n)!=max_n:raise ValueError('Invalid fixed moment policy')
    with mp.workdps(digits):
        raw={name:[]for name in('uniform','twou','h','ell')}
        for n in range(max_n+1):
            raw['uniform'].append(mp.mpf(1)/(n+1))
            raw['twou'].append(mp.mpf(2)/(n+2))
            raw['h'].append(mp.fsum((mp.mpf(1)/(n+1))**(k+1)for k in range(5))/10+mp.fsum((mp.mpf(2)/(n+2))**(k+1)for k in range(5))/20+mp.beta(n+1,mp.mpf('.5'))/8)
            raw['ell'].append(mp.mpf(1)if n==0 else 32*mp.exp(31*n)*mp.expint(33,31*n))
        reflected={name:[mp.fsum((-1)**j*mp.binomial(n,j)*row[j]for j in range(n+1))for n in range(max_n+1)]for name,row in raw.items()}
        for table in(raw,reflected):
            assert all(0<v<=1 for row in table.values()for v in row)
        return dict(digits=digits,max_n=max_n,raw={k:[mp.nstr(x,digits)for x in v]for k,v in raw.items()},reflected={k:[mp.nstr(x,digits)for x in v]for k,v in reflected.items()})


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/rbf_control.py <==
"""Analytically integrated smooth complete-residual control. No physics calls."""
from pathlib import Path
import argparse
import hashlib
import itertools
import json
import math
import time
import numpy as np

HERE=Path(__file__).resolve().parent
CHECKS=HERE.parent
CORE=CHECKS/'nonpolynomial-control-data-20260927/core-historical6048.npz'
C=-677.0648556223459751631197457361648
RIDGES=(0.001,0.01,0.1,1.0)


def load(path):
    with np.load(path) as z:return {k:z[k].copy() for k in z.files}


def architecture(u,seed,full_count=128):
    rng=np.random.default_rng(seed)
    c=[];s=[];axis=[]
    # One-dimensional modes resolve boundaries and the smooth interior.
    locations=[0,.002,.01,.04,.10,.20,.35,.50,.65,.80,.90,.96,.99,.998,1]
    widths=[.006,.006,.015,.03,.06,.10,.13,.16,.13,.10,.06,.03,.015,.006,.006]
    for j in range(5):
        for cc,ss in zip(locations,widths):
            cj=np.zeros(5);sj=np.ones(5);aj=np.zeros(5,dtype=bool)
            cj[j]=cc;sj[j]=ss;aj[j]=True
            c.append(cj);s.append(sj);axis.append(aj)
    # Local two-variable interactions and full smooth correlations.
    for pair in itertools.combinations(range(5),2):
        for k in range(10):
            cj=u[rng.integers(len(u))].copy();sj=np.ones(5);aj=np.zeros(5,dtype=bool)
            sj[list(pair)]=(.10,.20,.35,.6)[k%4];aj[list(pair)]=True
            c.append(cj);s.append(sj);axis.append(aj)
    for k in range(full_count):
        c.append(u[rng.integers(len(u))].copy())
        s.append(np.full(5,(.14,.23,.38,.65)[k%4]));axis.append(np.ones(5,dtype=bool))
    return dict(centers=np.array(c).tolist(),widths=np.array(s).tolist(),active=np.array(axis).astype(int).tolist(),seed=seed)


def features(u,model):
    c=np.asarray(model['centers']);s=np.asarray(model['widths']);a=np.asarray(model['active'],dtype=bool)
    n=len(c);g=np.empty((len(u),n));integrals=[]
    for start in range(0,n,32):
        end=min(start+32,n)
        v=(u[:,None,:]-c[None,start:end,:])/s[None,start:end,:]
        g[:,start:end]=np.exp(-.5*np.sum(v*v*a[None,start:end,:],axis=2))
    for cj,sj,aj in zip(c,s,a):
        integral=1.
        for center,width in zip(cj[aj],sj[aj]):
            integral*=width*math.sqrt(math.pi/2)*(math.erf((1-center)/(math.sqrt(2)*width))-math.erf(-center/(math.sqrt(2)*width)))
        integrals.append(integral)
    # Fixed low-order logarithms with exact factorial moments.
    logs=-np.log(u)
    extra=[np.ones(len(u))];moments=[1.]
    for j in range(5):
        for k in (1,2):extra.append(logs[:,j]**k/math.factorial(k));moments.append(1.)
    for j,k in itertools.combinations(range(5),2):extra.append(logs[:,j]*logs[:,k]);moments.append(1.)
    return np.column_stack(extra+[g]),np.r_[moments,integrals]


def prepare(X,y):
    mu=X.mean(0);sigma=X.std(0);sigma=np.where(sigma>1e-9,sigma,1.)
    A=(X-mu)/sigma;Y=y-y.mean();G=A.T@A/len(y);b=A.T@Y/len(y)
    eig,U=np.linalg.eigh(G)
    return dict(mu=mu,sigma=sigma,eig=eig,U=U,b=b)


def solve(p,ridge):
    return (p['U']@((p['U'].T@p['b'])/(np.maximum(p['eig'],0)+ridge)))/p['sigma']


def metrics(w,batch):
    bm=np.array([w[batch==b].mean() for b in sorted(set(batch))])
    return dict(N=len(w),RMS=float(np.sqrt(np.mean(w*w))),variance=float(np.var(w)),mean=float(w.mean()),
                batch_SE=float(bm.std(ddof=1)/np.sqrt(len(bm))) if len(bm)>1 else None,
                max_abs=float(np.max(abs(w))),tails={str(t):dict(count=int(np.sum(abs(w)>t)),
                  second_moment=float(np.mean(w*w*(abs(w)>t)))) for t in (1000,3000,5000,10000)})


def train(output):
    output.mkdir(parents=True,exist_ok=True);assert not(output/'frozen-model.json').exists()
    d=load(CORE);u=d['u_decimal'][:,:5].astype(float);W=d['W'];qp=d['qp'];qc=d['qc']
    groups=sorted(set(d['cohort']));fold=np.array([groups.index(v) for v in d['cohort']])
    model=dict(schema='analytic-Gaussian-log-proposal-control-v1',source_sha256=hashlib.sha256(CORE.read_bytes()).hexdigest(),
               baseline='current frozen HIGH127 MID130 LOW56',physical_calls=0,inclusive_reference_used=False,
               feature='b(u)/qc - exact_uniform_integral_b',correction='Wnew=Wold-X beta/qp',parents={})
    reports={};start=time.process_time()
    for parent in range(3):
        idx=np.flatnonzero(d['parent']==parent);up=u[idx];vp=qp[idx]*(W[idx]-C);q=qc[idx];fp=fold[idx]
        predictions={r:np.empty(len(idx)) for r in RIDGES};cvmodels=[]
        for f in range(3):
            tr=fp!=f;va=~tr;arch=architecture(up[tr],27092600+100*parent+f)
            B,I=features(up,arch);X=B/q[:,None]-I[None,:];p=prepare(X[tr],vp[tr])
            for ridge in RIDGES:
                beta=solve(p,ridge);predictions[ridge][va]=W[idx][va]-(X[va]@beta)/qp[idx][va]
            cvmodels.append(arch)
        scores={str(r):float(np.var(predictions[r])) for r in RIDGES}
        ridge=min(RIDGES,key=lambda r:scores[str(r)])
        arch=architecture(up,27092900+parent);B,I=features(up,arch);X=B/q[:,None]-I[None,:]
        beta=solve(prepare(X,vp),ridge)
        model['parents'][str(parent)]=dict(**arch,coefficients=beta.tolist(),integrals=I.tolist(),ridge=ridge)
        reports[str(parent)]=dict(N=len(idx),ridge_scores=scores,selected_ridge=ridge,baseline_variance=float(np.var(W[idx])),
                                  oof_variance=scores[str(ridge)],mean_oof_shift=float(np.mean(predictions[ridge]-W[idx])))
        print('parent',parent,json.dumps(reports[str(parent)]),flush=True)
    model.update(frozen_epoch=time.time(),training_CPU=time.process_time()-start,code_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (output/'frozen-model.json').write_text(json.dumps(model,indent=2)+'\n')
    (output/'training-report.json').write_text(json.dumps(reports,indent=2)+'\n')


def evaluate(output):
    model=json.loads((output/'frozen-model.json').read_text());reports={}
    sources=CHECKS/'mid133-low56-combined-20260927'
    for name in ['current-IID','current-Sobol32','recent-IID39-50','recent-Sobol18-25','additional-IID51-52','additional-saved-IID57-59']:
        d=load(sources/name/'all-rows.npz');u=d['u_decimal'][:,:5].astype(float);before=d['LOW56_only'];after=before.copy();E=np.zeros(len(before));tick=time.process_time()
        for parent in range(3):
            ix=d['parent']==parent;m=model['parents'][str(parent)];B,I=features(u[ix],m)
            assert np.array_equal(I,np.array(m['integrals']))
            beta=np.array(m['coefficients']);X=B/d['qc'][ix,None]-I[None,:]
            correction=(X@beta)/d['qp'][ix];after[ix]-=correction;E[ix]=correction*d['qp'][ix]*d['qc'][ix]
        dest=output/'evaluation'/name;dest.mkdir(parents=True,exist_ok=False)
        np.savez_compressed(dest/'all-rows.npz',**{k:d[k] for k in ('batch','row','parent','u_decimal','qp','qc','fullQ')},before=before,after=after,uniform_E=E)
        r=dict(before=metrics(before,d['batch']),after=metrics(after,d['batch']),worsenings=int(np.sum(abs(after)>abs(before))),
               new_crossings={str(t):int(np.sum((abs(before)<=t)&(abs(after)>t))) for t in (1000,3000,5000,10000)},CPU_seconds=time.process_time()-tick)
        reports[name]=r;print(name,'ratio',r['after']['variance']/r['before']['variance'],'SE',r['before']['batch_SE'],r['after']['batch_SE'],'new',r['new_crossings'],flush=True)
    (output/'evaluation-summary.json').write_text(json.dumps(reports,indent=2)+'\n')


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('mode',choices=['train','evaluate']);parser.add_argument('--output',type=Path,required=True);args=parser.parse_args()
    {'train':train,'evaluate':evaluate}[args.mode](args.output)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/train_adaptive_rbf_extended.py <==
"""Train a smooth, exactly integrable control on saved complete residuals.

The Gaussian centers/widths are learned from training data only.  Every basis
integral is analytic, and its proposal-shaped addback is retained at evaluation.
No known inclusive result, physical call, or modified production is involved.
"""
from pathlib import Path
import argparse
import gc
import hashlib
import importlib.util
import json
import math
import time
import numpy as np
import torch

torch.set_num_threads(1)
torch.set_num_interop_threads(1)
torch.set_default_dtype(torch.float64)
HERE=Path(__file__).resolve().parent
spec=importlib.util.spec_from_file_location('rbf_math',HERE/'rbf_control.py')
base=importlib.util.module_from_spec(spec);spec.loader.exec_module(base)
EPOCHS=(0,100,200,400,800,1600)
RIDGES=(.001,.01,.1,1.)


def jwrite(path,obj):
    path.write_text(json.dumps(obj,indent=2,allow_nan=False)+'\n')


def get_folds(groups):
    names=sorted(set(groups)); counts=[0,0,0];mapping={}
    # Whole source batches, deterministic approximately balanced row counts.
    sizes={n:int(np.sum(groups==n)) for n in names}
    for n in sorted(names,key=lambda n:(-sizes[n],str(n))):
        k=int(np.argmin(counts));mapping[str(n)]=k;counts[k]+=sizes[n]
    return np.array([mapping[str(x)] for x in groups]),mapping


class Adaptive(torch.nn.Module):
    def __init__(self,arch,beta,scale,yscale):
        super().__init__()
        self.centers=torch.nn.Parameter(torch.tensor(arch['centers']))
        self.logwidth=torch.nn.Parameter(torch.log(torch.tensor(arch['widths'])))
        self.coefficient=torch.nn.Parameter(torch.tensor(beta*scale/yscale))
        self.register_buffer('active',torch.tensor(arch['active']))
        self.register_buffer('scale',torch.tensor(scale))
        self.yscale=yscale
        self.seed=arch['seed']

    def forward(self,u,q,extra):
        inv=self.active*torch.exp(-2*self.logwidth)
        exponent=u.square()@inv.T-2*u@(inv*self.centers).T+(inv*self.centers.square()).sum(1)
        g=torch.exp(-.5*exponent)
        b=torch.cat((extra,g),dim=1)
        return (b@(self.coefficient/self.scale))/q

    def project_parameters(self):
        with torch.no_grad():
            self.centers.clamp_(0.,1.)
            self.logwidth.clamp_(math.log(.003),math.log(2.))

    def export(self):
        return dict(centers=self.centers.detach().numpy().tolist(),widths=self.logwidth.detach().exp().numpy().tolist(),
                    active=self.active.numpy().astype(int).tolist(),seed=self.seed,
                    coefficients=(self.coefficient.detach().numpy()/self.scale.numpy()*self.yscale).tolist())


def extra(u):
    l=-np.log(u);x=[np.ones(len(u))]
    for j in range(5):
        for k in (1,2):x.append(l[:,j]**k/math.factorial(k))
    for j in range(5):
        for k in range(j+1,5):x.append(l[:,j]*l[:,k])
    return np.column_stack(x)


def fit_path(u,q,y,uv,qv,yv,seed,parent,fold,output,epochs,chosen_ridge=None):
    arch=base.architecture(u,seed)
    B,I=base.features(u,arch);X=B/q[:,None]-I
    prep=base.prepare(X,y);scale=prep['sigma'];yscale=y.std()
    if chosen_ridge is None:
        Bv,Iv=base.features(uv,arch);Xv=Bv/qv[:,None]-Iv
        scores={r:float(np.var(yv-Xv@base.solve(prep,r))) for r in RIDGES}
        ridge=min(RIDGES,key=lambda r:scores[r])
    else:
        ridge=chosen_ridge;scores={}
    beta=base.solve(prep,ridge);model=Adaptive(arch,beta,scale,yscale)
    optimizer=torch.optim.Adam([{'params':[model.coefficient],'lr':.01},
                                {'params':[model.centers,model.logwidth],'lr':.002}])
    tu=torch.tensor(u);tq=torch.tensor(q);te=torch.tensor(extra(u));ty=torch.tensor((y-y.mean())/yscale)
    vu=torch.tensor(uv);vq=torch.tensor(qv);ve=torch.tensor(extra(uv))
    records={};snapshots={};tick=time.process_time()
    for epoch in range(max(epochs)+1):
        if epoch in epochs:
            with torch.no_grad():
                pred=model(vu,vq,ve).numpy()*yscale
                residual=yv-pred
                score=float(np.var(residual))
                train_residual=ty-model(tu,tq,te)
                train_var=float(train_residual.var(unbiased=False))*yscale**2
            records[str(epoch)]=dict(validation_variance=score,training_variance=train_var,CPU_seconds=time.process_time()-tick)
            snapshots[str(epoch)]=model.export()
            print('parent',parent,'fold',fold,'epoch',epoch,'validvar',score,'CPU',time.process_time()-tick,flush=True)
            jwrite(output/f'progress-parent{parent}-fold{fold}.json',dict(epoch=epoch,records=records,ridge=ridge,seed=seed));jwrite(output/f'checkpoint-parent{parent}-fold{fold}.json',snapshots[str(epoch)])
        if epoch==max(epochs):break
        optimizer.zero_grad()
        residual=ty-model(tu,tq,te)
        loss=residual.var(unbiased=False)+ridge*model.coefficient.square().sum()
        if not torch.isfinite(loss):raise FloatingPointError('Nonfinite training objective')
        loss.backward();optimizer.step();model.project_parameters()
    del model,optimizer,tu,tq,te,ty,vu,vq,ve
    gc.collect()
    return records,snapshots,ridge,scores


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--data',type=Path,required=True);parser.add_argument('--output',type=Path,required=True);args=parser.parse_args()
    O=args.output;O.mkdir(parents=True,exist_ok=True)
    if (O/'frozen-model.json').exists():raise FileExistsError('Refuse model overwrite')
    d=base.load(args.data);u=d['u_decimal'][:,:5].astype(float);q=d['qc'];qp=d['qp'];y=qp*(d['W']-base.C)
    groups=d['batch_group'];fold,mapping=get_folds(groups)
    jwrite(O/'training-input.json',dict(path=str(args.data.resolve()),sha256=hashlib.sha256(args.data.read_bytes()).hexdigest(),rows=len(y),whole_batch_fold_mapping=mapping,
        baseline='fixed existing LOW56, trained on part of these inputs; CV is incremental, not full-pipeline out-of-fold',
        physical_calls=0,known_inclusive_used=False,holdout_used=False,parameter_bounds='Centers in[0,1], widths in[.003,2]; optimizer parameter projection only, no sample or physical weight clipping'))
    model=dict(schema='adaptive-analytic-Gaussian-log-proposal-control-v1',parents={},baseline='current frozen HIGH127 MID130 LOW56',physical_calls=0,inclusive_reference_used=False,
               correction='Wnew=Wold-[sum beta b/qc - sum beta exact_integral_b]/qp',training_input_sha256=hashlib.sha256((O/'training-input.json').read_bytes()).hexdigest())
    all_reports={}
    for parent in range(3):
        s=d['parent']==parent;up=u[s];q0=q[s];y0=y[s];f0=fold[s];reports=[];ridges=[]
        for f in range(3):
            tr=f0!=f;va=~tr
            records,snaps,ridge,linear=fit_path(up[tr],q0[tr],y0[tr],up[va],q0[va],y0[va],27093000+100*parent+f,parent,f,O,EPOCHS)
            reports.append(records);ridges.append(ridge)
            jwrite(O/f'fold-parent{parent}-{f}.json',dict(records=records,linear_ridge_scores=linear,ridge=ridge))
        scores={e:sum(reports[f][str(e)]['validation_variance']*int(np.sum(f0==f)) for f in range(3))/len(y0) for e in EPOCHS}
        selected=min(EPOCHS,key=lambda e:scores[e]);ridge=float(np.median(ridges))
        records,snaps,_,_=fit_path(up,q0,y0,up,q0,y0,27093900+parent,parent,'full',O,(0,selected) if selected else (0,),chosen_ridge=ridge)
        chosen=snaps[str(selected)];_,I=base.features(up[:1],chosen);chosen.update(integrals=I.tolist(),selected_epoch=selected,ridge=ridge)
        model['parents'][str(parent)]=chosen
        all_reports[str(parent)]=dict(N=len(y0),epoch_scores=scores,selected_epoch=selected,ridge=ridge,baseline_common_V_variance=float(np.var(y0)))
        jwrite(O/'training-report.json',all_reports)
        jwrite(O/'model-partial.json',model)
        print('SELECTED',parent,all_reports[str(parent)],flush=True)
    model.update(frozen_epoch=time.time(),code_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    jwrite(O/'frozen-model.json',model)


if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/train_density_matched_powers.py <==
"""An exact proposal-weighted polynomial control of the complete residual.

E=q_c(h-Iq), Iq=int q_c h. The normalized correction (h-Iq)/q_p
does not divide the surrogate approximation error by q_c.
"""
from pathlib import Path
import argparse,hashlib,importlib.util,itertools,json,math,time
import mpmath as mp
import numpy as np
HERE=Path(__file__).resolve().parent
spec=importlib.util.spec_from_file_location('powers',HERE/'positive_power_control_weighted.py')
power=importlib.util.module_from_spec(spec);spec.loader.exec_module(power)
base=power.rbf
RIDGES=(.0001,.001,.01,.1,1.)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def write(p,v):p.write_text(json.dumps(v,indent=2,allow_nan=False)+'\n')

def moment_table(digits=120):
    with mp.workdps(digits):
        raw={name:[]for name in ('uniform','twou','h','ell')}
        for n in range(33):
            raw['uniform'].append(mp.mpf(1)/(n+1))
            raw['twou'].append(mp.mpf(2)/(n+2))
            raw['h'].append(mp.fsum((mp.mpf(1)/(n+1))**(k+1)for k in range(5))/10+
                            mp.fsum((mp.mpf(2)/(n+2))**(k+1)for k in range(5))/20+mp.beta(n+1,mp.mpf('.5'))/8)
            raw['ell'].append(mp.mpf(1)if n==0 else 32*mp.exp(31*n)*mp.expint(33,31*n))
        reflected={name:[mp.fsum((-1)**j*mp.binomial(n,j)*row[j]for j in range(n+1))for n in range(33)]for name,row in raw.items()}
        for table in (raw,reflected):
            assert all(0<v<=1 for row in table.values()for v in row)
        return {'digits':digits,'raw':{k:[mp.nstr(x,digits)for x in v]for k,v in raw.items()},
                'reflected':{k:[mp.nstr(x,digits)for x in v]for k,v in reflected.items()}}

def moments(A,flip,table):
    with mp.workdps(table['digits']):
        result=[]
        for exponents in A:
            v={k:[mp.mpf(table['reflected'if j==flip else'raw'][k][n])for j,n in enumerate(exponents)]for k in table['raw']}
            rays=[]
            for k in (1,2):
                subsets=list(itertools.combinations(range(5),k))
                rays.append(mp.fsum(mp.fprod(v['h'][j]if j in ss else v['twou'][j]for j in range(5))for ss in subsets)/len(subsets))
            I=mp.fprod(v['uniform'])/2+mp.mpf(7)/32*sum(rays)+mp.fprod(v['ell'])/16
            assert 0<I<=1
            result.append(mp.nstr(I,table['digits']))
        return result

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--data',type=Path,required=True);ap.add_argument('--baseline',type=Path,required=True);ap.add_argument('--output',type=Path,required=True);args=ap.parse_args()
    assert sha(args.baseline)==power.BASE_SHA;oldmodel=json.loads(args.baseline.read_text());d=base.load(args.data)
    O=args.output;O.mkdir(parents=True,exist_ok=False)
    write(O/'PREDECLARATION.json',dict(epoch=time.time(),training_sha256=sha(args.data),baseline_sha256=power.BASE_SHA,
        motivation='Fit normalized residual directly, using exact moments of the unchanged positive mixture proposal; avoid dividing surrogate error by qc.',
        features='Same fixed314 positive-power modes and per-parent reflection; moments computed from original17-component density.',
        ridges=RIDGES,zero_baseline_included=True,physical_clipping=False,known_reference_used=False,
        CV='Incremental only: frozen baseline learned on these same training inputs. Weight1/qp^2 with nuisance intercept; heldout and future full-data comparison required.'))
    table=moment_table();write(O/'proposal-moments.json',table)
    A=power.architecture();names=sorted(set(d['batch_group']));count=[0,0,0];mapping={};sizes={g:int(np.sum(d['batch_group']==g))for g in names}
    for g in sorted(names,key=lambda g:(-sizes[g],str(g))):
        k=int(np.argmin(count));mapping[g]=k;count[k]+=sizes[g]
    folds=np.array([mapping[g]for g in d['batch_group']]);model=dict(schema='density-matched-positive-power-control-v1',baseline_sha256=power.BASE_SHA,parents={},physical_calls=0,inclusive_reference_used=False,
        formula='E=qc*(h-Iq); Wnew=W_Gaussian-(h-Iq)/qp',proposal_sha256='ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056',moment_table_sha256=sha(O/'proposal-moments.json'))
    reports={}
    for p in range(3):
        ix=np.flatnonzero(d['parent']==p);qp=d['qp'][ix];qc=d['qc'][ix];tokens=d['u_decimal'][ix,:5]
        G,J=base.features(tokens.astype(float),oldmodel['parents'][str(p)]);oldbeta=np.asarray(oldmodel['parents'][str(p)]['coefficients']);old=d['W'][ix]-(G/qc[:,None]-J)@oldbeta/qp
        arch=dict(powers=A,flip_axis_zero_based=3 if p==0 else 1 if p==1 else None)
        B,_=power.features(tokens,arch);Istr=moments(A,arch['flip_axis_zero_based'],table);I=np.asarray(Istr,float);X=B-I;y=qp*(old-base.C);weight=1/qp**2;fold=folds[ix];pred={r:np.empty(len(ix))for r in RIDGES}
        for f in range(3):
            tr=fold!=f;va=~tr;prep=power.weighted_prepare(X[tr],y[tr],weight[tr])
            for r in RIDGES:pred[r][va]=old[va]-X[va]@base.solve(prep,r)/qp[va]
        scores={'off':power.conditional_score(old,d['stream'][ix],qp)[0]}
        scores.update({str(r):power.conditional_score(pred[r],d['stream'][ix],qp)[0]for r in RIDGES});choice=min(scores,key=scores.get);r=None if choice=='off'else float(choice)
        beta=np.zeros(len(A))if r is None else base.solve(power.weighted_prepare(X,y,weight),r)
        model['parents'][str(p)]=dict(**arch,coefficients=beta.tolist(),proposal_integrals=Istr,ridge=r,enabled=r is not None)
        reports[str(p)]=dict(N=len(ix),scores=scores,choice=choice,conditional_variance_ratio=scores[choice]/scores['off'],coefficient_L1=float(abs(beta).sum()))
        print(p,reports[str(p)],flush=True)
    model.update(frozen_epoch=time.time(),source_sha256=sha(__file__),training_sha256=sha(args.data));write(O/'training-report.json',reports);write(O/'frozen-model.json',model)

if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/learning/train_exact_proposal_gram_powers.py <==
"""Training-only exact-q-Gram ridge; never reads external validation or calls physics."""
from pathlib import Path
import argparse,hashlib,importlib.util,itertools,json,math,time
import numpy as np
HERE=Path(__file__).resolve().parent

def mod(name,p):
 spec=importlib.util.spec_from_file_location(name,p);m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m);return m
q=mod('old_density_matched_powers',HERE/'train_density_matched_powers.py');power=q.power;base=q.base
mt=mod('extended_proposal_moments',HERE/'proposal_moments_extended.py')
RIDGES=(.01,.1,1.,10.);THRESHOLD=1e-10
TRAIN_SHA='faf55e51d655166a59cd916ef9a1dce2065d2aedcc532990a4c97bd5b60f3d06'
sha=q.sha;write=q.write

def product_moments(exponents,flip,table):
    """Exactly the same17separable mixture; only arithmetic evaluation is float64."""
    exponents=np.asarray(exponents,dtype=int)
    if exponents.shape[-1]!=5 or exponents.min()<0 or exponents.max()>table['max_n']:raise ValueError('Moment index')
    v={key:[np.asarray(table['reflected'if j==flip else'raw'][key],float)[exponents[...,j]]for j in range(5)]for key in('uniform','twou','h','ell')}
    out=.5*np.prod(v['uniform'],axis=0)+(1/16)*np.prod(v['ell'],axis=0)
    for k in(1,2):
        sets=list(itertools.combinations(range(5),k))
        for axes in sets:out+=(7/32/len(sets))*np.prod([v['h'][j]if j in axes else v['twou'][j]for j in range(5)],axis=0)
    return out

def whiten(A,flip,table,I):
    second=product_moments(A[:,None,:]+A[None,:,:],flip,table)
    G=second-np.outer(I,I);G=(G+G.T)/2
    eig,U=np.linalg.eigh(G);cut=THRESHOLD*eig[-1];keep=eig>cut
    if eig[-1]<=0 or eig[0]<-1e-12*eig[-1]:raise ArithmeticError('Gram is not positive semidefinite within roundoff')
    T=U[:,keep]/np.sqrt(eig[keep]);error=float(np.max(abs(T.T@G@T-np.eye(sum(keep)))))
    if error>2e-5:raise ArithmeticError('Whitening residual too large')
    return G,eig,T,dict(size=len(A),lambda_min=float(eig[0]),lambda_max=float(eig[-1]),negative_eigenvalue_count=int(sum(eig<0)),max_negative_over_lambda_max=float(max(0,-eig[0])/eig[-1]),fixed_relative_cut=THRESHOLD,absolute_cut=float(cut),kept=int(sum(keep)),discarded=int(sum(~keep)),smallest_kept=float(eig[keep][0]),largest_discarded=float(eig[~keep][-1])if any(~keep)else None,whitening_max_absolute_residual=error,symmetry_error=float(np.max(abs(G-G.T))))

def prepare(X,y,w):
    """Weighted nuisance centering only. No empirical variance normalization."""
    w=w/w.sum();mu=w@X;mean=float(w@y);V=X-mu
    G=V.T@(w[:,None]*V);rhs=V.T@(w*(y-mean));G=(G+G.T)/2
    return dict(mu=mu,target_mean=mean,G=G,rhs=rhs)

def solve(p,ridge):
    gamma=np.linalg.solve(p['G']+ridge*np.eye(len(p['rhs'])),p['rhs'])
    if not np.isfinite(gamma).all():raise ArithmeticError('Nonfinite coefficient')
    resid=float(np.linalg.norm((p['G']+ridge*np.eye(len(gamma)))@gamma-p['rhs'])/max(1.,np.linalg.norm(p['rhs'])))
    if resid>1e-10:raise ArithmeticError('Linear solution residual')
    return gamma,dict(normal_equation_relative_residual=resid,nuisance_intercept_not_deployed=float(p['target_mean']-p['mu']@gamma),coefficient_L2=float(np.linalg.norm(gamma)))

def train(args):
    O=args.output;pre=json.loads((O/'PREDECLARATION.json').read_text());assert pre['baseline_sha256']==power.BASE_SHA
    if(O/'frozen-model.json').exists():raise FileExistsError('Frozen model cannot be overwritten')
    assert sha(args.data)==TRAIN_SHA and sha(args.baseline)==power.BASE_SHA
    start=time.process_time();A=np.asarray(power.architecture(),int);assert A.shape==(314,5)and len(set(map(tuple,A)))==314
    table=mt.moment_table(120,64);write(O/'proposal-moments-n64.json',table)
    # Data are opened only after the architecture, spectrum policy and predeclaration exist.
    d=base.load(args.data);oldmodel=json.loads(args.baseline.read_text());N=len(d['W']);assert N==14128 and len(set(d['sourcekey']))==N
    assert np.isfinite(d['W']).all()and np.all(d['qp']>0)and np.all(d['qc']>=.5)
    names=sorted(set(d['batch_group']));sizes={g:int(sum(d['batch_group']==g))for g in names};count=[0,0,0];mapping={}
    for g in sorted(names,key=lambda x:(-sizes[x],str(x))):
        f=int(np.argmin(count));mapping[str(g)]=f;count[f]+=sizes[g]
    folds=np.array([mapping[str(g)]for g in d['batch_group']]);streams=d['physical_stream']
    write(O/'training-input.json',dict(data=str(args.data.resolve()),data_sha256=TRAIN_SHA,baseline_sha256=power.BASE_SHA,rows=N,parent_counts=np.bincount(d['parent'],minlength=3).tolist(),fold_mapping=mapping,fold_counts=count,powers=A.tolist(),source_key_unique=True,predeclaration_sha256=sha(O/'PREDECLARATION.json'),score_group_column='physical_stream plus actualqp',external_validation_read=False))
    model=dict(schema='density-matched-exact-Gram-power-control-v1',baseline_sha256=power.BASE_SHA,proposal_sha256='ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056',formula='E=qc*(h-Iq); Wnew=W_Gaussian-(h-Iq)/qp',parents={},moment_table_sha256=sha(O/'proposal-moments-n64.json'),spectral_relative_threshold=THRESHOLD,empirical_rescaling=False,physical_calls=0,formal_calls=0,inclusive_reference_used=False)
    before=np.empty(N);selected=np.empty(N);preds={r:np.empty(N)for r in RIDGES};reports={};spectra={}
    for parent in range(3):
        ix=np.flatnonzero(d['parent']==parent);qp=d['qp'][ix];qc=d['qc'][ix];tok=d['u_decimal'][ix,:5];fold=folds[ix]
        G0,J0=base.features(tok.astype(float),oldmodel['parents'][str(parent)]);b0=np.asarray(oldmodel['parents'][str(parent)]['coefficients']);old=d['W'][ix]-(G0/qc[:,None]-J0)@b0/qp;before[ix]=old
        flip=3 if parent==0 else 1 if parent==1 else None
        arch=dict(powers=A.tolist(),flip_axis_zero_based=flip);B,_=power.features(tok,arch);Istr=q.moments(A,flip,table);I=np.asarray(Istr,float)
        G,eig,T,spectrum=whiten(A,flip,table,I);X=(B-I)@T;y=qp*(old-base.C);w=1/qp**2
        np.savez_compressed(O/f'gram-parent{parent}.npz',G=G,eigenvalues=eig,T=T,Iq=I,powers=A)
        spectra[str(parent)]=spectrum;fold_models=[]
        for f in range(3):
            tr=fold!=f;va=~tr;p=prepare(X[tr],y[tr],w[tr]);models={}
            for ridge in RIDGES:
                gamma,diagnostic=solve(p,ridge);beta=T@gamma;preds[ridge][ix[va]]=old[va]-(X[va]@gamma)/qp[va]
                models[str(ridge)]=dict(gamma=gamma.tolist(),coefficients=beta.tolist(),diagnostic=diagnostic)
            fold_models.append(dict(fold=f,training_rows=ix[tr].tolist(),validation_rows=ix[va].tolist(),weighted_feature_mean=p['mu'].tolist(),weighted_target_mean=p['target_mean'],empirical_rescaling=False,models=models))
        write(O/f'fold-models-parent{parent}.json',fold_models)
        inputs={'off':old,**{str(r):preds[r][ix]for r in RIDGES}};details={key:power.conditional_score(values,streams[ix],qp)for key,values in inputs.items()};scores={key:val[0]for key,val in details.items()};choice=min(['off']+list(map(str,RIDGES)),key=scores.get);enabled=choice!='off';ridge=float(choice)if enabled else None
        if enabled:gamma,diagnostic=solve(prepare(X,y,w),ridge)
        else:gamma=np.zeros(T.shape[1]);diagnostic=dict(nuisance_intercept_not_deployed=None,normal_equation_relative_residual=0,coefficient_L2=0)
        beta=T@gamma;selected[ix]=inputs[choice]
        model['parents'][str(parent)]=dict(**arch,coefficients=beta.tolist(),whitened_coefficients=gamma.tolist(),proposal_integrals=Istr,enabled=enabled,ridge=ridge,gram_file=f'gram-parent{parent}.npz',gram_sha256=sha(O/f'gram-parent{parent}.npz'),spectrum=spectrum,fit_diagnostic=diagnostic)
        after=selected[ix];reports[str(parent)]=dict(rows=len(ix),scores=scores,score_group_details={k:v[1]for k,v in details.items()},choice=choice,conditional_variance_ratio=scores[choice]/scores['off'],baseline=power.metrics(old,d['batch_group'][ix]),selected_OOF=power.metrics(after,d['batch_group'][ix]),coefficient_L1=float(abs(beta).sum()),whitened_coefficient_L2=float(np.linalg.norm(gamma)),exact_q_aux_variance_float=float(beta@G@beta),spectral_aux_variance=float(gamma@gamma),maximum_basis_projection_discrepancy=float(np.max(abs((B-I)@beta-X@gamma))),worsenings=int(sum(abs(after)>abs(old))),crossings={str(t):dict(new=int(sum((abs(old)<=t)&(abs(after)>t))),resolved=int(sum((abs(old)>t)&(abs(after)<=t))))for t in(1000,3000,5000,10000)})
        write(O/'training-report.json',reports);write(O/'spectrum-report.json',spectra);print('PARENT',parent,json.dumps({k:reports[str(parent)][k]for k in('choice','conditional_variance_ratio','coefficient_L1','worsenings','crossings')}),'modes',T.shape[1],flush=True)
    model.update(training_sha256=TRAIN_SHA,predeclaration_sha256=sha(O/'PREDECLARATION.json'),training_input_sha256=sha(O/'training-input.json'),source_sha256=sha(__file__),moment_source_sha256=sha(HERE/'proposal_moments_extended.py'),frozen_epoch=time.time(),CPU_seconds=time.process_time()-start,CV_scope='Incremental only: fixed baseline learned on these training inputs; external validation not read',selection='Per-parent within-physical_stream/qp centered complete-W OOF variance')
    write(O/'frozen-model.json',model);np.savez_compressed(O/'training-OOF.npz',u_decimal=d['u_decimal'],parent=d['parent'],qp=d['qp'],qc=d['qc'],sourcekey=d['sourcekey'],physical_stream=streams,batch_group=d['batch_group'],fold=folds,before=before,selected=selected,**{'ridge_'+str(r):v for r,v in preds.items()})
    write(O/'manifest.json',dict(model_sha256=sha(O/'frozen-model.json'),files={p.name:sha(p)for p in O.iterdir()if p.is_file()and p.name not in('manifest.json','training.log')},sources={str(p):sha(p)for p in [Path(__file__),HERE/'proposal_moments_extended.py',HERE/'train_density_matched_powers.py',HERE/'positive_power_control_weighted.py',HERE/'rbf_control.py']},training_sha256=TRAIN_SHA,baseline_sha256=power.BASE_SHA,external_validation_read=False,physical_calls=0,formal_calls=0,runtime_prepared=False))
    print('FROZEN',sha(O/'frozen-model.json'),'CPU',model['CPU_seconds'],flush=True)
if __name__=='__main__':
    a=argparse.ArgumentParser();a.add_argument('--data',type=Path,required=True);a.add_argument('--baseline',type=Path,required=True);a.add_argument('--output',type=Path,required=True);train(a.parse_args())


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/nlo_scet.py <==
"""NLO geometric three-jettiness, Q=mu=1, coefficients of alpha_s/(2 pi).

Inputs are q,qbar,g energy fractions summing to two. The returned H1 is
the full singular delta coefficient divided by that assignment's Born.
Sources: hep-ph/0603140, 1008.1936, 1102.4344, hep-ph/0505111.
The hard finite conversion is explicit and independently testable.
"""
import itertools
import numpy as np
from scipy.special import spence
from numpy.polynomial.legendre import leggauss

CF, CA, NF, TF = 4/3, 3., 5., .5
BETA0 = (11*CA-4*TF*NF)/3

def R(y,z):
    return (np.log(y)*np.log(z)-np.log(y)*np.log1p(-y)
            -np.log(z)*np.log1p(-z)+np.pi**2/6-spence(1-y)-spence(1-z))

def hard(x):
    """MSbar hard interference/B, from the corrected raw EERAD3 formula.

    Corrects the two known transcription errors in EERAD3 2.0.0, rather
    than importing its integrated antenna contribution. Catani's
    exp(gamma_E eps)/Gamma(1-eps) Re[(-s)^(-eps)] finite expansion is
    -7 pi^2/12 times the double pole.
    """
    x=np.asarray(x); c,a,b=1-x[...,2],1-x[...,1],1-x[...,0]
    T=a/b+b/a+2*c/(a*b)
    la,lb,lc=np.log(a),np.log(b),np.log(c)
    rat=1+(c+b)/(2*a)+(c+a)/(2*b)-a/(2*(c+a))-b/(2*(c+b))
    rat+=la*(2-a*b/(2*(c+b)**2)+2*(a-b)/(c+b))
    rat+=lb*(2-a*b/(2*(c+a)**2)+2*(b-a)/(c+a))
    sl=-(c+b)/(2*a)-(c+a)/(2*b)+c/(2*(c+a))+c/(2*(c+b))+2*c/(a+b)
    sl+=2*lc*(2*c/(a+b)+c*c/(a+b)**2)
    sl+=la/2*(c*a/(c+b)**2+4*c/(c+b)+a/(c+b))
    sl+=lb/2*(c*b/(c+a)**2+4*c/(c+a)+b/(c+a))
    sl+=R(c,a)*(2*c+a)/b+R(c,b)*(2*c+b)/a
    lc0=-4-R(a,b)-(la*la+lb*lb)/2+rat/T
    sl0=-4-R(c,a)-R(c,b)-lc*lc/2+sl/T
    raw=CA*lc0-sl0/CA
    pole2=-(2*CA-1/CA)
    return raw-7*np.pi**2/12*pole2

def jets(x):
    x=np.asarray(x); l=np.log(x)
    q=CF/2*(7-np.pi**2-3*l[...,:2]+2*l[...,:2]**2)
    g=(CA*(67/9-np.pi**2)-20*TF*NF/9-BETA0*l[...,2]+2*CA*l[...,2]**2)/2
    return np.sum(q,axis=-1)+g

def angular_integrals(alpha,beta,order=64):
    """Jouttenus et al. Appendix A9, vectorized 1D Gauss quadrature."""
    alpha,beta=np.broadcast_arrays(np.asarray(alpha),np.asarray(beta))
    sa,sb=np.sqrt(alpha),np.sqrt(beta)
    cut=np.arccos(np.clip((alpha+beta-1)/(2*sa*sb),-1,1))
    cut=np.where(np.abs(sa-sb)>=1,0.,cut)
    cut=np.where(sa+sb<=1,np.pi,cut)
    nodes,weights=leggauss(order); nodes=(nodes+1)/2;weights=weights/2
    def integral(lo,hi,second=False):
        phi=lo[...,None]+(hi-lo)[...,None]*nodes
        root=np.sqrt(np.maximum(1/alpha[...,None]-np.sin(phi)**2,0))
        yp=np.cos(phi)+root
        ym=np.cos(phi)-root if second else np.sqrt(beta/alpha)[...,None]+np.zeros_like(phi)
        active=(hi>lo)[...,None]
        yp=np.where(active,yp,1.);ym=np.where(active,ym,1.)
        g=lambda y: -2*np.real(spence(1-y*np.exp(1j*phi)))
        i0=np.sum(weights*np.log(yp/ym),axis=-1)*(hi-lo)*2/np.pi
        i1=np.sum(weights*(g(yp)-g(ym)),axis=-1)*(hi-lo)*2/np.pi
        return i0,i1
    i0,i1=integral(np.zeros_like(cut),cut)
    mask=alpha>beta+1
    upper=np.where(mask,np.arcsin(1/np.sqrt(np.maximum(alpha,1))),cut)
    j0,j1=integral(cut,upper,True)
    return i0+j0,i1+j1

def geometry(x):
    x=np.asarray(x)
    return np.stack([(1-x[...,2])/(x[...,0]*x[...,1]),
                     (1-x[...,1])/(x[...,0]*x[...,2]),
                     (1-x[...,0])/(x[...,1]*x[...,2])],axis=-1)

def soft(x,order=64):
    return np.sum(soft_basis(x,order)*np.array([1/6,-3/2,-3/2]),axis=-1)

def soft_basis(x,order=64):
    s=geometry(x);result=np.zeros(s.shape); pairs={(0,1):0,(0,2):1,(1,2):2}
    for i,j in itertools.permutations(range(3),2):
        m=3-i-j
        ij=pairs[tuple(sorted((i,j)))];jm=pairs[tuple(sorted((j,m)))];im=pairs[tuple(sorted((i,m)))]
        alpha,beta=s[...,jm]/s[...,ij],s[...,im]/s[...,ij]
        i0,i1=angular_integrals(alpha,beta,order)
        result[...,ij]+=.5*np.log(s[...,ij])**2-np.pi**2/12+2*(i0*np.log(alpha)+i1)
    return result

def coefficients(x,order=64):
    x=np.asarray(x);s=geometry(x)
    H=hard(x)+jets(x)+soft(x,order)
    a11=-2*(2*CF+CA)+np.zeros(x.shape[:-1])
    a10=-47/6+2*np.sum(np.log(x)*np.array([CF,CF,CA]),axis=-1)
    a10-=4*np.sum(np.log(s)*np.array([1/6,-3/2,-3/2]),axis=-1)
    return H,a10,a11

def born(x):
    x=np.asarray(x)
    return CF*(x[...,0]**2+x[...,1]**2)/((1-x[...,0])*(1-x[...,1]))

def summed(x,order=64):
    x=np.asarray(x);B=np.zeros(x.shape[:-1]);parts=np.zeros(x.shape[:-1]+(3,))
    basis=soft_basis(x,order);pair_index={(0,1):0,(0,2):1,(1,2):2}
    for gluon in range(3):
        quarks=[i for i in range(3) if i!=gluon];xx=x[...,quarks+[gluon]];b=2*born(xx)
        colours=np.full(3,-1.5);colours[pair_index[tuple(quarks)]]=1/6
        H=hard(xx)+jets(xx)+np.sum(basis*colours,axis=-1)
        ss=geometry(xx)
        a10=-47/6+2*np.sum(np.log(xx)*np.array([CF,CF,CA]),axis=-1)
        a10-=4*np.sum(np.log(ss)*np.array([1/6,-3/2,-3/2]),axis=-1)
        a11=np.full_like(a10,-2*(2*CF+CA))
        parts+=b[...,None]*np.stack([H,a10,a11],axis=-1);B+=b
    return B,parts/B[...,None]


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/proposal.py <==
"""Fixed normalized continuous proposal for the COMPLETE residual.

Only u1..5 are sampled here. Parent selection and its density stay external.
No physical evaluator is imported and no production is installed.
"""
from dataclasses import dataclass
from itertools import combinations
import mpmath as mp

RAY_SETS = {k: tuple(combinations(range(5), k)) for k in (1, 2)}


@dataclass(frozen=True)
class CompleteResidualRayProposal:
    digits: int = 100

    def __post_init__(self):
        if self.digits < 80:
            raise ValueError('At least 80 decimal digits are required')

    def identity(self):
        return dict(kind='complete-residual-common-ray-log-v1',
            coordinate='u in (0,1)^5, physical chart x=u^2',
            weights=['1/2', '7/32', '7/32', '1/16'],
            components=['uniform', 'all-5-one-ray', 'all-10-two-ray', 'joint-log'],
            ray_selection='equal, global fixed sets; no point-dependent parameters',
            remaining_h='L1/2+L2/4+1/(8*sqrt(1-u))',
            La='sum(k=0..4,a^(k+1)*u^(a-1)*(-log(u))^k/k!)/5',
            other_coordinate_density='2*u; native local lift is unchanged',
            log_power=33, log_scale=31, digits=self.digits,
            parent='external and unchanged; full density=q_parent*q_continuous',
            estimator='(native-local)/(q_parent*q_continuous)+global/q_parent; known control C once',
            global_lift='analytic global uses the new normalized continuous density',
            rng='53-bit midpoint uniforms; no clipping or truncation')

    @staticmethod
    def _open(value):
        u = mp.mpf(value)
        if not mp.isfinite(u) or not 0 < u < 1:
            raise ValueError('All coordinates and supplied uniforms must be finite and open')
        return u

    @staticmethod
    def log_shape(u, rate):
        t = -mp.log(u)
        return mp.fsum(rate**(k+1)*u**(rate-1)*t**k/mp.factorial(k)
                       for k in range(5))/5

    @classmethod
    def remaining_density(cls, u):
        return cls.log_shape(u, 1)/2 + cls.log_shape(u, 2)/4 + 1/(8*mp.sqrt(1-u))

    def components(self, point):
        with mp.workdps(self.digits):
            if len(point) not in (5, 6):
                raise ValueError('Expected five coordinates, optionally followed by parent coordinate')
            values = [self._open(v) for v in point]
            u = values[:5]
            h = [self.remaining_density(v) for v in u]
            rays = {}
            for k in (1, 2):
                rays[k] = mp.fsum(mp.fprod(h[j] if j in selected else 2*u[j]
                    for j in range(5)) for selected in RAY_SETS[k])/len(RAY_SETS[k])
            tail = mp.fprod(32/(31*v)*(1-mp.log(v)/31)**(-33) for v in u)
            return dict(uniform=mp.mpf(1), one_ray=rays[1], two_ray=rays[2], joint_log=tail)

    def density(self, point):
        with mp.workdps(self.digits):
            c = self.components(point)
            return mp.mpf(1)/2 + mp.mpf(7)/32*(c['one_ray']+c['two_ray']) + c['joint_log']/16

    def density_x(self, point):
        with mp.workdps(self.digits):
            if len(point) != 5:
                raise ValueError('Expected five x coordinates')
            u = [mp.sqrt(self._open(x)) for x in point]
            return self.density(u)/(32*mp.fprod(u))

    def draw_from_uniforms(self, uniforms):
        """Return (u5, full_continuous_q, count, component), at most 19 uniforms.

        The caller supplies and records the independent parent coordinate.
        All mixture choices are made with exact rational boundaries in mp.
        """
        stream = iter(uniforms)
        count = 0
        with mp.workdps(self.digits):
            def take():
                nonlocal count
                try:
                    value = next(stream)
                except StopIteration as exc:
                    raise ValueError('Insufficient supplied uniforms') from exc
                count += 1
                return self._open(value)

            select = take()
            if select < mp.mpf(1)/2:
                name = 'uniform'
                u = [take() for _ in range(5)]
            elif select < mp.mpf(15)/16:
                k = 1 if select < mp.mpf(23)/32 else 2
                remaining = RAY_SETS[k][int(len(RAY_SETS[k])*take())]
                name = f'{k}-ray:' + ','.join(str(j+1) for j in remaining)
                u = []
                for j in range(5):
                    if j not in remaining:
                        u.append(mp.sqrt(take()))
                        continue
                    mode = take()
                    if mode < mp.mpf(3)/4:
                        rate = 1 if mode < mp.mpf(1)/2 else 2
                        degree = int(5*take())
                        product = mp.fprod(take() for _ in range(degree+1))
                        u.append(product if rate == 1 else mp.sqrt(product))
                    else:
                        z = take()
                        u.append((1-z)*(1+z))
            else:
                name = 'joint-log'
                u = [mp.exp(-31*mp.expm1(-mp.log1p(-take())/32)) for _ in range(5)]
            for v in u:
                self._open(v)
            return tuple(u), self.density(u), count, name

    def draw(self, rng):
        """Use a NumPy Generator-like .integers method and return mp u5,q.

        Serialize u with mp.nstr at self.digits. Do not cast through float
        before writing a native input. The original complete local five-vector
        is divided by q_parent*q; the global companion is outside q.
        """
        def uniforms():
            while True:
                n = int(rng.integers(0, 1 << 53))
                if not 0 <= n < 1 << 53:
                    raise ValueError('RNG integer outside 53-bit range')
                yield (mp.mpf(n)+mp.mpf(1)/2)/(1 << 53)
        unit, q, _, _ = self.draw_from_uniforms(uniforms())
        return unit, q


DEFAULT = CompleteResidualRayProposal()


def identity():
    return DEFAULT.identity()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90 <==
! Isolated exact lowest-parent complete-block reference; no physical source calls.
module lowest_exact_compensation_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
implicit none
private
integer,parameter::qp=real128
public::lowest_delta5
include 'lowest_exact_constants.inc'
contains
pure real(qp) function source_sum(t) result(v)
real(qp),intent(in)::t
v=32*(4*t*t+9*t+9)/(1+t)**2+32*(4*t*t+9)/(1+t*t)
end function
pure real(qp) function mixed(X,Y,shape) result(v)
real(qp),intent(in)::X,Y
integer,intent(in)::shape
real(qp)::z,t
select case(shape)
case(1,2,3)
 z=X*Y
 if(shape==2)z=2*z
 if(shape==3)z=X*min(2*Y,1._qp)
 t=sqrt(z)
 v=-32*t*(5*t+9)/(1+t)**2-160*z/(1+z)
case(4)
 v=0
 if(2*X*Y>1)v=source_sum(1/sqrt(Y))-source_sum(sqrt(2*X))
case(5)
 v=0
 if(2*Y>1)v=source_sum(1/sqrt(X*Y))-source_sum(sqrt(2/X))
end select
end function
subroutine lowest_delta5(u,branch,local5,addback5,delta5,status)
real(qp),intent(in)::u(6)
integer,intent(in)::branch
real(qp),intent(out)::local5(0:4),addback5(0:4),delta5(0:4)
integer,intent(out)::status
integer,parameter::ax(10)=[1,1,1,1,1,2,2,2,2,1],ay(10)=[3,3,3,3,3,4,4,3,4,3]
integer,parameter::shape(10)=[1,1,1,3,3,4,4,2,5,2]
integer,parameter::b1(10)=[0,0,0,0,0,2,3,2,2,2],b2(10)=[0,0,0,2,3,4,3,3,3,1]
integer,parameter::prodB(10)=[2,0,2,2,2,2,2,6,2,6],shiftB(10)=[2,0,2,2,2,2,2,2,2,3]
real(qp)::X,Y,L,J,fac,h,K(0:4)
integer::i
local5=0;addback5=0;delta5=0;status=0
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1).or.branch/=int(72*u(6)))then
 status=1;return
endif
if(branch/=58.and.branch/=59.and.branch/=70.and.branch/=71)return
J=32*product(u(:5))/acos(-1._qp)
do i=1,10
 X=u(ax(i))**2;Y=u(ay(i))**2
 L=b1(i)*log(X)+b2(i)*log(Y)-log(2._qp)
 fac=J*mixed(X,Y,shape(i))/(X*Y);K=0
 if(i==2)then
  K(0)=4*L-24;K(1)=4
 else
  h=2*shiftB(i)
  K(0)=2._qp/prodB(i)*(L*L/2-h*L+h*h)
  K(1)=2._qp/prodB(i)*(L-h);K(2)=2._qp/prodB(i)
 endif
 local5=local5+fac*K
enddo
addback5=lowest_per_branch_companion
delta5=addback5-local5
if(.not.all(ieee_is_finite(delta5)))status=2
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_constants.inc <==
real(qp),parameter,public::lowest_per_branch_companion(0:4)=[ &
-106391.2734493584012519826913210243669864202772212959971206271280677929510950374032_qp, &
14525.94598128369433397473258243228533904722417278072904657234429471130807800231952_qp, &
-1776.34347921206470746850328154103626154104809370065026024523616391305195409335489_qp, &
0.0_qp, &
0.0_qp ]


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90 <==
! Every coordinate, including beta>0, has a constant endpoint subtraction.
module endpoint_zero_kernel_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
integer,parameter,public::allaxes_qp=real128
public::allaxes_contract
contains
subroutine allaxes_contract(x,beta,D,B,nn,dd,tt,out,status,nterms,blocks,prefactors,contracts)
real(real128),intent(in)::x(5),beta(5),nn(0:31),dd(0:31),tt(0:31)
integer,intent(in)::D(5),B(5)
real(real128),intent(out)::out(6),blocks(0:4,0:31),prefactors(0:31),contracts(0:4,0:31)
integer,intent(out)::status,nterms
integer::integ,face,j,nd,ad(5),ab(5),st,sgn,p
real(real128)::ld,lt,pref,alpha(5),poly(0:4,0:4),vals(0:4),sums(0:4),comp(0:4),y(0:4),tmp(0:4)
out=0;blocks=0;prefactors=0;contracts=0;status=0;nterms=0;poly=0;poly(0,0)=1
if(any(x<=0).or.any(x>=1).or.any(beta<0).or.count(beta==0)>4.or.any(dd<=0).or.any(tt<=0).or. &
 .not.all(ieee_is_finite(x)).or..not.all(ieee_is_finite(beta)).or. &
 .not.all(ieee_is_finite(nn)).or..not.all(ieee_is_finite(dd)).or..not.all(ieee_is_finite(tt)))then
 status=7;return
endif
do integ=0,31
 ld=0;lt=0;pref=1;nd=0
 do j=1,5
  if(btest(integ,j-1))then
   nd=nd+1;ad(nd)=D(j);ab(nd)=B(j);alpha(nd)=beta(j)
  else
   ld=ld+D(j)*log(x(j));lt=lt+B(j)*log(x(j));pref=pref*x(j)**(beta(j)-1)
  endif
 enddo
 sums=0;comp=0
 do face=0,31
  if(iand(face,integ)/=integ)cycle
   if(nn(face)==0)cycle ! exact zero source: no Mellin evaluation required
  sgn=(-1)**(popcnt(face)-popcnt(integ))
  call contract_mellin_polynomial(poly,log(dd(face))+ld,log(tt(face))+lt,ad(:nd),ab(:nd),alpha(:nd),vals,st)
  if(st/=0)then
   status=100+st;return
  endif
  nterms=nterms+1
  y=sgn*nn(face)*vals-comp;tmp=sums+y;comp=(tmp-sums)-y;sums=tmp
 enddo
 prefactors(integ)=pref;contracts(:,integ)=sums;blocks(:,integ)=pref*sums
 do p=0,4
  out(p+1)=out(p+1)+blocks(p,integ)
 enddo
 out(6)=out(6)+abs(blocks(0,integ))
enddo
if(.not.all(ieee_is_finite(out)))status=8
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90 <==
! Isolated candidate generated from the audited scalar endpoint source.
! Original source SHA256: 39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a
! No changes to that source, the physical map, endpoint forest, or production.
module filtered_label_average_physics_qp
use endpoint_series_qp
implicit none
private
public::physical_series,gram_frame,make_gram_frame,gram_square_for_matching,tree_series_gram
type::gram_frame
 type(series)::amp(2,3)
 integer::map(3)=0
end type
public::configure_filter,face_is_zero
integer,parameter::nt_filter=3676,pmin_filter=-2,pmax_filter=5
integer,parameter::term_power(10,nt_filter)=reshape([ &
-1,-1,0,1,-1,1,0,0,0,0,-1,-1,0,1,0,0,0,0,0,0, &
-1,-1,0,1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,0,-1,0, &
-1,-1,0,1,1,-1,0,0,0,0,-1,-1,0,1,1,0,0,-1,0,0, &
-1,-1,0,1,1,0,0,0,-1,0,-1,-1,0,2,-1,0,0,0,0,0, &
-1,-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,0,0,-1,0,0, &
-1,-1,0,2,0,0,0,0,-1,0,-1,-1,0,2,0,3,-2,0,-2,0, &
-1,-1,0,2,1,2,-2,-2,0,0,-1,-1,0,2,1,2,-2,0,-2,0, &
-1,-1,0,2,2,1,-2,-2,0,0,-1,-1,0,2,2,1,-2,0,-2,0, &
-1,-1,0,2,3,0,-2,-2,0,0,-1,-1,0,3,-1,-1,0,0,0,0, &
-1,-1,0,3,0,0,0,-1,-1,0,-1,-1,0,3,1,1,-2,-2,0,0, &
-1,-1,0,3,1,1,-2,0,-2,0,-1,-1,0,4,0,1,-2,0,-2,0, &
-1,-1,0,4,1,0,-2,-2,0,0,-1,-1,1,0,-1,1,0,0,0,0, &
-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,0,1,-1,0,0,0,0, &
-1,-1,1,0,1,1,0,-1,-1,0,-1,-1,1,1,0,1,-1,-1,0,0, &
-1,-1,1,1,0,1,-1,0,-1,0,-1,-1,1,1,1,0,-1,-1,0,0, &
-1,-1,1,1,1,0,-1,0,-1,0,-1,-1,1,2,0,0,-2,0,0,0, &
-1,-1,1,2,0,2,-2,-2,0,0,-1,-1,1,2,0,2,-2,0,-2,0, &
-1,-1,1,2,1,1,-2,-2,0,0,-1,-1,1,2,1,1,-2,0,-2,0, &
-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,1,2,2,0,-2,0,-2,0, &
-1,-1,1,3,0,1,-2,-2,0,0,-1,-1,1,3,0,1,-2,0,-2,0, &
-1,-1,1,3,1,0,-2,-2,0,0,-1,-1,1,3,1,0,-2,0,-2,0, &
-1,-1,1,4,0,0,-2,-2,0,0,-1,-1,1,4,0,0,-2,0,-2,0, &
-1,-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,0,-1,0,0,0,0, &
-1,-1,2,2,-1,2,-2,-2,0,0,-1,-1,2,2,0,1,-2,-2,0,0, &
-1,-1,2,2,0,1,-2,0,-2,0,-1,-1,2,2,1,0,-2,-2,0,0, &
-1,-1,2,2,1,0,-2,0,-2,0,-1,-1,2,2,2,-1,-2,0,-2,0, &
-1,-1,2,3,-1,1,-2,-2,0,0,-1,-1,2,3,0,0,-2,-2,0,0, &
-1,-1,2,3,0,0,-2,0,-2,0,-1,-1,2,3,1,-1,-2,0,-2,0, &
-1,-1,2,4,-1,0,-2,-2,0,0,-1,-1,2,4,0,-1,-2,0,-2,0, &
-1,-1,3,0,-1,-1,0,0,0,0,-1,-1,3,2,-1,1,-2,-2,0,0, &
-1,-1,3,2,0,0,-2,-2,0,0,-1,-1,3,2,0,0,-2,0,-2,0, &
-1,-1,3,2,1,-1,-2,0,-2,0,-1,-1,4,2,-1,0,-2,-2,0,0, &
-1,-1,4,2,0,-1,-2,0,-2,0,-1,0,-1,-1,1,1,0,0,0,0, &
-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,-1,3,-1,0,0,0,0, &
-1,0,-1,0,1,0,0,0,0,0,-1,0,-1,0,1,1,-1,0,0,0, &
-1,0,-1,0,1,1,0,0,-1,0,-1,0,-1,0,2,-1,0,0,0,0, &
-1,0,-1,0,2,0,-1,0,0,0,-1,0,-1,0,2,0,0,0,-1,0, &
-1,0,-1,0,2,3,0,-2,-2,0,-1,0,-1,0,3,0,-1,0,-1,0, &
-1,0,-1,0,4,1,0,-2,-2,0,-1,0,-1,1,1,-1,0,0,0,0, &
-1,0,-1,1,1,0,-1,0,0,0,-1,0,-1,1,1,0,0,0,-1,0, &
-1,0,-1,1,2,2,-2,-2,0,0,-1,0,-1,1,2,2,0,-2,-2,0, &
-1,0,-1,1,3,1,-2,-2,0,0,-1,0,-1,1,3,1,0,-2,-2,0, &
-1,0,-1,1,4,0,-2,-2,0,0,-1,0,-1,2,2,1,-2,-2,0,0, &
-1,0,-1,2,2,1,0,-2,-2,0,-1,0,-1,3,2,0,-2,-2,0,0, &
-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0,0, &
-1,0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,0,-1,0,0,0, &
-1,0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,0, &
-1,0,0,0,1,1,-1,-1,0,0,-1,0,0,0,1,1,-1,0,-1,0, &
-1,0,0,0,1,1,0,-2,0,0,-1,0,0,0,1,3,0,-2,-2,0, &
-1,0,0,0,1,3,0,-2,0,-2,-1,0,0,0,2,-1,-1,0,0,0, &
-1,0,0,0,2,-1,0,0,-1,0,-1,0,0,0,2,0,-1,-1,0,0, &
-1,0,0,0,2,0,-1,0,-1,0,-1,0,0,0,2,2,0,-2,-2,0, &
-1,0,0,0,2,2,0,-2,0,-2,-1,0,0,0,3,-1,-1,0,-1,0, &
-1,0,0,0,3,1,0,-2,-2,0,-1,0,0,0,3,1,0,-2,0,-2, &
-1,0,0,0,4,0,0,-2,-2,0,-1,0,0,0,4,0,0,-2,0,-2, &
-1,0,0,0,5,-1,0,-2,0,-2,-1,0,0,1,-1,0,0,0,0,0, &
-1,0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,0,-1,0,0,0, &
-1,0,0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,0,-1,0, &
-1,0,0,1,0,1,-2,0,0,0,-1,0,0,1,0,1,-1,-1,0,0, &
-1,0,0,1,0,1,0,-1,-1,0,-1,0,0,1,0,3,-2,0,-2,0, &
-1,0,0,1,0,3,-2,0,0,-2,-1,0,0,1,1,-1,-1,0,0,0, &
-1,0,0,1,1,-1,0,-1,0,0,-1,0,0,1,1,-1,0,0,-1,0, &
-1,0,0,1,1,0,-2,0,0,0,-1,0,0,1,1,0,-1,0,-1,0, &
-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,1,0,0,-1,-1,0, &
-1,0,0,1,1,2,-2,-2,0,0,-1,0,0,1,1,2,-2,0,-2,0, &
-1,0,0,1,1,2,-2,0,0,-2,-1,0,0,1,1,2,0,-2,-2,0, &
-1,0,0,1,1,2,0,-2,0,-2,-1,0,0,1,2,-1,-1,0,-1,0, &
-1,0,0,1,2,-1,0,-1,-1,0,-1,0,0,1,2,1,-2,-2,0,0, &
-1,0,0,1,2,1,-2,0,-2,0,-1,0,0,1,2,1,-2,0,0,-2, &
-1,0,0,1,2,1,0,-2,-2,0,-1,0,0,1,2,1,0,-2,0,-2, &
-1,0,0,1,3,0,-2,-2,0,0,-1,0,0,1,3,0,-2,0,-2,0, &
-1,0,0,1,3,0,-2,0,0,-2,-1,0,0,1,3,0,0,-2,-2,0, &
-1,0,0,1,3,0,0,-2,0,-2,-1,0,0,1,4,-1,-2,0,0,-2, &
-1,0,0,1,4,-1,0,-2,0,-2,-1,0,0,2,-1,-1,0,0,0,0, &
-1,0,0,2,0,-1,0,-1,0,0,-1,0,0,2,0,-1,0,0,-1,0, &
-1,0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,0,-1,-1,0, &
-1,0,0,2,0,2,-2,0,-2,0,-1,0,0,2,0,2,-2,0,0,-2, &
-1,0,0,2,1,-1,-1,0,-1,0,-1,0,0,2,1,-1,0,-1,-1,0, &
-1,0,0,2,1,1,-2,-2,0,0,-1,0,0,2,1,1,-2,0,-2,0, &
-1,0,0,2,1,1,-2,0,0,-2,-1,0,0,2,1,1,0,-2,-2,0, &
-1,0,0,2,1,1,0,-2,0,-2,-1,0,0,2,2,0,-2,-2,0,0, &
-1,0,0,2,2,0,-2,0,-2,0,-1,0,0,2,2,0,-2,0,0,-2, &
-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,2,2,0,0,-2,0,-2, &
-1,0,0,2,3,-1,-2,0,0,-2,-1,0,0,2,3,-1,0,-2,0,-2, &
-1,0,0,3,0,-1,0,-1,-1,0,-1,0,0,3,0,1,-2,0,-2,0, &
-1,0,0,3,0,1,-2,0,0,-2,-1,0,0,3,1,0,-2,-2,0,0, &
-1,0,0,3,1,0,-2,0,-2,0,-1,0,0,3,1,0,-2,0,0,-2, &
-1,0,0,3,1,0,0,-2,-2,0,-1,0,0,3,1,0,0,-2,0,-2, &
-1,0,0,3,2,-1,-2,0,0,-2,-1,0,0,3,2,-1,0,-2,0,-2, &
-1,0,0,4,0,0,-2,0,-2,0,-1,0,0,4,0,0,-2,0,0,-2, &
-1,0,0,4,1,-1,-2,0,0,-2,-1,0,0,4,1,-1,0,-2,0,-2, &
-1,0,0,5,0,-1,-2,0,0,-2,-1,0,1,-1,1,-1,0,0,0,0, &
-1,0,1,-1,1,1,0,-1,0,-1,-1,0,1,0,-1,0,0,0,0,0, &
-1,0,1,0,-1,1,-1,0,0,0,-1,0,1,0,-1,1,0,0,0,-1, &
-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0,0, &
-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,0,-1, &
-1,0,1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-1, &
-1,0,1,0,0,1,0,-2,0,0,-1,0,1,0,0,3,0,-2,-2,0, &
-1,0,1,0,0,3,0,-2,0,-2,-1,0,1,0,1,-1,-1,0,0,0, &
-1,0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,-1, &
-1,0,1,0,1,0,-1,0,-1,0,-1,0,1,0,1,0,-1,0,0,-1, &
-1,0,1,0,1,0,0,-1,-1,0,-1,0,1,0,1,0,0,-1,0,-1, &
-1,0,1,0,1,2,0,-2,-2,0,-1,0,1,0,1,2,0,-2,0,-2, &
-1,0,1,0,2,-1,-1,0,-1,0,-1,0,1,0,2,-1,-1,0,0,-1, &
-1,0,1,0,2,1,0,-2,-2,0,-1,0,1,0,2,1,0,-2,0,-2, &
-1,0,1,0,3,0,0,-2,-2,0,-1,0,1,0,3,0,0,-2,0,-2, &
-1,0,1,0,4,-1,0,-2,-2,0,-1,0,1,0,4,-1,0,-2,0,-2, &
-1,0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,0,-1,0,-1, &
-1,0,1,1,0,-1,-1,0,0,0,-1,0,1,1,0,-1,0,-1,0,0, &
-1,0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,0,0,0,-1, &
-1,0,1,1,0,0,-2,0,0,0,-1,0,1,1,0,0,-1,0,-1,0, &
-1,0,1,1,0,0,-1,0,0,-1,-1,0,1,1,0,0,0,-2,0,0, &
-1,0,1,1,0,0,0,-1,-1,0,-1,0,1,1,0,0,0,-1,0,-1, &
-1,0,1,1,0,2,-2,-2,0,0,-1,0,1,1,0,2,-2,0,-2,0, &
-1,0,1,1,0,2,-2,0,0,-2,-1,0,1,1,0,2,0,-2,-2,0, &
-1,0,1,1,0,2,0,-2,0,-2,-1,0,1,1,1,-1,-1,0,-1,0, &
-1,0,1,1,1,1,-2,-2,0,0,-1,0,1,1,1,1,-2,0,-2,0, &
-1,0,1,1,1,1,-2,0,0,-2,-1,0,1,1,1,1,0,-2,-2,0, &
-1,0,1,1,1,1,0,-2,0,-2,-1,0,1,1,2,0,-2,-2,0,0, &
-1,0,1,1,2,0,-2,0,-2,0,-1,0,1,1,2,0,-2,0,0,-2, &
-1,0,1,1,2,0,0,-2,-2,0,-1,0,1,1,2,0,0,-2,0,-2, &
-1,0,1,1,3,-1,-2,0,-2,0,-1,0,1,1,3,-1,-2,0,0,-2, &
-1,0,1,1,3,-1,0,-2,-2,0,-1,0,1,1,3,-1,0,-2,0,-2, &
-1,0,1,2,0,-1,-1,0,-1,0,-1,0,1,2,0,-1,0,-1,0,-1, &
-1,0,1,2,0,1,-2,-2,0,0,-1,0,1,2,0,1,-2,0,-2,0, &
-1,0,1,2,0,1,-2,0,0,-2,-1,0,1,2,0,1,0,-2,-2,0, &
-1,0,1,2,0,1,0,-2,0,-2,-1,0,1,2,1,0,-2,-2,0,0, &
-1,0,1,2,1,0,-2,0,-2,0,-1,0,1,2,1,0,-2,0,0,-2, &
-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,2,1,0,0,-2,0,-2, &
-1,0,1,2,2,-1,-2,0,-2,0,-1,0,1,2,2,-1,-2,0,0,-2, &
-1,0,1,2,2,-1,0,-2,-2,0,-1,0,1,2,2,-1,0,-2,0,-2, &
-1,0,1,3,0,0,-2,-2,0,0,-1,0,1,3,0,0,-2,0,-2,0, &
-1,0,1,3,0,0,-2,0,0,-2,-1,0,1,3,0,0,0,-2,-2,0, &
-1,0,1,3,0,0,0,-2,0,-2,-1,0,1,3,1,-1,-2,0,-2,0, &
-1,0,1,3,1,-1,-2,0,0,-2,-1,0,1,3,1,-1,0,-2,-2,0, &
-1,0,1,3,1,-1,0,-2,0,-2,-1,0,1,4,0,-1,-2,0,-2,0, &
-1,0,1,4,0,-1,-2,0,0,-2,-1,0,1,4,0,-1,0,-2,0,-2, &
-1,0,2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,0,-1,0,0,0, &
-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,-1,3,0,-2,0,-2, &
-1,0,2,0,0,-1,-1,0,0,0,-1,0,2,0,0,-1,0,0,0,-1, &
-1,0,2,0,0,0,-1,-1,0,0,-1,0,2,0,0,0,-1,0,0,-1, &
-1,0,2,0,0,2,0,-2,-2,0,-1,0,2,0,0,2,0,-2,0,-2, &
-1,0,2,0,1,-1,-1,0,-1,0,-1,0,2,0,1,-1,-1,0,0,-1, &
-1,0,2,0,1,1,0,-2,-2,0,-1,0,2,0,1,1,0,-2,0,-2, &
-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,0,2,0,0,-2,0,-2, &
-1,0,2,0,3,-1,0,-2,-2,0,-1,0,2,0,3,-1,0,-2,0,-2, &
-1,0,2,1,-1,0,0,-2,0,0,-1,0,2,1,-1,2,-2,-2,0,0, &
-1,0,2,1,-1,2,0,-2,0,-2,-1,0,2,1,0,-1,-1,0,-1,0, &
-1,0,2,1,0,-1,0,-1,0,-1,-1,0,2,1,0,1,-2,-2,0,0, &
-1,0,2,1,0,1,-2,0,-2,0,-1,0,2,1,0,1,-2,0,0,-2, &
-1,0,2,1,0,1,0,-2,-2,0,-1,0,2,1,0,1,0,-2,0,-2, &
-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,-2,0,-2,0, &
-1,0,2,1,1,0,-2,0,0,-2,-1,0,2,1,1,0,0,-2,-2,0, &
-1,0,2,1,1,0,0,-2,0,-2,-1,0,2,1,2,-1,-2,0,-2,0, &
-1,0,2,1,2,-1,-2,0,0,-2,-1,0,2,1,2,-1,0,-2,-2,0, &
-1,0,2,1,2,-1,0,-2,0,-2,-1,0,2,2,-1,1,-2,-2,0,0, &
-1,0,2,2,-1,1,0,-2,0,-2,-1,0,2,2,0,0,-2,-2,0,0, &
-1,0,2,2,0,0,-2,0,-2,0,-1,0,2,2,0,0,-2,0,0,-2, &
-1,0,2,2,0,0,0,-2,-2,0,-1,0,2,2,0,0,0,-2,0,-2, &
-1,0,2,2,1,-1,-2,0,-2,0,-1,0,2,2,1,-1,-2,0,0,-2, &
-1,0,2,2,1,-1,0,-2,-2,0,-1,0,2,2,1,-1,0,-2,0,-2, &
-1,0,2,3,-1,0,-2,-2,0,0,-1,0,2,3,-1,0,0,-2,0,-2, &
-1,0,2,3,0,-1,-2,0,-2,0,-1,0,2,3,0,-1,-2,0,0,-2, &
-1,0,2,3,0,-1,0,-2,-2,0,-1,0,2,3,0,-1,0,-2,0,-2, &
-1,0,2,4,-1,-1,0,-2,0,-2,-1,0,3,0,-1,0,-1,0,0,-1, &
-1,0,3,0,0,-1,-1,0,0,-1,-1,0,3,0,0,1,0,-2,-2,0, &
-1,0,3,0,0,1,0,-2,0,-2,-1,0,3,0,1,0,0,-2,-2,0, &
-1,0,3,0,1,0,0,-2,0,-2,-1,0,3,0,2,-1,0,-2,-2,0, &
-1,0,3,0,2,-1,0,-2,0,-2,-1,0,3,1,-1,1,-2,-2,0,0, &
-1,0,3,1,-1,1,0,-2,0,-2,-1,0,3,1,0,0,-2,-2,0,0, &
-1,0,3,1,0,0,-2,0,-2,0,-1,0,3,1,0,0,-2,0,0,-2, &
-1,0,3,1,0,0,0,-2,-2,0,-1,0,3,1,0,0,0,-2,0,-2, &
-1,0,3,1,1,-1,-2,0,-2,0,-1,0,3,1,1,-1,-2,0,0,-2, &
-1,0,3,1,1,-1,0,-2,-2,0,-1,0,3,1,1,-1,0,-2,0,-2, &
-1,0,3,2,-1,0,-2,-2,0,0,-1,0,3,2,-1,0,0,-2,0,-2, &
-1,0,3,2,0,-1,-2,0,-2,0,-1,0,3,2,0,-1,-2,0,0,-2, &
-1,0,3,2,0,-1,0,-2,-2,0,-1,0,3,2,0,-1,0,-2,0,-2, &
-1,0,4,0,-1,1,0,-2,0,-2,-1,0,4,0,0,0,0,-2,-2,0, &
-1,0,4,0,0,0,0,-2,0,-2,-1,0,4,0,1,-1,0,-2,-2,0, &
-1,0,4,0,1,-1,0,-2,0,-2,-1,0,4,1,-1,0,-2,-2,0,0, &
-1,0,4,1,-1,0,0,-2,0,-2,-1,0,4,1,0,-1,-2,0,-2,0, &
-1,0,4,1,0,-1,0,-2,-2,0,-1,0,4,1,0,-1,0,-2,0,-2, &
-1,0,4,2,-1,-1,0,-2,0,-2,-1,0,5,0,0,-1,0,-2,-2,0, &
-1,1,-1,-1,0,1,0,0,0,0,-1,1,-1,0,0,0,0,0,0,0, &
-1,1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,0,-1,-1,0, &
-1,1,-1,0,2,0,0,-2,0,0,-1,1,-1,0,2,2,-2,-2,0,0, &
-1,1,-1,0,2,2,0,-2,-2,0,-1,1,-1,0,3,1,-2,-2,0,0, &
-1,1,-1,0,3,1,0,-2,-2,0,-1,1,-1,0,4,0,-2,-2,0,0, &
-1,1,-1,0,4,0,0,-2,-2,0,-1,1,-1,1,0,-1,0,0,0,0, &
-1,1,-1,1,0,1,-1,0,-1,0,-1,1,-1,1,1,0,-1,-1,0,0, &
-1,1,-1,1,1,0,0,-1,-1,0,-1,1,-1,1,2,1,-2,-2,0,0, &
-1,1,-1,1,2,1,0,-2,-2,0,-1,1,-1,1,3,0,-2,-2,0,0, &
-1,1,-1,1,3,0,0,-2,-2,0,-1,1,-1,2,2,0,-2,-2,0,0, &
-1,1,-1,2,2,0,0,-2,-2,0,-1,1,0,-1,0,0,0,0,0,0, &
-1,1,0,-1,0,1,0,-1,0,0,-1,1,0,-1,0,1,0,0,0,-1, &
-1,1,0,-1,1,1,-1,-1,0,0,-1,1,0,-1,1,1,-1,0,0,-1, &
-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1,0,0,0, &
-1,1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,0,-1, &
-1,1,0,0,0,1,-2,0,0,0,-1,1,0,0,0,1,-1,-1,0,0, &
-1,1,0,0,0,1,0,-1,0,-1,-1,1,0,0,0,3,-2,0,-2,0, &
-1,1,0,0,0,3,-2,0,0,-2,-1,1,0,0,1,-1,-1,0,0,0, &
-1,1,0,0,1,-1,0,-1,0,0,-1,1,0,0,1,-1,0,0,-1,0, &
-1,1,0,0,1,-1,0,0,0,-1,-1,1,0,0,1,0,-2,0,0,0, &
-1,1,0,0,1,0,-1,0,-1,0,-1,1,0,0,1,0,-1,0,0,-1, &
-1,1,0,0,1,0,0,-2,0,0,-1,1,0,0,1,0,0,-1,-1,0, &
-1,1,0,0,1,0,0,-1,0,-1,-1,1,0,0,1,2,-2,-2,0,0, &
-1,1,0,0,1,2,-2,0,-2,0,-1,1,0,0,1,2,-2,0,0,-2, &
-1,1,0,0,1,2,0,-2,-2,0,-1,1,0,0,1,2,0,-2,0,-2, &
-1,1,0,0,2,-1,-1,0,0,-1,-1,1,0,0,2,-1,0,-1,-1,0, &
-1,1,0,0,2,1,-2,-2,0,0,-1,1,0,0,2,1,-2,0,-2,0, &
-1,1,0,0,2,1,-2,0,0,-2,-1,1,0,0,2,1,0,-2,-2,0, &
-1,1,0,0,2,1,0,-2,0,-2,-1,1,0,0,3,0,-2,-2,0,0, &
-1,1,0,0,3,0,-2,0,-2,0,-1,1,0,0,3,0,-2,0,0,-2, &
-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,0,3,0,0,-2,0,-2, &
-1,1,0,0,4,-1,-2,0,0,-2,-1,1,0,0,4,-1,0,-2,-2,0, &
-1,1,0,0,4,-1,0,-2,0,-2,-1,1,0,1,-1,-1,0,0,0,0, &
-1,1,0,1,-1,1,-1,0,0,-1,-1,1,0,1,0,-1,0,-1,0,0, &
-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,-1,0,0,0,-1, &
-1,1,0,1,0,0,-1,0,-1,0,-1,1,0,1,0,0,-1,0,0,-1, &
-1,1,0,1,0,0,0,-1,-1,0,-1,1,0,1,0,0,0,-1,0,-1, &
-1,1,0,1,0,2,-2,0,-2,0,-1,1,0,1,0,2,-2,0,0,-2, &
-1,1,0,1,1,-1,0,-1,-1,0,-1,1,0,1,1,1,-2,-2,0,0, &
-1,1,0,1,1,1,-2,0,-2,0,-1,1,0,1,1,1,-2,0,0,-2, &
-1,1,0,1,1,1,0,-2,-2,0,-1,1,0,1,1,1,0,-2,0,-2, &
-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,-2,0,-2,0, &
-1,1,0,1,2,0,-2,0,0,-2,-1,1,0,1,2,0,0,-2,-2,0, &
-1,1,0,1,2,0,0,-2,0,-2,-1,1,0,1,3,-1,-2,0,-2,0, &
-1,1,0,1,3,-1,-2,0,0,-2,-1,1,0,1,3,-1,0,-2,-2,0, &
-1,1,0,1,3,-1,0,-2,0,-2,-1,1,0,2,0,-1,0,-1,-1,0, &
-1,1,0,2,0,-1,0,-1,0,-1,-1,1,0,2,0,1,-2,0,-2,0, &
-1,1,0,2,0,1,-2,0,0,-2,-1,1,0,2,1,0,-2,-2,0,0, &
-1,1,0,2,1,0,-2,0,-2,0,-1,1,0,2,1,0,-2,0,0,-2, &
-1,1,0,2,1,0,0,-2,-2,0,-1,1,0,2,1,0,0,-2,0,-2, &
-1,1,0,2,2,-1,-2,0,-2,0,-1,1,0,2,2,-1,-2,0,0,-2, &
-1,1,0,2,2,-1,0,-2,-2,0,-1,1,0,2,2,-1,0,-2,0,-2, &
-1,1,0,3,0,0,-2,0,-2,0,-1,1,0,3,0,0,-2,0,0,-2, &
-1,1,0,3,1,-1,-2,0,-2,0,-1,1,0,3,1,-1,-2,0,0,-2, &
-1,1,0,3,1,-1,0,-2,-2,0,-1,1,0,3,1,-1,0,-2,0,-2, &
-1,1,0,4,0,-1,-2,0,-2,0,-1,1,0,4,0,-1,-2,0,0,-2, &
-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,0,-1,0,0, &
-1,1,1,-1,0,0,0,0,0,-1,-1,1,1,-1,1,0,-1,-1,0,0, &
-1,1,1,-1,1,0,-1,0,0,-1,-1,1,1,0,-1,-1,0,0,0,0, &
-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,-1,0,0,0,0,-1, &
-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,-1,0,0, &
-1,1,1,0,0,-1,0,0,0,-1,-1,1,1,0,0,0,-2,0,0,0, &
-1,1,1,0,0,0,-1,0,0,-1,-1,1,1,0,0,0,0,-2,0,0, &
-1,1,1,0,0,0,0,-1,0,-1,-1,1,1,0,0,2,-2,-2,0,0, &
-1,1,1,0,0,2,-2,0,-2,0,-1,1,1,0,0,2,-2,0,0,-2, &
-1,1,1,0,0,2,0,-2,-2,0,-1,1,1,0,0,2,0,-2,0,-2, &
-1,1,1,0,1,-1,-1,0,0,-1,-1,1,1,0,1,1,-2,-2,0,0, &
-1,1,1,0,1,1,-2,0,-2,0,-1,1,1,0,1,1,-2,0,0,-2, &
-1,1,1,0,1,1,0,-2,-2,0,-1,1,1,0,1,1,0,-2,0,-2, &
-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,-2,0,-2,0, &
-1,1,1,0,2,0,-2,0,0,-2,-1,1,1,0,2,0,0,-2,-2,0, &
-1,1,1,0,2,0,0,-2,0,-2,-1,1,1,0,3,-1,-2,0,-2,0, &
-1,1,1,0,3,-1,-2,0,0,-2,-1,1,1,0,3,-1,0,-2,-2,0, &
-1,1,1,0,3,-1,0,-2,0,-2,-1,1,1,1,-1,0,-1,-1,0,0, &
-1,1,1,1,-1,0,0,-1,0,-1,-1,1,1,1,0,-1,0,-1,0,-1, &
-1,1,1,1,0,1,-2,-2,0,0,-1,1,1,1,0,1,-2,0,-2,0, &
-1,1,1,1,0,1,-2,0,0,-2,-1,1,1,1,0,1,0,-2,-2,0, &
-1,1,1,1,0,1,0,-2,0,-2,-1,1,1,1,1,0,-2,-2,0,0, &
-1,1,1,1,1,0,-2,0,-2,0,-1,1,1,1,1,0,-2,0,0,-2, &
-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,1,1,0,0,-2,0,-2, &
-1,1,1,1,2,-1,-2,0,-2,0,-1,1,1,1,2,-1,-2,0,0,-2, &
-1,1,1,1,2,-1,0,-2,-2,0,-1,1,1,1,2,-1,0,-2,0,-2, &
-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,-2,0,-2,0, &
-1,1,1,2,0,0,-2,0,0,-2,-1,1,1,2,0,0,0,-2,-2,0, &
-1,1,1,2,0,0,0,-2,0,-2,-1,1,1,2,1,-1,-2,0,-2,0, &
-1,1,1,2,1,-1,-2,0,0,-2,-1,1,1,2,1,-1,0,-2,-2,0, &
-1,1,1,2,1,-1,0,-2,0,-2,-1,1,1,3,0,-1,-2,0,-2,0, &
-1,1,1,3,0,-1,-2,0,0,-2,-1,1,1,3,0,-1,0,-2,-2,0, &
-1,1,1,3,0,-1,0,-2,0,-2,-1,1,2,0,-1,2,-2,-2,0,0, &
-1,1,2,0,-1,2,0,-2,0,-2,-1,1,2,0,0,-1,-1,0,0,-1, &
-1,1,2,0,0,-1,0,-1,0,-1,-1,1,2,0,0,1,-2,-2,0,0, &
-1,1,2,0,0,1,-2,0,-2,0,-1,1,2,0,0,1,-2,0,0,-2, &
-1,1,2,0,0,1,0,-2,-2,0,-1,1,2,0,0,1,0,-2,0,-2, &
-1,1,2,0,1,0,-2,-2,0,0,-1,1,2,0,1,0,-2,0,-2,0, &
-1,1,2,0,1,0,-2,0,0,-2,-1,1,2,0,1,0,0,-2,-2,0, &
-1,1,2,0,1,0,0,-2,0,-2,-1,1,2,0,2,-1,-2,0,-2,0, &
-1,1,2,0,2,-1,-2,0,0,-2,-1,1,2,0,2,-1,0,-2,-2,0, &
-1,1,2,0,2,-1,0,-2,0,-2,-1,1,2,1,-1,1,-2,-2,0,0, &
-1,1,2,1,-1,1,0,-2,0,-2,-1,1,2,1,0,0,-2,-2,0,0, &
-1,1,2,1,0,0,-2,0,-2,0,-1,1,2,1,0,0,-2,0,0,-2, &
-1,1,2,1,0,0,0,-2,-2,0,-1,1,2,1,0,0,0,-2,0,-2, &
-1,1,2,1,1,-1,-2,0,-2,0,-1,1,2,1,1,-1,-2,0,0,-2, &
-1,1,2,1,1,-1,0,-2,-2,0,-1,1,2,1,1,-1,0,-2,0,-2, &
-1,1,2,2,-1,0,-2,-2,0,0,-1,1,2,2,-1,0,0,-2,0,-2, &
-1,1,2,2,0,-1,-2,0,-2,0,-1,1,2,2,0,-1,-2,0,0,-2, &
-1,1,2,2,0,-1,0,-2,-2,0,-1,1,2,2,0,-1,0,-2,0,-2, &
-1,1,2,3,-1,-1,0,-2,0,-2,-1,1,3,0,-1,1,-2,-2,0,0, &
-1,1,3,0,-1,1,0,-2,0,-2,-1,1,3,0,0,0,-2,-2,0,0, &
-1,1,3,0,0,0,-2,0,-2,0,-1,1,3,0,0,0,-2,0,0,-2, &
-1,1,3,0,0,0,0,-2,-2,0,-1,1,3,0,0,0,0,-2,0,-2, &
-1,1,3,0,1,-1,-2,0,-2,0,-1,1,3,0,1,-1,-2,0,0,-2, &
-1,1,3,0,1,-1,0,-2,-2,0,-1,1,3,0,1,-1,0,-2,0,-2, &
-1,1,3,1,-1,0,-2,-2,0,0,-1,1,3,1,-1,0,0,-2,0,-2, &
-1,1,3,1,0,-1,-2,0,-2,0,-1,1,3,1,0,-1,-2,0,0,-2, &
-1,1,3,1,0,-1,0,-2,-2,0,-1,1,3,1,0,-1,0,-2,0,-2, &
-1,1,3,2,-1,-1,0,-2,0,-2,-1,1,4,0,-1,0,-2,-2,0,0, &
-1,1,4,0,0,-1,-2,0,-2,0,-1,1,4,0,0,-1,0,-2,-2,0, &
-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,-1,2,2,-2,-2,0,0, &
-1,2,-1,-1,3,1,-2,-2,0,0,-1,2,-1,-1,4,0,-2,-2,0,0, &
-1,2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,2,1,-2,-2,0,0, &
-1,2,-1,0,2,1,0,-2,-2,0,-1,2,-1,0,3,0,-2,-2,0,0, &
-1,2,-1,0,3,0,0,-2,-2,0,-1,2,-1,0,4,-1,0,-2,-2,0, &
-1,2,-1,1,2,0,-2,-2,0,0,-1,2,-1,1,2,0,0,-2,-2,0, &
-1,2,-1,1,3,-1,0,-2,-2,0,-1,2,-1,2,2,-1,0,-2,-2,0, &
-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,0,-1,0,0, &
-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,3,-2,0,0,-2, &
-1,2,0,-1,1,0,-2,0,0,0,-1,2,0,-1,1,2,-2,-2,0,0, &
-1,2,0,-1,1,2,-2,0,0,-2,-1,2,0,-1,2,1,-2,-2,0,0, &
-1,2,0,-1,2,1,-2,0,0,-2,-1,2,0,-1,3,0,-2,-2,0,0, &
-1,2,0,-1,3,0,-2,0,0,-2,-1,2,0,-1,4,-1,-2,0,0,-2, &
-1,2,0,0,0,-1,0,-1,0,0,-1,2,0,0,0,-1,0,0,0,-1, &
-1,2,0,0,0,0,-1,-1,0,0,-1,2,0,0,0,0,0,-1,0,-1, &
-1,2,0,0,0,2,-2,0,-2,0,-1,2,0,0,0,2,-2,0,0,-2, &
-1,2,0,0,1,-1,-1,0,0,-1,-1,2,0,0,1,-1,0,-1,-1,0, &
-1,2,0,0,1,1,-2,-2,0,0,-1,2,0,0,1,1,-2,0,-2,0, &
-1,2,0,0,1,1,-2,0,0,-2,-1,2,0,0,1,1,0,-2,-2,0, &
-1,2,0,0,1,1,0,-2,0,-2,-1,2,0,0,2,0,-2,-2,0,0, &
-1,2,0,0,2,0,-2,0,-2,0,-1,2,0,0,2,0,-2,0,0,-2, &
-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,0,2,0,0,-2,0,-2, &
-1,2,0,0,3,-1,-2,0,-2,0,-1,2,0,0,3,-1,-2,0,0,-2, &
-1,2,0,0,3,-1,0,-2,-2,0,-1,2,0,0,3,-1,0,-2,0,-2, &
-1,2,0,1,0,-1,0,-1,-1,0,-1,2,0,1,0,-1,0,-1,0,-1, &
-1,2,0,1,0,1,-2,0,-2,0,-1,2,0,1,0,1,-2,0,0,-2, &
-1,2,0,1,1,0,-2,-2,0,0,-1,2,0,1,1,0,-2,0,-2,0, &
-1,2,0,1,1,0,-2,0,0,-2,-1,2,0,1,1,0,0,-2,-2,0, &
-1,2,0,1,1,0,0,-2,0,-2,-1,2,0,1,2,-1,-2,0,-2,0, &
-1,2,0,1,2,-1,-2,0,0,-2,-1,2,0,1,2,-1,0,-2,-2,0, &
-1,2,0,1,2,-1,0,-2,0,-2,-1,2,0,2,0,0,-2,0,-2,0, &
-1,2,0,2,0,0,-2,0,0,-2,-1,2,0,2,1,-1,-2,0,-2,0, &
-1,2,0,2,1,-1,-2,0,0,-2,-1,2,0,2,1,-1,0,-2,-2,0, &
-1,2,0,2,1,-1,0,-2,0,-2,-1,2,0,3,0,-1,-2,0,-2,0, &
-1,2,0,3,0,-1,-2,0,0,-2,-1,2,1,-1,0,2,-2,-2,0,0, &
-1,2,1,-1,0,2,-2,0,0,-2,-1,2,1,-1,1,1,-2,-2,0,0, &
-1,2,1,-1,1,1,-2,0,0,-2,-1,2,1,-1,2,0,-2,-2,0,0, &
-1,2,1,-1,2,0,-2,0,0,-2,-1,2,1,-1,3,-1,-2,0,0,-2, &
-1,2,1,0,0,-1,-1,0,0,-1,-1,2,1,0,0,-1,0,-1,0,-1, &
-1,2,1,0,0,1,-2,-2,0,0,-1,2,1,0,0,1,-2,0,-2,0, &
-1,2,1,0,0,1,-2,0,0,-2,-1,2,1,0,0,1,0,-2,-2,0, &
-1,2,1,0,0,1,0,-2,0,-2,-1,2,1,0,1,0,-2,-2,0,0, &
-1,2,1,0,1,0,-2,0,-2,0,-1,2,1,0,1,0,-2,0,0,-2, &
-1,2,1,0,1,0,0,-2,-2,0,-1,2,1,0,1,0,0,-2,0,-2, &
-1,2,1,0,2,-1,-2,0,-2,0,-1,2,1,0,2,-1,-2,0,0,-2, &
-1,2,1,0,2,-1,0,-2,-2,0,-1,2,1,0,2,-1,0,-2,0,-2, &
-1,2,1,1,0,0,-2,-2,0,0,-1,2,1,1,0,0,-2,0,-2,0, &
-1,2,1,1,0,0,-2,0,0,-2,-1,2,1,1,0,0,0,-2,-2,0, &
-1,2,1,1,0,0,0,-2,0,-2,-1,2,1,1,1,-1,-2,0,-2,0, &
-1,2,1,1,1,-1,-2,0,0,-2,-1,2,1,1,1,-1,0,-2,-2,0, &
-1,2,1,1,1,-1,0,-2,0,-2,-1,2,1,2,0,-1,-2,0,-2,0, &
-1,2,1,2,0,-1,-2,0,0,-2,-1,2,1,2,0,-1,0,-2,-2,0, &
-1,2,1,2,0,-1,0,-2,0,-2,-1,2,2,-1,0,1,-2,-2,0,0, &
-1,2,2,-1,0,1,-2,0,0,-2,-1,2,2,-1,1,0,-2,-2,0,0, &
-1,2,2,-1,1,0,-2,0,0,-2,-1,2,2,-1,2,-1,-2,0,0,-2, &
-1,2,2,0,-1,1,-2,-2,0,0,-1,2,2,0,-1,1,0,-2,0,-2, &
-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,-2,0,-2,0, &
-1,2,2,0,0,0,-2,0,0,-2,-1,2,2,0,0,0,0,-2,-2,0, &
-1,2,2,0,0,0,0,-2,0,-2,-1,2,2,0,1,-1,-2,0,-2,0, &
-1,2,2,0,1,-1,-2,0,0,-2,-1,2,2,0,1,-1,0,-2,-2,0, &
-1,2,2,0,1,-1,0,-2,0,-2,-1,2,2,1,-1,0,-2,-2,0,0, &
-1,2,2,1,-1,0,0,-2,0,-2,-1,2,2,1,0,-1,-2,0,-2,0, &
-1,2,2,1,0,-1,-2,0,0,-2,-1,2,2,1,0,-1,0,-2,-2,0, &
-1,2,2,1,0,-1,0,-2,0,-2,-1,2,2,2,-1,-1,0,-2,0,-2, &
-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,0,0,-1,-2,0,-2,0, &
-1,2,3,0,0,-1,0,-2,-2,0,-1,3,-1,-1,0,-1,0,0,0,0, &
-1,3,-1,-1,2,1,-2,-2,0,0,-1,3,-1,0,2,0,-2,-2,0,0, &
-1,3,-1,0,2,0,0,-2,-2,0,-1,3,-1,1,2,-1,0,-2,-2,0, &
-1,3,0,-1,0,0,0,-1,0,-1,-1,3,0,-1,1,1,-2,-2,0,0, &
-1,3,0,-1,1,1,-2,0,0,-2,-1,3,0,-1,2,0,-2,-2,0,0, &
-1,3,0,-1,2,0,-2,0,0,-2,-1,3,0,0,0,-1,0,-1,0,-1, &
-1,3,0,0,0,1,-2,0,-2,0,-1,3,0,0,0,1,-2,0,0,-2, &
-1,3,0,0,1,0,-2,-2,0,0,-1,3,0,0,1,0,-2,0,-2,0, &
-1,3,0,0,1,0,-2,0,0,-2,-1,3,0,0,1,0,0,-2,-2,0, &
-1,3,0,0,1,0,0,-2,0,-2,-1,3,0,0,2,-1,-2,0,-2,0, &
-1,3,0,0,2,-1,-2,0,0,-2,-1,3,0,0,2,-1,0,-2,-2,0, &
-1,3,0,0,2,-1,0,-2,0,-2,-1,3,0,1,0,0,-2,0,-2,0, &
-1,3,0,1,0,0,-2,0,0,-2,-1,3,0,1,1,-1,-2,0,-2,0, &
-1,3,0,1,1,-1,-2,0,0,-2,-1,3,0,1,1,-1,0,-2,-2,0, &
-1,3,0,1,1,-1,0,-2,0,-2,-1,3,0,2,0,-1,-2,0,-2,0, &
-1,3,0,2,0,-1,-2,0,0,-2,-1,3,1,-1,0,1,-2,-2,0,0, &
-1,3,1,-1,0,1,-2,0,0,-2,-1,3,1,-1,1,0,-2,-2,0,0, &
-1,3,1,-1,1,0,-2,0,0,-2,-1,3,1,-1,2,-1,-2,0,0,-2, &
-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,-2,0,-2,0, &
-1,3,1,0,0,0,-2,0,0,-2,-1,3,1,0,0,0,0,-2,-2,0, &
-1,3,1,0,0,0,0,-2,0,-2,-1,3,1,0,1,-1,-2,0,-2,0, &
-1,3,1,0,1,-1,-2,0,0,-2,-1,3,1,0,1,-1,0,-2,-2,0, &
-1,3,1,0,1,-1,0,-2,0,-2,-1,3,1,1,0,-1,-2,0,-2,0, &
-1,3,1,1,0,-1,-2,0,0,-2,-1,3,1,1,0,-1,0,-2,-2,0, &
-1,3,1,1,0,-1,0,-2,0,-2,-1,3,2,0,-1,0,-2,-2,0,0, &
-1,3,2,0,0,-1,-2,0,-2,0,-1,3,2,0,0,-1,0,-2,-2,0, &
-1,4,-1,-1,2,0,-2,-2,0,0,-1,4,-1,0,2,-1,0,-2,-2,0, &
-1,4,0,-1,0,1,-2,0,0,-2,-1,4,0,-1,1,0,-2,-2,0,0, &
-1,4,0,-1,1,0,-2,0,0,-2,-1,4,0,-1,2,-1,-2,0,0,-2, &
-1,4,0,0,0,0,-2,0,-2,0,-1,4,0,0,0,0,-2,0,0,-2, &
-1,4,0,0,1,-1,-2,0,-2,0,-1,4,0,0,1,-1,-2,0,0,-2, &
-1,4,0,0,1,-1,0,-2,-2,0,-1,4,0,1,0,-1,-2,0,-2,0, &
-1,4,0,1,0,-1,-2,0,0,-2,-1,4,1,-1,0,0,-2,-2,0,0, &
-1,4,1,0,0,-1,-2,0,-2,0,-1,4,1,0,0,-1,0,-2,-2,0, &
-1,5,0,0,0,-1,-2,0,-2,0,0,-1,-1,-1,-1,3,0,0,0,0, &
0,-1,-1,-1,0,2,0,0,0,0,0,-1,-1,-1,1,1,0,0,0,0, &
0,-1,-1,0,-1,2,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0, &
0,-1,-1,0,0,2,-1,0,0,0,0,-1,-1,0,0,2,0,-1,0,0, &
0,-1,-1,0,0,3,-1,-1,0,0,0,-1,-1,0,1,1,-1,0,0,0, &
0,-1,-1,0,1,1,0,-1,0,0,0,-1,-1,0,1,4,0,-2,-2,0, &
0,-1,-1,0,3,2,0,-2,-2,0,0,-1,-1,1,-1,1,0,0,0,0, &
0,-1,-1,1,0,1,-1,0,0,0,0,-1,-1,1,0,1,0,-1,0,0, &
0,-1,-1,1,0,4,-2,0,-2,0,0,-1,-1,1,1,3,-2,0,-2,0, &
0,-1,-1,1,1,3,0,-2,-2,0,0,-1,-1,1,2,2,-2,0,-2,0, &
0,-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,2,1,2,-2,0,-2,0, &
0,-1,-1,2,1,2,0,-2,-2,0,0,-1,-1,3,0,2,-2,0,-2,0, &
0,-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0, &
0,-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0, &
0,-1,0,0,-1,2,0,-1,0,0,0,-1,0,0,-1,3,-1,-1,0,0, &
0,-1,0,0,-1,5,0,0,-2,-2,0,-1,0,0,0,1,-1,0,0,0, &
0,-1,0,0,0,1,0,-1,0,0,0,-1,0,0,0,1,0,0,-1,0, &
0,-1,0,0,0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,0,-1,0, &
0,-1,0,0,0,4,0,-2,-2,0,0,-1,0,0,0,4,0,0,-2,-2, &
0,-1,0,0,1,1,-1,-1,0,0,0,-1,0,0,1,1,-1,0,-1,0, &
0,-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,3,0,-2,-2,0, &
0,-1,0,0,1,3,0,0,-2,-2,0,-1,0,0,2,2,0,-2,-2,0, &
0,-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,3,1,0,-2,-2,0, &
0,-1,0,0,3,1,0,0,-2,-2,0,-1,0,1,-1,0,0,0,0,0, &
0,-1,0,1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,0,-1,0,0, &
0,-1,0,1,-1,1,0,0,-1,0,0,-1,0,1,-1,2,-1,-1,0,0, &
0,-1,0,1,-1,2,0,-1,-1,0,0,-1,0,1,-1,4,-2,0,0,-2, &
0,-1,0,1,-1,4,0,0,-2,-2,0,-1,0,1,0,-1,0,0,0,0, &
0,-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0, &
0,-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,1,-2,0,0,0, &
0,-1,0,1,0,1,-1,-1,0,0,0,-1,0,1,0,1,0,-1,-1,0, &
0,-1,0,1,0,1,0,0,-2,0,0,-1,0,1,0,3,-2,-2,0,0, &
0,-1,0,1,0,3,-2,0,-2,0,0,-1,0,1,0,3,-2,0,0,-2, &
0,-1,0,1,0,3,0,-2,-2,0,0,-1,0,1,0,3,0,0,-2,-2, &
0,-1,0,1,1,0,-2,0,0,0,0,-1,0,1,1,0,-1,0,-1,0, &
0,-1,0,1,1,0,0,-1,-1,0,0,-1,0,1,1,2,-2,-2,0,0, &
0,-1,0,1,1,2,-2,0,-2,0,0,-1,0,1,1,2,-2,0,0,-2, &
0,-1,0,1,1,2,0,-2,-2,0,0,-1,0,1,1,2,0,0,-2,-2, &
0,-1,0,1,2,1,-2,-2,0,0,0,-1,0,1,2,1,-2,0,-2,0, &
0,-1,0,1,2,1,-2,0,0,-2,0,-1,0,1,2,1,0,-2,-2,0, &
0,-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,3,0,-2,-2,0,0, &
0,-1,0,1,3,0,-2,0,0,-2,0,-1,0,2,-1,-1,0,0,0,0, &
0,-1,0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,-1,0, &
0,-1,0,2,-1,1,-1,-1,0,0,0,-1,0,2,-1,1,0,-1,-1,0, &
0,-1,0,2,-1,3,-2,0,0,-2,0,-1,0,2,-1,3,0,0,-2,-2, &
0,-1,0,2,0,0,-1,0,-1,0,0,-1,0,2,0,0,0,-1,-1,0, &
0,-1,0,2,0,2,-2,-2,0,0,0,-1,0,2,0,2,-2,0,-2,0, &
0,-1,0,2,0,2,-2,0,0,-2,0,-1,0,2,0,2,0,-2,-2,0, &
0,-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,1,1,-2,-2,0,0, &
0,-1,0,2,1,1,-2,0,-2,0,0,-1,0,2,1,1,-2,0,0,-2, &
0,-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,0,-2,-2, &
0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,0,-2, &
0,-1,0,3,-1,0,0,-1,-1,0,0,-1,0,3,-1,2,-2,0,0,-2, &
0,-1,0,3,-1,2,0,0,-2,-2,0,-1,0,3,0,1,-2,-2,0,0, &
0,-1,0,3,0,1,-2,0,-2,0,0,-1,0,3,0,1,-2,0,0,-2, &
0,-1,0,3,0,1,0,-2,-2,0,0,-1,0,3,0,1,0,0,-2,-2, &
0,-1,0,3,1,0,-2,-2,0,0,0,-1,0,3,1,0,-2,0,0,-2, &
0,-1,0,4,-1,1,-2,0,0,-2,0,-1,0,4,-1,1,0,0,-2,-2, &
0,-1,0,4,0,0,-2,-2,0,0,0,-1,0,4,0,0,-2,0,0,-2, &
0,-1,0,5,-1,0,-2,0,0,-2,0,-1,1,-1,-1,1,0,0,0,0, &
0,-1,1,-1,1,1,0,0,-1,-1,0,-1,1,0,-1,0,0,0,0,0, &
0,-1,1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,0,-1,0,0, &
0,-1,1,0,-1,1,0,0,0,-1,0,-1,1,0,-1,2,-1,-1,0,0, &
0,-1,1,0,-1,2,-1,0,0,-1,0,-1,1,0,-1,4,0,-2,-2,0, &
0,-1,1,0,-1,4,0,0,-2,-2,0,-1,1,0,0,-1,0,0,0,0, &
0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,-1,0, &
0,-1,1,0,0,0,0,0,0,-1,0,-1,1,0,0,1,-1,-1,0,0, &
0,-1,1,0,0,1,-1,0,0,-1,0,-1,1,0,0,1,0,-1,-1,0, &
0,-1,1,0,0,1,0,0,-1,-1,0,-1,1,0,0,3,0,-2,-2,0, &
0,-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,1,-1,-1,0,0,0, &
0,-1,1,0,1,-1,0,0,0,-1,0,-1,1,0,1,0,-1,0,-1,0, &
0,-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,0,0,-2,0, &
0,-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,0,-2,-2, &
0,-1,1,0,2,1,0,-2,-2,0,0,-1,1,0,2,1,0,0,-2,-2, &
0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,0,3,0,0,0,-2,-2, &
0,-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,-1,0,0, &
0,-1,1,1,-1,0,0,0,-1,0,0,-1,1,1,-1,0,0,0,0,-1, &
0,-1,1,1,-1,1,-1,-1,0,0,0,-1,1,1,-1,3,-2,-2,0,0, &
0,-1,1,1,-1,3,-2,0,0,-2,0,-1,1,1,-1,3,0,-2,-2,0, &
0,-1,1,1,-1,3,0,0,-2,-2,0,-1,1,1,0,0,-2,0,0,0, &
0,-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,0,-1, &
0,-1,1,1,0,0,0,-1,-1,0,0,-1,1,1,0,0,0,0,-2,0, &
0,-1,1,1,0,0,0,0,-1,-1,0,-1,1,1,0,2,-2,-2,0,0, &
0,-1,1,1,0,2,-2,0,-2,0,0,-1,1,1,0,2,-2,0,0,-2, &
0,-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,0,-2,-2, &
0,-1,1,1,1,-1,-1,0,-1,0,0,-1,1,1,1,-1,0,0,-1,-1, &
0,-1,1,1,1,1,-2,-2,0,0,0,-1,1,1,1,1,-2,0,-2,0, &
0,-1,1,1,1,1,-2,0,0,-2,0,-1,1,1,1,1,0,-2,-2,0, &
0,-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,2,0,-2,-2,0,0, &
0,-1,1,1,2,0,-2,0,-2,0,0,-1,1,1,2,0,-2,0,0,-2, &
0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,0,-2,-2, &
0,-1,1,2,-1,0,-1,-1,0,0,0,-1,1,2,-1,0,0,0,-1,-1, &
0,-1,1,2,-1,2,-2,-2,0,0,0,-1,1,2,-1,2,-2,0,0,-2, &
0,-1,1,2,-1,2,0,-2,-2,0,0,-1,1,2,-1,2,0,0,-2,-2, &
0,-1,1,2,0,1,-2,-2,0,0,0,-1,1,2,0,1,-2,0,-2,0, &
0,-1,1,2,0,1,-2,0,0,-2,0,-1,1,2,0,1,0,-2,-2,0, &
0,-1,1,2,0,1,0,0,-2,-2,0,-1,1,2,1,0,-2,-2,0,0, &
0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,-2,0,0,-2, &
0,-1,1,2,1,0,0,-2,-2,0,0,-1,1,2,1,0,0,0,-2,-2, &
0,-1,1,3,-1,1,-2,-2,0,0,0,-1,1,3,-1,1,-2,0,0,-2, &
0,-1,1,3,-1,1,0,-2,-2,0,0,-1,1,3,-1,1,0,0,-2,-2, &
0,-1,1,3,0,0,-2,-2,0,0,0,-1,1,3,0,0,-2,0,-2,0, &
0,-1,1,3,0,0,-2,0,0,-2,0,-1,1,3,0,0,0,-2,-2,0, &
0,-1,1,3,0,0,0,0,-2,-2,0,-1,1,4,-1,0,-2,-2,0,0, &
0,-1,1,4,-1,0,-2,0,0,-2,0,-1,1,4,-1,0,0,0,-2,-2, &
0,-1,2,0,-1,-1,0,0,0,0,0,-1,2,0,-1,0,-1,0,0,0, &
0,-1,2,0,-1,0,0,0,0,-1,0,-1,2,0,-1,1,-1,-1,0,0, &
0,-1,2,0,-1,1,-1,0,0,-1,0,-1,2,0,-1,3,0,-2,-2,0, &
0,-1,2,0,-1,3,0,0,-2,-2,0,-1,2,0,0,-1,-1,0,0,0, &
0,-1,2,0,0,-1,0,0,0,-1,0,-1,2,0,0,0,-1,0,-1,0, &
0,-1,2,0,0,0,-1,0,0,-1,0,-1,2,0,0,2,0,-2,-2,0, &
0,-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,1,1,0,-2,-2,0, &
0,-1,2,0,1,1,0,0,-2,-2,0,-1,2,0,2,0,0,-2,-2,0, &
0,-1,2,0,2,0,0,0,-2,-2,0,-1,2,0,3,-1,0,0,-2,-2, &
0,-1,2,1,-1,0,-1,-1,0,0,0,-1,2,1,-1,0,0,0,-1,-1, &
0,-1,2,1,-1,2,-2,-2,0,0,0,-1,2,1,-1,2,-2,0,0,-2, &
0,-1,2,1,-1,2,0,-2,-2,0,0,-1,2,1,-1,2,0,0,-2,-2, &
0,-1,2,1,0,-1,0,0,-2,0,0,-1,2,1,0,1,-2,-2,0,0, &
0,-1,2,1,0,1,-2,0,-2,0,0,-1,2,1,0,1,-2,0,0,-2, &
0,-1,2,1,0,1,0,-2,-2,0,0,-1,2,1,0,1,0,0,-2,-2, &
0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2,0, &
0,-1,2,1,1,0,-2,0,0,-2,0,-1,2,1,1,0,0,-2,-2,0, &
0,-1,2,1,1,0,0,0,-2,-2,0,-1,2,1,2,-1,-2,0,-2,0, &
0,-1,2,1,2,-1,0,0,-2,-2,0,-1,2,2,-1,1,-2,-2,0,0, &
0,-1,2,2,-1,1,-2,0,0,-2,0,-1,2,2,-1,1,0,-2,-2,0, &
0,-1,2,2,-1,1,0,0,-2,-2,0,-1,2,2,0,0,-2,-2,0,0, &
0,-1,2,2,0,0,-2,0,-2,0,0,-1,2,2,0,0,-2,0,0,-2, &
0,-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,0,-2,-2, &
0,-1,2,2,1,-1,-2,0,-2,0,0,-1,2,2,1,-1,0,0,-2,-2, &
0,-1,2,3,-1,0,-2,-2,0,0,0,-1,2,3,-1,0,-2,0,0,-2, &
0,-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,-1,0,0,0,-2,-2, &
0,-1,2,3,0,-1,-2,0,-2,0,0,-1,2,3,0,-1,0,0,-2,-2, &
0,-1,2,4,-1,-1,0,0,-2,-2,0,-1,3,0,-1,0,-1,0,0,-1, &
0,-1,3,0,-1,2,0,-2,-2,0,0,-1,3,0,-1,2,0,0,-2,-2, &
0,-1,3,0,0,-1,-1,0,0,-1,0,-1,3,0,0,1,0,-2,-2,0, &
0,-1,3,0,0,1,0,0,-2,-2,0,-1,3,0,1,0,0,-2,-2,0, &
0,-1,3,0,1,0,0,0,-2,-2,0,-1,3,1,-1,1,-2,-2,0,0, &
0,-1,3,1,-1,1,-2,0,0,-2,0,-1,3,1,-1,1,0,-2,-2,0, &
0,-1,3,1,-1,1,0,0,-2,-2,0,-1,3,1,0,0,-2,-2,0,0, &
0,-1,3,1,0,0,-2,0,-2,0,0,-1,3,1,0,0,-2,0,0,-2, &
0,-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,0,-2,-2, &
0,-1,3,1,1,-1,-2,0,-2,0,0,-1,3,1,1,-1,0,0,-2,-2, &
0,-1,3,2,-1,0,-2,-2,0,0,0,-1,3,2,-1,0,-2,0,0,-2, &
0,-1,3,2,-1,0,0,-2,-2,0,0,-1,3,2,-1,0,0,0,-2,-2, &
0,-1,3,2,0,-1,-2,0,-2,0,0,-1,3,2,0,-1,0,0,-2,-2, &
0,-1,4,0,-1,1,0,-2,-2,0,0,-1,4,0,-1,1,0,0,-2,-2, &
0,-1,4,0,0,0,0,-2,-2,0,0,-1,4,0,0,0,0,0,-2,-2, &
0,-1,4,0,1,-1,0,0,-2,-2,0,-1,4,1,-1,0,-2,-2,0,0, &
0,-1,4,1,-1,0,0,-2,-2,0,0,-1,4,1,-1,0,0,0,-2,-2, &
0,-1,4,1,0,-1,-2,0,-2,0,0,-1,4,1,0,-1,0,0,-2,-2, &
0,-1,4,2,-1,-1,0,0,-2,-2,0,-1,5,0,-1,0,0,-2,-2,0, &
0,0,-1,-1,-1,2,0,0,0,0,0,0,-1,-1,0,1,0,0,0,0, &
0,0,-1,-1,0,2,-1,0,0,0,0,0,-1,-1,0,2,0,-1,0,0, &
0,0,-1,-1,0,3,-1,-1,0,0,0,0,-1,-1,0,5,0,0,-2,-2, &
0,0,-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,1,-1,0,0,0, &
0,0,-1,-1,1,1,0,-1,0,0,0,0,-1,-1,1,1,0,0,-1,0, &
0,0,-1,-1,1,2,-1,-1,0,0,0,0,-1,-1,1,2,-1,0,-1,0, &
0,0,-1,-1,1,4,0,-2,0,-2,0,0,-1,-1,1,4,0,0,-2,-2, &
0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0,0, &
0,0,-1,-1,2,0,0,0,-1,0,0,0,-1,-1,2,1,-1,-1,0,0, &
0,0,-1,-1,2,1,-1,0,-1,0,0,0,-1,-1,2,3,0,-2,0,-2, &
0,0,-1,-1,2,3,0,0,-2,-2,0,0,-1,-1,3,0,-1,0,-1,0, &
0,0,-1,-1,3,2,0,-2,0,-2,0,0,-1,-1,3,2,0,0,-2,-2, &
0,0,-1,-1,4,1,0,-2,0,-2,0,0,-1,-1,4,1,0,0,-2,-2, &
0,0,-1,-1,5,0,0,-2,0,-2,0,0,-1,0,-1,1,0,0,0,0, &
0,0,-1,0,0,1,-1,0,0,0,0,0,-1,0,0,1,0,-1,0,0, &
0,0,-1,0,0,1,0,0,-1,0,0,0,-1,0,0,2,-1,-1,0,0, &
0,0,-1,0,0,2,0,-1,-1,0,0,0,-1,0,0,4,-2,0,-2,0, &
0,0,-1,0,0,4,0,0,-2,-2,0,0,-1,0,1,-1,0,0,0,0, &
0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,-1,0,0, &
0,0,-1,0,1,0,0,0,-1,0,0,0,-1,0,1,1,-1,-1,0,0, &
0,0,-1,0,1,1,-1,0,-1,0,0,0,-1,0,1,1,0,-2,0,0, &
0,0,-1,0,1,1,0,0,-2,0,0,0,-1,0,1,3,-2,-2,0,0, &
0,0,-1,0,1,3,-2,0,-2,0,0,0,-1,0,1,3,0,-2,-2,0, &
0,0,-1,0,1,3,0,-2,0,-2,0,0,-1,0,1,3,0,0,-2,-2, &
0,0,-1,0,2,0,-1,0,-1,0,0,0,-1,0,2,0,0,-1,-1,0, &
0,0,-1,0,2,2,-2,-2,0,0,0,0,-1,0,2,2,-2,0,-2,0, &
0,0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,-2, &
0,0,-1,0,2,2,0,0,-2,-2,0,0,-1,0,3,1,-2,-2,0,0, &
0,0,-1,0,3,1,-2,0,-2,0,0,0,-1,0,3,1,0,-2,-2,0, &
0,0,-1,0,3,1,0,-2,0,-2,0,0,-1,0,3,1,0,0,-2,-2, &
0,0,-1,0,4,0,-2,-2,0,0,0,0,-1,0,4,0,0,-2,0,-2, &
0,0,-1,1,0,1,-1,-1,0,0,0,0,-1,1,0,1,0,-1,-1,0, &
0,0,-1,1,0,1,0,0,-2,0,0,0,-1,1,0,3,-2,0,-2,0, &
0,0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,1,0,-1,0,-1,0, &
0,0,-1,1,1,0,0,-2,0,0,0,0,-1,1,1,0,0,-1,-1,0, &
0,0,-1,1,1,2,-2,-2,0,0,0,0,-1,1,1,2,-2,0,-2,0, &
0,0,-1,1,1,2,0,-2,-2,0,0,0,-1,1,1,2,0,-2,0,-2, &
0,0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,2,1,-2,-2,0,0, &
0,0,-1,1,2,1,-2,0,-2,0,0,0,-1,1,2,1,0,-2,-2,0, &
0,0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,0,-2,-2, &
0,0,-1,1,3,0,-2,-2,0,0,0,0,-1,1,3,0,0,-2,0,-2, &
0,0,-1,2,0,2,-2,0,-2,0,0,0,-1,2,0,2,0,0,-2,-2, &
0,0,-1,2,1,1,-2,-2,0,0,0,0,-1,2,1,1,-2,0,-2,0, &
0,0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2, &
0,0,-1,2,1,1,0,0,-2,-2,0,0,-1,2,2,0,-2,-2,0,0, &
0,0,-1,2,2,0,0,-2,0,-2,0,0,-1,3,0,1,-2,0,-2,0, &
0,0,-1,3,0,1,0,0,-2,-2,0,0,-1,3,1,0,-2,-2,0,0, &
0,0,-1,3,1,0,0,-2,0,-2,0,0,0,-1,-1,1,0,0,0,0, &
0,0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0, &
0,0,0,-1,-1,3,-1,-1,0,0,0,0,0,-1,0,1,-1,0,0,0, &
0,0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,0,-1, &
0,0,0,-1,0,2,-1,-1,0,0,0,0,0,-1,0,2,-1,0,0,-1, &
0,0,0,-1,0,4,0,-2,0,-2,0,0,0,-1,0,4,0,0,-2,-2, &
0,0,0,-1,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,0,0,0, &
0,0,0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1, &
0,0,0,-1,1,1,-1,-1,0,0,0,0,0,-1,1,1,-1,0,-1,0, &
0,0,0,-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,0,-1,-1, &
0,0,0,-1,1,3,0,-2,0,-2,0,0,0,-1,1,3,0,0,-2,-2, &
0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,0,0,-1,0, &
0,0,0,-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,-1, &
0,0,0,-1,2,2,0,-2,0,-2,0,0,0,-1,2,2,0,0,-2,-2, &
0,0,0,-1,3,-1,-1,0,-1,0,0,0,0,-1,3,1,0,-2,0,-2, &
0,0,0,-1,3,1,0,0,-2,-2,0,0,0,-1,4,0,0,-2,0,-2, &
0,0,0,-1,4,0,0,0,-2,-2,0,0,0,0,-1,1,-1,0,0,0, &
0,0,0,0,-1,1,0,-1,0,0,0,0,0,0,-1,1,0,0,0,-1, &
0,0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,0,-1,0,-1, &
0,0,0,0,-1,4,-2,0,0,-2,0,0,0,0,-1,4,0,0,-2,-2, &
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0, &
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1, &
0,0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,-1,0, &
0,0,0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,0,-1,-1,0, &
0,0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,0,-1,-1, &
0,0,0,0,0,3,-2,-2,0,0,0,0,0,0,0,3,-2,0,-2,0, &
0,0,0,0,0,3,-2,0,0,-2,0,0,0,0,0,3,0,-2,-2,0, &
0,0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,0,-2,-2, &
0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,0,-1,0, &
0,0,0,0,1,-1,0,0,0,-1,0,0,0,0,1,0,-1,-1,0,0, &
0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1, &
0,0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1, &
0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,2,-2,-2,0,0, &
0,0,0,0,1,2,-2,0,-2,0,0,0,0,0,1,2,-2,0,0,-2, &
0,0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2, &
0,0,0,0,1,2,0,0,-2,-2,0,0,0,0,2,-1,-1,0,-1,0, &
0,0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,1,-2,-2,0,0, &
0,0,0,0,2,1,-2,0,-2,0,0,0,0,0,2,1,-2,0,0,-2, &
0,0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2, &
0,0,0,0,2,1,0,0,-2,-2,0,0,0,0,3,0,-2,-2,0,0, &
0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,-2,0,0,-2, &
0,0,0,0,3,0,0,-2,-2,0,0,0,0,0,3,0,0,-2,0,-2, &
0,0,0,0,3,0,0,0,-2,-2,0,0,0,0,4,-1,-2,0,0,-2, &
0,0,0,0,4,-1,0,-2,0,-2,0,0,0,1,-1,-1,0,0,0,0, &
0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,-1,0, &
0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,-1,1,-1,-1,0,0, &
0,0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,-1,0, &
0,0,0,1,-1,1,0,0,-1,-1,0,0,0,1,-1,3,-2,0,0,-2, &
0,0,0,1,-1,3,0,0,-2,-2,0,0,0,1,0,-1,0,-1,0,0, &
0,0,0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1, &
0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1,0, &
0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,-1,0, &
0,0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,0,-1,-1, &
0,0,0,1,0,2,-2,-2,0,0,0,0,0,1,0,2,-2,0,-2,0, &
0,0,0,1,0,2,-2,0,0,-2,0,0,0,1,0,2,0,-2,-2,0, &
0,0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,0,-2,-2, &
0,0,0,1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,-1, &
0,0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,-1, &
0,0,0,1,1,1,-2,-2,0,0,0,0,0,1,1,1,-2,0,-2,0, &
0,0,0,1,1,1,-2,0,0,-2,0,0,0,1,1,1,0,-2,-2,0, &
0,0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,0,-2,-2, &
0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2,0, &
0,0,0,1,2,0,-2,0,0,-2,0,0,0,1,2,0,0,-2,-2,0, &
0,0,0,1,2,0,0,-2,0,-2,0,0,0,1,2,0,0,0,-2,-2, &
0,0,0,1,3,-1,-2,0,0,-2,0,0,0,1,3,-1,0,-2,0,-2, &
0,0,0,2,-1,-1,0,-1,0,0,0,0,0,2,-1,-1,0,0,-1,0, &
0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,-1,0,0,-1,0,-1, &
0,0,0,2,-1,2,-2,0,0,-2,0,0,0,2,-1,2,0,0,-2,-2, &
0,0,0,2,0,-1,0,-1,-1,0,0,0,0,2,0,-1,0,0,-1,-1, &
0,0,0,2,0,1,-2,-2,0,0,0,0,0,2,0,1,-2,0,-2,0, &
0,0,0,2,0,1,-2,0,0,-2,0,0,0,2,0,1,0,-2,-2,0, &
0,0,0,2,0,1,0,-2,0,-2,0,0,0,2,0,1,0,0,-2,-2, &
0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2,0, &
0,0,0,2,1,0,-2,0,0,-2,0,0,0,2,1,0,0,-2,-2,0, &
0,0,0,2,1,0,0,-2,0,-2,0,0,0,2,1,0,0,0,-2,-2, &
0,0,0,2,2,-1,-2,0,0,-2,0,0,0,2,2,-1,0,-2,0,-2, &
0,0,0,3,-1,-1,0,-1,-1,0,0,0,0,3,-1,1,-2,0,0,-2, &
0,0,0,3,-1,1,0,0,-2,-2,0,0,0,3,0,0,-2,-2,0,0, &
0,0,0,3,0,0,-2,0,-2,0,0,0,0,3,0,0,-2,0,0,-2, &
0,0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2, &
0,0,0,3,0,0,0,0,-2,-2,0,0,0,3,1,-1,-2,0,0,-2, &
0,0,0,3,1,-1,0,-2,0,-2,0,0,0,4,-1,0,-2,0,0,-2, &
0,0,0,4,-1,0,0,0,-2,-2,0,0,0,4,0,-1,-2,0,0,-2, &
0,0,0,4,0,-1,0,-2,0,-2,0,0,1,-1,-1,1,-1,0,0,0, &
0,0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,4,0,-2,0,-2, &
0,0,1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1, &
0,0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,3,0,-2,0,-2, &
0,0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,1,-1,-1,0,0,0, &
0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,0,-1,0, &
0,0,1,-1,1,0,-1,0,0,-1,0,0,1,-1,1,0,0,0,0,-2, &
0,0,1,-1,1,2,0,-2,0,-2,0,0,1,-1,1,2,0,0,-2,-2, &
0,0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2, &
0,0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,-2,-2, &
0,0,1,-1,4,-1,0,0,-2,-2,0,0,1,0,-1,-1,0,0,0,0, &
0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1,0,0, &
0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,-1,1,-1,-1,0,0, &
0,0,1,0,-1,1,-1,0,0,-1,0,0,1,0,-1,1,0,-2,0,0, &
0,0,1,0,-1,1,0,0,0,-2,0,0,1,0,-1,3,-2,-2,0,0, &
0,0,1,0,-1,3,-2,0,0,-2,0,0,1,0,-1,3,0,-2,-2,0, &
0,0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,0,-2,-2, &
0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,0,-1,0, &
0,0,1,0,0,-1,0,0,0,-1,0,0,1,0,0,0,-1,-1,0,0, &
0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,-1,0,0,-1, &
0,0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1, &
0,0,1,0,0,0,0,0,-1,-1,0,0,1,0,0,2,-2,-2,0,0, &
0,0,1,0,0,2,-2,0,-2,0,0,0,1,0,0,2,-2,0,0,-2, &
0,0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2, &
0,0,1,0,0,2,0,0,-2,-2,0,0,1,0,1,-1,-1,0,-1,0, &
0,0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-2,0, &
0,0,1,0,1,-1,0,0,0,-2,0,0,1,0,1,1,-2,-2,0,0, &
0,0,1,0,1,1,-2,0,-2,0,0,0,1,0,1,1,-2,0,0,-2, &
0,0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2, &
0,0,1,0,1,1,0,0,-2,-2,0,0,1,0,2,0,-2,-2,0,0, &
0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,-2,0,0,-2, &
0,0,1,0,2,0,0,-2,-2,0,0,0,1,0,2,0,0,-2,0,-2, &
0,0,1,0,2,0,0,0,-2,-2,0,0,1,0,3,-1,-2,0,-2,0, &
0,0,1,0,3,-1,-2,0,0,-2,0,0,1,0,3,-1,0,-2,-2,0, &
0,0,1,0,3,-1,0,-2,0,-2,0,0,1,0,3,-1,0,0,-2,-2, &
0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,0,-1, &
0,0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,-1,0, &
0,0,1,1,-1,0,0,0,-1,-1,0,0,1,1,-1,0,0,0,0,-2, &
0,0,1,1,-1,2,-2,-2,0,0,0,0,1,1,-1,2,-2,0,0,-2, &
0,0,1,1,-1,2,0,-2,-2,0,0,0,1,1,-1,2,0,-2,0,-2, &
0,0,1,1,-1,2,0,0,-2,-2,0,0,1,1,0,-1,-1,0,-1,0, &
0,0,1,1,0,-1,-1,0,0,-1,0,0,1,1,0,-1,0,-1,-1,0, &
0,0,1,1,0,-1,0,-1,0,-1,0,0,1,1,0,-1,0,0,-2,0, &
0,0,1,1,0,-1,0,0,0,-2,0,0,1,1,0,1,-2,-2,0,0, &
0,0,1,1,0,1,-2,0,-2,0,0,0,1,1,0,1,-2,0,0,-2, &
0,0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2, &
0,0,1,1,0,1,0,0,-2,-2,0,0,1,1,1,0,-2,-2,0,0, &
0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,-2,0,0,-2, &
0,0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2, &
0,0,1,1,1,0,0,0,-2,-2,0,0,1,1,2,-1,-2,0,-2,0, &
0,0,1,1,2,-1,-2,0,0,-2,0,0,1,1,2,-1,0,-2,-2,0, &
0,0,1,1,2,-1,0,-2,0,-2,0,0,1,1,2,-1,0,0,-2,-2, &
0,0,1,2,-1,-1,0,0,0,-2,0,0,1,2,-1,1,-2,-2,0,0, &
0,0,1,2,-1,1,-2,0,0,-2,0,0,1,2,-1,1,0,-2,-2,0, &
0,0,1,2,-1,1,0,-2,0,-2,0,0,1,2,-1,1,0,0,-2,-2, &
0,0,1,2,0,0,-2,-2,0,0,0,0,1,2,0,0,-2,0,-2,0, &
0,0,1,2,0,0,-2,0,0,-2,0,0,1,2,0,0,0,-2,-2,0, &
0,0,1,2,0,0,0,-2,0,-2,0,0,1,2,0,0,0,0,-2,-2, &
0,0,1,2,1,-1,-2,0,-2,0,0,0,1,2,1,-1,-2,0,0,-2, &
0,0,1,2,1,-1,0,-2,-2,0,0,0,1,2,1,-1,0,-2,0,-2, &
0,0,1,2,1,-1,0,0,-2,-2,0,0,1,3,-1,0,-2,-2,0,0, &
0,0,1,3,-1,0,-2,0,0,-2,0,0,1,3,-1,0,0,-2,-2,0, &
0,0,1,3,-1,0,0,-2,0,-2,0,0,1,3,-1,0,0,0,-2,-2, &
0,0,1,3,0,-1,-2,0,-2,0,0,0,1,3,0,-1,-2,0,0,-2, &
0,0,1,3,0,-1,0,-2,-2,0,0,0,1,3,0,-1,0,-2,0,-2, &
0,0,1,3,0,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,-2,0,-2, &
0,0,1,4,-1,-1,0,0,-2,-2,0,0,2,-1,0,2,0,-2,0,-2, &
0,0,2,-1,0,2,0,0,-2,-2,0,0,2,-1,1,1,0,-2,0,-2, &
0,0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,2,0,0,-2,0,-2, &
0,0,2,-1,2,0,0,0,-2,-2,0,0,2,0,-1,0,-1,0,0,-1, &
0,0,2,0,-1,0,0,-1,0,-1,0,0,2,0,-1,2,-2,-2,0,0, &
0,0,2,0,-1,2,-2,0,0,-2,0,0,2,0,-1,2,0,-2,-2,0, &
0,0,2,0,-1,2,0,-2,0,-2,0,0,2,0,-1,2,0,0,-2,-2, &
0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,-1,0,0,-1,-1, &
0,0,2,0,0,1,-2,-2,0,0,0,0,2,0,0,1,-2,0,-2,0, &
0,0,2,0,0,1,-2,0,0,-2,0,0,2,0,0,1,0,-2,-2,0, &
0,0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,0,-2,-2, &
0,0,2,0,1,0,-2,-2,0,0,0,0,2,0,1,0,-2,0,-2,0, &
0,0,2,0,1,0,-2,0,0,-2,0,0,2,0,1,0,0,-2,-2,0, &
0,0,2,0,1,0,0,-2,0,-2,0,0,2,0,1,0,0,0,-2,-2, &
0,0,2,0,2,-1,-2,0,-2,0,0,0,2,0,2,-1,-2,0,0,-2, &
0,0,2,0,2,-1,0,-2,-2,0,0,0,2,0,2,-1,0,-2,0,-2, &
0,0,2,0,2,-1,0,0,-2,-2,0,0,2,1,-1,1,-2,-2,0,0, &
0,0,2,1,-1,1,-2,0,0,-2,0,0,2,1,-1,1,0,-2,-2,0, &
0,0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,0,-2,-2, &
0,0,2,1,0,0,-2,-2,0,0,0,0,2,1,0,0,-2,0,-2,0, &
0,0,2,1,0,0,-2,0,0,-2,0,0,2,1,0,0,0,-2,-2,0, &
0,0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,0,-2,-2, &
0,0,2,1,1,-1,-2,0,-2,0,0,0,2,1,1,-1,-2,0,0,-2, &
0,0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,-2, &
0,0,2,1,1,-1,0,0,-2,-2,0,0,2,2,-1,0,-2,-2,0,0, &
0,0,2,2,-1,0,-2,0,0,-2,0,0,2,2,-1,0,0,-2,-2,0, &
0,0,2,2,-1,0,0,-2,0,-2,0,0,2,2,-1,0,0,0,-2,-2, &
0,0,2,2,0,-1,-2,0,-2,0,0,0,2,2,0,-1,-2,0,0,-2, &
0,0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,-2,0,-2, &
0,0,2,2,0,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,-2,0,-2, &
0,0,2,3,-1,-1,0,0,-2,-2,0,0,3,-1,-1,2,0,-2,0,-2, &
0,0,3,-1,0,1,0,-2,0,-2,0,0,3,-1,0,1,0,0,-2,-2, &
0,0,3,-1,1,0,0,-2,0,-2,0,0,3,-1,1,0,0,0,-2,-2, &
0,0,3,-1,2,-1,0,0,-2,-2,0,0,3,0,-1,1,-2,-2,0,0, &
0,0,3,0,-1,1,-2,0,0,-2,0,0,3,0,-1,1,0,-2,-2,0, &
0,0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,0,-2,-2, &
0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2,0, &
0,0,3,0,0,0,-2,0,0,-2,0,0,3,0,0,0,0,-2,-2,0, &
0,0,3,0,0,0,0,-2,0,-2,0,0,3,0,0,0,0,0,-2,-2, &
0,0,3,0,1,-1,-2,0,-2,0,0,0,3,0,1,-1,-2,0,0,-2, &
0,0,3,0,1,-1,0,-2,-2,0,0,0,3,0,1,-1,0,-2,0,-2, &
0,0,3,0,1,-1,0,0,-2,-2,0,0,3,1,-1,0,-2,-2,0,0, &
0,0,3,1,-1,0,-2,0,0,-2,0,0,3,1,-1,0,0,-2,-2,0, &
0,0,3,1,-1,0,0,-2,0,-2,0,0,3,1,-1,0,0,0,-2,-2, &
0,0,3,1,0,-1,-2,0,-2,0,0,0,3,1,0,-1,-2,0,0,-2, &
0,0,3,1,0,-1,0,-2,-2,0,0,0,3,1,0,-1,0,-2,0,-2, &
0,0,3,1,0,-1,0,0,-2,-2,0,0,3,2,-1,-1,0,-2,0,-2, &
0,0,3,2,-1,-1,0,0,-2,-2,0,0,4,0,-1,0,-2,-2,0,0, &
0,0,4,0,-1,0,0,-2,-2,0,0,0,4,0,0,-1,-2,0,-2,0, &
0,0,4,0,0,-1,0,-2,-2,0,0,1,-1,-1,-1,1,0,0,0,0, &
0,1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,1,-1,0,0,0, &
0,1,-1,-1,0,1,0,-1,0,0,0,1,-1,-1,0,1,0,0,0,-1, &
0,1,-1,-1,0,2,-1,-1,0,0,0,1,-1,-1,0,2,0,-1,0,-1, &
0,1,-1,-1,0,4,-2,0,-2,0,0,1,-1,-1,0,4,0,0,-2,-2, &
0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,1,0,0,-1,0,0, &
0,1,-1,-1,1,0,0,0,-1,0,0,1,-1,-1,1,0,0,0,0,-1, &
0,1,-1,-1,1,1,-1,-1,0,0,0,1,-1,-1,1,3,-2,-2,0,0, &
0,1,-1,-1,1,3,-2,0,-2,0,0,1,-1,-1,1,3,0,-2,0,-2, &
0,1,-1,-1,1,3,0,0,-2,-2,0,1,-1,-1,2,0,-1,-1,0,0, &
0,1,-1,-1,2,0,0,0,-1,-1,0,1,-1,-1,2,2,-2,-2,0,0, &
0,1,-1,-1,2,2,-2,0,-2,0,0,1,-1,-1,2,2,0,-2,0,-2, &
0,1,-1,-1,2,2,0,0,-2,-2,0,1,-1,-1,3,1,-2,-2,0,0, &
0,1,-1,-1,3,1,-2,0,-2,0,0,1,-1,-1,3,1,0,-2,0,-2, &
0,1,-1,-1,3,1,0,0,-2,-2,0,1,-1,-1,4,0,-2,-2,0,0, &
0,1,-1,-1,4,0,0,-2,0,-2,0,1,-1,-1,4,0,0,0,-2,-2, &
0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,0,-1,0,0, &
0,1,-1,0,0,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,-1, &
0,1,-1,0,0,1,-1,-1,0,0,0,1,-1,0,0,1,-1,0,-1,0, &
0,1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,-1,-1, &
0,1,-1,0,0,3,-2,0,-2,0,0,1,-1,0,0,3,0,0,-2,-2, &
0,1,-1,0,1,0,-1,-1,0,0,0,1,-1,0,1,0,-1,0,-1,0, &
0,1,-1,0,1,0,0,-2,0,0,0,1,-1,0,1,0,0,-1,0,-1, &
0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,1,0,0,0,-1,-1, &
0,1,-1,0,1,2,-2,-2,0,0,0,1,-1,0,1,2,-2,0,-2,0, &
0,1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,-2, &
0,1,-1,0,1,2,0,0,-2,-2,0,1,-1,0,2,1,-2,-2,0,0, &
0,1,-1,0,2,1,-2,0,-2,0,0,1,-1,0,2,1,0,-2,-2,0, &
0,1,-1,0,2,1,0,-2,0,-2,0,1,-1,0,2,1,0,0,-2,-2, &
0,1,-1,0,3,0,-2,-2,0,0,0,1,-1,0,3,0,-2,0,-2,0, &
0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,0,3,0,0,-2,0,-2, &
0,1,-1,0,3,0,0,0,-2,-2,0,1,-1,1,-1,1,0,0,-1,-1, &
0,1,-1,1,0,-1,0,-1,0,0,0,1,-1,1,0,-1,0,0,0,-1, &
0,1,-1,1,0,0,0,-1,-1,0,0,1,-1,1,0,0,0,-1,0,-1, &
0,1,-1,1,0,0,0,0,-2,0,0,1,-1,1,0,2,-2,0,-2,0, &
0,1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,1,-1,0,-1,-1,0, &
0,1,-1,1,1,-1,0,0,-1,-1,0,1,-1,1,1,1,-2,-2,0,0, &
0,1,-1,1,1,1,-2,0,-2,0,0,1,-1,1,1,1,0,-2,-2,0, &
0,1,-1,1,1,1,0,-2,0,-2,0,1,-1,1,1,1,0,0,-2,-2, &
0,1,-1,1,2,0,-2,-2,0,0,0,1,-1,1,2,0,-2,0,-2,0, &
0,1,-1,1,2,0,0,-2,-2,0,0,1,-1,1,2,0,0,-2,0,-2, &
0,1,-1,1,2,0,0,0,-2,-2,0,1,-1,2,0,1,-2,0,-2,0, &
0,1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,1,0,-2,-2,0,0, &
0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2,0, &
0,1,-1,2,1,0,0,-2,0,-2,0,1,-1,2,1,0,0,0,-2,-2, &
0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,0,-2,-2, &
0,1,0,-1,-1,1,-1,0,0,0,0,1,0,-1,-1,1,0,-1,0,0, &
0,1,0,-1,-1,4,-2,0,0,-2,0,1,0,-1,0,-1,0,0,0,0, &
0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1,0,0, &
0,1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,1,-2,0,0,0, &
0,1,0,-1,0,1,-1,-1,0,0,0,1,0,-1,0,1,0,-1,0,-1, &
0,1,0,-1,0,1,0,0,0,-2,0,1,0,-1,0,3,-2,-2,0,0, &
0,1,0,-1,0,3,-2,0,-2,0,0,1,0,-1,0,3,-2,0,0,-2, &
0,1,0,-1,0,3,0,-2,0,-2,0,1,0,-1,0,3,0,0,-2,-2, &
0,1,0,-1,1,0,-2,0,0,0,0,1,0,-1,1,0,-1,-1,0,0, &
0,1,0,-1,1,0,-1,0,-1,0,0,1,0,-1,1,0,0,-1,0,-1, &
0,1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-2, &
0,1,0,-1,1,2,-2,-2,0,0,0,1,0,-1,1,2,-2,0,-2,0, &
0,1,0,-1,1,2,-2,0,0,-2,0,1,0,-1,1,2,0,-2,0,-2, &
0,1,0,-1,1,2,0,0,-2,-2,0,1,0,-1,2,-1,0,0,0,-2, &
0,1,0,-1,2,1,-2,-2,0,0,0,1,0,-1,2,1,-2,0,-2,0, &
0,1,0,-1,2,1,-2,0,0,-2,0,1,0,-1,2,1,0,-2,0,-2, &
0,1,0,-1,2,1,0,0,-2,-2,0,1,0,-1,3,0,-2,-2,0,0, &
0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,-2,0,0,-2, &
0,1,0,-1,3,0,0,-2,0,-2,0,1,0,-1,3,0,0,0,-2,-2, &
0,1,0,-1,4,-1,-2,0,0,-2,0,1,0,-1,4,-1,0,0,-2,-2, &
0,1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,0,-1,0,-1, &
0,1,0,0,-1,1,0,0,0,-2,0,1,0,0,-1,3,-2,0,0,-2, &
0,1,0,0,-1,3,0,0,-2,-2,0,1,0,0,0,-1,0,-1,0,0, &
0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1, &
0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1,0, &
0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,-1,-1,0, &
0,1,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0,-1,-1, &
0,1,0,0,0,2,-2,-2,0,0,0,1,0,0,0,2,-2,0,-2,0, &
0,1,0,0,0,2,-2,0,0,-2,0,1,0,0,0,2,0,-2,-2,0, &
0,1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,0,-2,-2, &
0,1,0,0,1,-1,-1,0,-1,0,0,1,0,0,1,-1,-1,0,0,-1, &
0,1,0,0,1,-1,0,-1,-1,0,0,1,0,0,1,-1,0,-1,0,-1, &
0,1,0,0,1,-1,0,0,-2,0,0,1,0,0,1,-1,0,0,0,-2, &
0,1,0,0,1,1,-2,-2,0,0,0,1,0,0,1,1,-2,0,-2,0, &
0,1,0,0,1,1,-2,0,0,-2,0,1,0,0,1,1,0,-2,-2,0, &
0,1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,0,-2,-2, &
0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2,0, &
0,1,0,0,2,0,-2,0,0,-2,0,1,0,0,2,0,0,-2,-2,0, &
0,1,0,0,2,0,0,-2,0,-2,0,1,0,0,2,0,0,0,-2,-2, &
0,1,0,0,3,-1,-2,0,-2,0,0,1,0,0,3,-1,-2,0,0,-2, &
0,1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,-2, &
0,1,0,0,3,-1,0,0,-2,-2,0,1,0,1,-1,-1,0,-1,0,0, &
0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-1,-1,0, &
0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,0,-2, &
0,1,0,1,-1,2,-2,0,0,-2,0,1,0,1,-1,2,0,0,-2,-2, &
0,1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,-1, &
0,1,0,1,0,-1,0,0,-2,0,0,1,0,1,0,-1,0,0,0,-2, &
0,1,0,1,0,1,-2,-2,0,0,0,1,0,1,0,1,-2,0,-2,0, &
0,1,0,1,0,1,-2,0,0,-2,0,1,0,1,0,1,0,-2,-2,0, &
0,1,0,1,0,1,0,-2,0,-2,0,1,0,1,0,1,0,0,-2,-2, &
0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2,0, &
0,1,0,1,1,0,-2,0,0,-2,0,1,0,1,1,0,0,-2,-2,0, &
0,1,0,1,1,0,0,-2,0,-2,0,1,0,1,1,0,0,0,-2,-2, &
0,1,0,1,2,-1,-2,0,-2,0,0,1,0,1,2,-1,-2,0,0,-2, &
0,1,0,1,2,-1,0,-2,-2,0,0,1,0,1,2,-1,0,-2,0,-2, &
0,1,0,1,2,-1,0,0,-2,-2,0,1,0,2,-1,1,-2,0,0,-2, &
0,1,0,2,-1,1,0,0,-2,-2,0,1,0,2,0,0,-2,-2,0,0, &
0,1,0,2,0,0,-2,0,-2,0,0,1,0,2,0,0,-2,0,0,-2, &
0,1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2, &
0,1,0,2,0,0,0,0,-2,-2,0,1,0,2,1,-1,-2,0,-2,0, &
0,1,0,2,1,-1,-2,0,0,-2,0,1,0,2,1,-1,0,-2,-2,0, &
0,1,0,2,1,-1,0,-2,0,-2,0,1,0,2,1,-1,0,0,-2,-2, &
0,1,0,3,-1,0,-2,0,0,-2,0,1,0,3,-1,0,0,0,-2,-2, &
0,1,0,3,0,-1,-2,0,-2,0,0,1,0,3,0,-1,-2,0,0,-2, &
0,1,0,3,0,-1,0,-2,-2,0,0,1,0,3,0,-1,0,-2,0,-2, &
0,1,0,3,0,-1,0,0,-2,-2,0,1,0,4,-1,-1,0,0,-2,-2, &
0,1,1,-1,-1,3,-2,0,0,-2,0,1,1,-1,-1,3,0,-2,0,-2, &
0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,0,0,-1, &
0,1,1,-1,0,0,0,-1,0,-1,0,1,1,-1,0,2,-2,-2,0,0, &
0,1,1,-1,0,2,-2,0,-2,0,0,1,1,-1,0,2,-2,0,0,-2, &
0,1,1,-1,0,2,0,-2,0,-2,0,1,1,-1,0,2,0,0,-2,-2, &
0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,-1,0,0,-1,-1, &
0,1,1,-1,1,1,-2,-2,0,0,0,1,1,-1,1,1,-2,0,-2,0, &
0,1,1,-1,1,1,-2,0,0,-2,0,1,1,-1,1,1,0,-2,0,-2, &
0,1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,2,0,-2,-2,0,0, &
0,1,1,-1,2,0,-2,0,-2,0,0,1,1,-1,2,0,-2,0,0,-2, &
0,1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2, &
0,1,1,-1,3,-1,-2,0,0,-2,0,1,1,-1,3,-1,0,0,-2,-2, &
0,1,1,0,-1,0,-1,0,0,-1,0,1,1,0,-1,0,0,-2,0,0, &
0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,2,-2,-2,0,0, &
0,1,1,0,-1,2,-2,0,0,-2,0,1,1,0,-1,2,0,-2,-2,0, &
0,1,1,0,-1,2,0,-2,0,-2,0,1,1,0,-1,2,0,0,-2,-2, &
0,1,1,0,0,-1,-1,0,-1,0,0,1,1,0,0,-1,-1,0,0,-1, &
0,1,1,0,0,-1,0,-1,-1,0,0,1,1,0,0,-1,0,-1,0,-1, &
0,1,1,0,0,1,-2,-2,0,0,0,1,1,0,0,1,-2,0,-2,0, &
0,1,1,0,0,1,-2,0,0,-2,0,1,1,0,0,1,0,-2,-2,0, &
0,1,1,0,0,1,0,-2,0,-2,0,1,1,0,0,1,0,0,-2,-2, &
0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2,0, &
0,1,1,0,1,0,-2,0,0,-2,0,1,1,0,1,0,0,-2,-2,0, &
0,1,1,0,1,0,0,-2,0,-2,0,1,1,0,1,0,0,0,-2,-2, &
0,1,1,0,2,-1,-2,0,-2,0,0,1,1,0,2,-1,-2,0,0,-2, &
0,1,1,0,2,-1,0,-2,-2,0,0,1,1,0,2,-1,0,-2,0,-2, &
0,1,1,0,2,-1,0,0,-2,-2,0,1,1,1,-1,-1,0,-1,0,-1, &
0,1,1,1,-1,-1,0,0,-1,-1,0,1,1,1,-1,1,-2,-2,0,0, &
0,1,1,1,-1,1,-2,0,0,-2,0,1,1,1,-1,1,0,-2,-2,0, &
0,1,1,1,-1,1,0,-2,0,-2,0,1,1,1,-1,1,0,0,-2,-2, &
0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2,0, &
0,1,1,1,0,0,-2,0,0,-2,0,1,1,1,0,0,0,-2,-2,0, &
0,1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,0,-2,-2, &
0,1,1,1,1,-1,-2,0,-2,0,0,1,1,1,1,-1,-2,0,0,-2, &
0,1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,-2, &
0,1,1,1,1,-1,0,0,-2,-2,0,1,1,2,-1,0,-2,-2,0,0, &
0,1,1,2,-1,0,-2,0,0,-2,0,1,1,2,-1,0,0,-2,-2,0, &
0,1,1,2,-1,0,0,-2,0,-2,0,1,1,2,-1,0,0,0,-2,-2, &
0,1,1,2,0,-1,-2,0,-2,0,0,1,1,2,0,-1,-2,0,0,-2, &
0,1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,-2,0,-2, &
0,1,1,2,0,-1,0,0,-2,-2,0,1,1,3,-1,-1,0,-2,0,-2, &
0,1,1,3,-1,-1,0,0,-2,-2,0,1,2,-1,-1,2,-2,0,0,-2, &
0,1,2,-1,-1,2,0,-2,0,-2,0,1,2,-1,0,1,-2,-2,0,0, &
0,1,2,-1,0,1,-2,0,-2,0,0,1,2,-1,0,1,-2,0,0,-2, &
0,1,2,-1,0,1,0,-2,0,-2,0,1,2,-1,0,1,0,0,-2,-2, &
0,1,2,-1,1,0,-2,-2,0,0,0,1,2,-1,1,0,-2,0,-2,0, &
0,1,2,-1,1,0,-2,0,0,-2,0,1,2,-1,1,0,0,-2,0,-2, &
0,1,2,-1,1,0,0,0,-2,-2,0,1,2,-1,2,-1,-2,0,0,-2, &
0,1,2,-1,2,-1,0,0,-2,-2,0,1,2,0,-1,1,-2,-2,0,0, &
0,1,2,0,-1,1,-2,0,0,-2,0,1,2,0,-1,1,0,-2,-2,0, &
0,1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,0,-2,-2, &
0,1,2,0,0,0,-2,-2,0,0,0,1,2,0,0,0,-2,0,-2,0, &
0,1,2,0,0,0,-2,0,0,-2,0,1,2,0,0,0,0,-2,-2,0, &
0,1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,0,-2,-2, &
0,1,2,0,1,-1,-2,0,-2,0,0,1,2,0,1,-1,-2,0,0,-2, &
0,1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,-2, &
0,1,2,0,1,-1,0,0,-2,-2,0,1,2,1,-1,0,-2,-2,0,0, &
0,1,2,1,-1,0,-2,0,0,-2,0,1,2,1,-1,0,0,-2,-2,0, &
0,1,2,1,-1,0,0,-2,0,-2,0,1,2,1,-1,0,0,0,-2,-2, &
0,1,2,1,0,-1,-2,0,-2,0,0,1,2,1,0,-1,-2,0,0,-2, &
0,1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,-2,0,-2, &
0,1,2,1,0,-1,0,0,-2,-2,0,1,2,2,-1,-1,0,-2,0,-2, &
0,1,2,2,-1,-1,0,0,-2,-2,0,1,3,-1,0,0,-2,-2,0,0, &
0,1,3,-1,0,0,-2,0,-2,0,0,1,3,0,-1,0,-2,-2,0,0, &
0,1,3,0,-1,0,0,-2,-2,0,0,1,3,0,0,-1,-2,0,-2,0, &
0,1,3,0,0,-1,0,-2,-2,0,0,2,-1,-1,0,-1,0,0,0,0, &
0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,-1,0,0,0,0,0,-1, &
0,2,-1,-1,0,1,-1,-1,0,0,0,2,-1,-1,0,1,0,-1,0,-1, &
0,2,-1,-1,0,3,-2,0,-2,0,0,2,-1,-1,0,3,0,0,-2,-2, &
0,2,-1,-1,1,0,-1,-1,0,0,0,2,-1,-1,1,0,0,0,-1,-1, &
0,2,-1,-1,1,2,-2,-2,0,0,0,2,-1,-1,1,2,-2,0,-2,0, &
0,2,-1,-1,1,2,0,-2,0,-2,0,2,-1,-1,1,2,0,0,-2,-2, &
0,2,-1,-1,2,1,-2,-2,0,0,0,2,-1,-1,2,1,-2,0,-2,0, &
0,2,-1,-1,2,1,0,-2,0,-2,0,2,-1,-1,2,1,0,0,-2,-2, &
0,2,-1,-1,3,0,-2,-2,0,0,0,2,-1,-1,3,0,-2,0,-2,0, &
0,2,-1,-1,3,0,0,-2,0,-2,0,2,-1,-1,3,0,0,0,-2,-2, &
0,2,-1,-1,4,-1,0,0,-2,-2,0,2,-1,0,0,-1,0,-1,0,0, &
0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,0,-1,-1,0, &
0,2,-1,0,0,0,0,-1,0,-1,0,2,-1,0,0,2,-2,0,-2,0, &
0,2,-1,0,0,2,0,0,-2,-2,0,2,-1,0,1,-1,0,0,-2,0, &
0,2,-1,0,1,1,-2,-2,0,0,0,2,-1,0,1,1,-2,0,-2,0, &
0,2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,-2, &
0,2,-1,0,1,1,0,0,-2,-2,0,2,-1,0,2,0,-2,-2,0,0, &
0,2,-1,0,2,0,-2,0,-2,0,0,2,-1,0,2,0,0,-2,-2,0, &
0,2,-1,0,2,0,0,-2,0,-2,0,2,-1,0,2,0,0,0,-2,-2, &
0,2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,0,-2,-2, &
0,2,-1,1,0,1,-2,0,-2,0,0,2,-1,1,0,1,0,0,-2,-2, &
0,2,-1,1,1,0,-2,-2,0,0,0,2,-1,1,1,0,-2,0,-2,0, &
0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,1,1,0,0,-2,0,-2, &
0,2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,2,-1,0,-2,-2,0, &
0,2,-1,1,2,-1,0,0,-2,-2,0,2,-1,2,0,0,-2,0,-2,0, &
0,2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,1,-1,0,-2,-2,0, &
0,2,-1,2,1,-1,0,0,-2,-2,0,2,-1,3,0,-1,0,0,-2,-2, &
0,2,0,-1,0,0,-1,0,0,-1,0,2,0,-1,0,0,0,-1,0,-1, &
0,2,0,-1,0,2,-2,-2,0,0,0,2,0,-1,0,2,-2,0,-2,0, &
0,2,0,-1,0,2,-2,0,0,-2,0,2,0,-1,0,2,0,-2,0,-2, &
0,2,0,-1,0,2,0,0,-2,-2,0,2,0,-1,1,1,-2,-2,0,0, &
0,2,0,-1,1,1,-2,0,-2,0,0,2,0,-1,1,1,-2,0,0,-2, &
0,2,0,-1,1,1,0,-2,0,-2,0,2,0,-1,1,1,0,0,-2,-2, &
0,2,0,-1,2,0,-2,-2,0,0,0,2,0,-1,2,0,-2,0,-2,0, &
0,2,0,-1,2,0,-2,0,0,-2,0,2,0,-1,2,0,0,-2,0,-2, &
0,2,0,-1,2,0,0,0,-2,-2,0,2,0,-1,3,-1,-2,0,0,-2, &
0,2,0,-1,3,-1,0,0,-2,-2,0,2,0,0,-1,2,-2,0,0,-2, &
0,2,0,0,-1,2,0,0,-2,-2,0,2,0,0,0,-1,0,-1,0,-1, &
0,2,0,0,0,-1,0,0,-1,-1,0,2,0,0,0,1,-2,-2,0,0, &
0,2,0,0,0,1,-2,0,-2,0,0,2,0,0,0,1,-2,0,0,-2, &
0,2,0,0,0,1,0,-2,-2,0,0,2,0,0,0,1,0,-2,0,-2, &
0,2,0,0,0,1,0,0,-2,-2,0,2,0,0,1,0,-2,-2,0,0, &
0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,-2,0,0,-2, &
0,2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2, &
0,2,0,0,1,0,0,0,-2,-2,0,2,0,0,2,-1,-2,0,-2,0, &
0,2,0,0,2,-1,-2,0,0,-2,0,2,0,0,2,-1,0,-2,-2,0, &
0,2,0,0,2,-1,0,-2,0,-2,0,2,0,0,2,-1,0,0,-2,-2, &
0,2,0,1,-1,1,-2,0,0,-2,0,2,0,1,-1,1,0,0,-2,-2, &
0,2,0,1,0,0,-2,-2,0,0,0,2,0,1,0,0,-2,0,-2,0, &
0,2,0,1,0,0,-2,0,0,-2,0,2,0,1,0,0,0,-2,-2,0, &
0,2,0,1,0,0,0,-2,0,-2,0,2,0,1,0,0,0,0,-2,-2, &
0,2,0,1,1,-1,-2,0,-2,0,0,2,0,1,1,-1,-2,0,0,-2, &
0,2,0,1,1,-1,0,-2,-2,0,0,2,0,1,1,-1,0,-2,0,-2, &
0,2,0,1,1,-1,0,0,-2,-2,0,2,0,2,-1,0,-2,0,0,-2, &
0,2,0,2,-1,0,0,0,-2,-2,0,2,0,2,0,-1,-2,0,-2,0, &
0,2,0,2,0,-1,-2,0,0,-2,0,2,0,2,0,-1,0,-2,-2,0, &
0,2,0,2,0,-1,0,-2,0,-2,0,2,0,2,0,-1,0,0,-2,-2, &
0,2,1,-1,-1,2,-2,0,0,-2,0,2,1,-1,-1,2,0,-2,0,-2, &
0,2,1,-1,0,1,-2,-2,0,0,0,2,1,-1,0,1,-2,0,-2,0, &
0,2,1,-1,0,1,-2,0,0,-2,0,2,1,-1,0,1,0,-2,0,-2, &
0,2,1,-1,0,1,0,0,-2,-2,0,2,1,-1,1,0,-2,-2,0,0, &
0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,-2,0,0,-2, &
0,2,1,-1,1,0,0,-2,0,-2,0,2,1,-1,1,0,0,0,-2,-2, &
0,2,1,-1,2,-1,-2,0,0,-2,0,2,1,-1,2,-1,0,0,-2,-2, &
0,2,1,0,-1,1,-2,-2,0,0,0,2,1,0,-1,1,-2,0,0,-2, &
0,2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2, &
0,2,1,0,-1,1,0,0,-2,-2,0,2,1,0,0,0,-2,-2,0,0, &
0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,-2,0,0,-2, &
0,2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2, &
0,2,1,0,0,0,0,0,-2,-2,0,2,1,0,1,-1,-2,0,-2,0, &
0,2,1,0,1,-1,-2,0,0,-2,0,2,1,0,1,-1,0,-2,-2,0, &
0,2,1,0,1,-1,0,-2,0,-2,0,2,1,0,1,-1,0,0,-2,-2, &
0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,0,-2, &
0,2,1,1,-1,0,0,-2,-2,0,0,2,1,1,-1,0,0,-2,0,-2, &
0,2,1,1,-1,0,0,0,-2,-2,0,2,1,1,0,-1,-2,0,-2,0, &
0,2,1,1,0,-1,-2,0,0,-2,0,2,1,1,0,-1,0,-2,-2,0, &
0,2,1,1,0,-1,0,-2,0,-2,0,2,1,1,0,-1,0,0,-2,-2, &
0,2,1,2,-1,-1,0,-2,0,-2,0,2,1,2,-1,-1,0,0,-2,-2, &
0,2,2,-1,0,0,-2,-2,0,0,0,2,2,-1,0,0,-2,0,-2,0, &
0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,0,-2,-2,0, &
0,2,2,0,0,-1,-2,0,-2,0,0,2,2,0,0,-1,0,-2,-2,0, &
0,3,-1,-1,0,0,0,-1,0,-1,0,3,-1,-1,0,2,-2,0,-2,0, &
0,3,-1,-1,0,2,0,0,-2,-2,0,3,-1,-1,1,1,-2,-2,0,0, &
0,3,-1,-1,1,1,-2,0,-2,0,0,3,-1,-1,1,1,0,-2,0,-2, &
0,3,-1,-1,1,1,0,0,-2,-2,0,3,-1,-1,2,0,-2,-2,0,0, &
0,3,-1,-1,2,0,-2,0,-2,0,0,3,-1,-1,2,0,0,-2,0,-2, &
0,3,-1,-1,2,0,0,0,-2,-2,0,3,-1,0,0,-1,0,-1,0,-1, &
0,3,-1,0,0,1,-2,0,-2,0,0,3,-1,0,0,1,0,0,-2,-2, &
0,3,-1,0,1,0,-2,-2,0,0,0,3,-1,0,1,0,-2,0,-2,0, &
0,3,-1,0,1,0,0,-2,-2,0,0,3,-1,0,1,0,0,-2,0,-2, &
0,3,-1,0,1,0,0,0,-2,-2,0,3,-1,0,2,-1,0,-2,-2,0, &
0,3,-1,0,2,-1,0,0,-2,-2,0,3,-1,1,0,0,-2,0,-2,0, &
0,3,-1,1,0,0,0,0,-2,-2,0,3,-1,1,1,-1,0,-2,-2,0, &
0,3,-1,1,1,-1,0,0,-2,-2,0,3,0,-1,-1,2,-2,0,0,-2, &
0,3,0,-1,0,1,-2,-2,0,0,0,3,0,-1,0,1,-2,0,-2,0, &
0,3,0,-1,0,1,-2,0,0,-2,0,3,0,-1,0,1,0,-2,0,-2, &
0,3,0,-1,0,1,0,0,-2,-2,0,3,0,-1,1,0,-2,-2,0,0, &
0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,-2,0,0,-2, &
0,3,0,-1,1,0,0,-2,0,-2,0,3,0,-1,1,0,0,0,-2,-2, &
0,3,0,-1,2,-1,-2,0,0,-2,0,3,0,-1,2,-1,0,0,-2,-2, &
0,3,0,0,-1,1,-2,0,0,-2,0,3,0,0,-1,1,0,0,-2,-2, &
0,3,0,0,0,0,-2,-2,0,0,0,3,0,0,0,0,-2,0,-2,0, &
0,3,0,0,0,0,-2,0,0,-2,0,3,0,0,0,0,0,-2,-2,0, &
0,3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,0,-2,-2, &
0,3,0,0,1,-1,-2,0,-2,0,0,3,0,0,1,-1,-2,0,0,-2, &
0,3,0,0,1,-1,0,-2,-2,0,0,3,0,0,1,-1,0,-2,0,-2, &
0,3,0,0,1,-1,0,0,-2,-2,0,3,0,1,-1,0,-2,0,0,-2, &
0,3,0,1,-1,0,0,0,-2,-2,0,3,0,1,0,-1,-2,0,-2,0, &
0,3,0,1,0,-1,-2,0,0,-2,0,3,0,1,0,-1,0,-2,-2,0, &
0,3,0,1,0,-1,0,-2,0,-2,0,3,0,1,0,-1,0,0,-2,-2, &
0,3,0,2,-1,-1,0,0,-2,-2,0,3,1,-1,0,0,-2,-2,0,0, &
0,3,1,-1,0,0,-2,0,-2,0,0,3,1,0,-1,0,-2,-2,0,0, &
0,3,1,0,-1,0,0,-2,-2,0,0,3,1,0,0,-1,-2,0,-2,0, &
0,3,1,0,0,-1,0,-2,-2,0,0,4,-1,-1,0,1,-2,0,-2,0, &
0,4,-1,-1,0,1,0,0,-2,-2,0,4,-1,-1,1,0,-2,-2,0,0, &
0,4,-1,-1,1,0,-2,0,-2,0,0,4,-1,-1,1,0,0,0,-2,-2, &
0,4,-1,-1,2,-1,0,0,-2,-2,0,4,-1,0,0,0,-2,0,-2,0, &
0,4,-1,0,0,0,0,0,-2,-2,0,4,-1,0,1,-1,0,-2,-2,0, &
0,4,-1,0,1,-1,0,0,-2,-2,0,4,-1,1,0,-1,0,0,-2,-2, &
0,4,0,-1,0,0,-2,-2,0,0,0,4,0,-1,0,0,-2,0,-2,0, &
0,4,0,0,0,-1,-2,0,-2,0,0,4,0,0,0,-1,0,-2,-2,0, &
0,5,-1,-1,0,0,-2,0,-2,0,1,-1,-1,-1,1,0,0,0,0,0, &
1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,0,2,0,0,-2,0, &
1,-1,-1,0,0,4,-2,0,-2,0,1,-1,-1,0,0,4,0,-2,-2,0, &
1,-1,-1,0,1,1,-1,0,-1,0,1,-1,-1,0,1,1,0,-1,-1,0, &
1,-1,-1,0,1,3,-2,0,-2,0,1,-1,-1,0,1,3,0,-2,-2,0, &
1,-1,-1,0,2,2,-2,0,-2,0,1,-1,-1,0,2,2,0,-2,-2,0, &
1,-1,-1,1,-1,0,0,0,0,0,1,-1,-1,1,0,1,-1,0,-1,0, &
1,-1,-1,1,0,1,0,-1,-1,0,1,-1,-1,1,0,3,-2,0,-2,0, &
1,-1,-1,1,0,3,0,-2,-2,0,1,-1,-1,1,1,0,-1,-1,0,0, &
1,-1,-1,1,1,2,-2,0,-2,0,1,-1,-1,1,1,2,0,-2,-2,0, &
1,-1,-1,2,0,2,-2,0,-2,0,1,-1,-1,2,0,2,0,-2,-2,0, &
1,-1,0,-1,0,0,0,0,0,0,1,-1,0,-1,1,0,0,0,-1,0, &
1,-1,0,-1,1,0,0,0,0,-1,1,-1,0,-1,1,1,-1,0,-1,0, &
1,-1,0,-1,1,1,-1,0,0,-1,1,-1,0,0,-1,0,0,0,0,0, &
1,-1,0,0,-1,1,-1,0,0,0,1,-1,0,0,-1,1,0,-1,0,0, &
1,-1,0,0,-1,1,0,0,-1,0,1,-1,0,0,-1,1,0,0,0,-1, &
1,-1,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1,2,0,-1,-1,0, &
1,-1,0,0,-1,4,-2,0,0,-2,1,-1,0,0,-1,4,0,-2,-2,0, &
1,-1,0,0,-1,4,0,0,-2,-2,1,-1,0,0,0,0,-1,0,0,0, &
1,-1,0,0,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0,0,-1, &
1,-1,0,0,0,1,-2,0,0,0,1,-1,0,0,0,1,-1,-1,0,0, &
1,-1,0,0,0,1,-1,0,0,-1,1,-1,0,0,0,1,0,-1,-1,0, &
1,-1,0,0,0,1,0,0,-2,0,1,-1,0,0,0,1,0,0,-1,-1, &
1,-1,0,0,0,3,-2,-2,0,0,1,-1,0,0,0,3,-2,0,-2,0, &
1,-1,0,0,0,3,-2,0,0,-2,1,-1,0,0,0,3,0,-2,-2,0, &
1,-1,0,0,0,3,0,0,-2,-2,1,-1,0,0,1,0,-2,0,0,0, &
1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,0,-1,-1, &
1,-1,0,0,1,2,-2,-2,0,0,1,-1,0,0,1,2,-2,0,-2,0, &
1,-1,0,0,1,2,-2,0,0,-2,1,-1,0,0,1,2,0,-2,-2,0, &
1,-1,0,0,1,2,0,0,-2,-2,1,-1,0,0,2,1,-2,-2,0,0, &
1,-1,0,0,2,1,-2,0,-2,0,1,-1,0,0,2,1,-2,0,0,-2, &
1,-1,0,0,2,1,0,-2,-2,0,1,-1,0,0,2,1,0,0,-2,-2, &
1,-1,0,0,3,0,-2,-2,0,0,1,-1,0,0,3,0,-2,0,0,-2, &
1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1,0,0, &
1,-1,0,1,-1,0,0,0,-1,0,1,-1,0,1,-1,0,0,0,0,-1, &
1,-1,0,1,-1,1,0,-1,-1,0,1,-1,0,1,-1,3,-2,-2,0,0, &
1,-1,0,1,-1,3,-2,0,0,-2,1,-1,0,1,-1,3,0,-2,-2,0, &
1,-1,0,1,-1,3,0,0,-2,-2,1,-1,0,1,0,0,-1,-1,0,0, &
1,-1,0,1,0,0,-1,0,0,-1,1,-1,0,1,0,0,0,-1,-1,0, &
1,-1,0,1,0,0,0,0,-1,-1,1,-1,0,1,0,2,-2,-2,0,0, &
1,-1,0,1,0,2,-2,0,-2,0,1,-1,0,1,0,2,-2,0,0,-2, &
1,-1,0,1,0,2,0,-2,-2,0,1,-1,0,1,0,2,0,0,-2,-2, &
1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,1,-2,-2,0,0, &
1,-1,0,1,1,1,-2,0,-2,0,1,-1,0,1,1,1,-2,0,0,-2, &
1,-1,0,1,1,1,0,-2,-2,0,1,-1,0,1,1,1,0,0,-2,-2, &
1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,0,-2, &
1,-1,0,2,-1,0,0,-1,-1,0,1,-1,0,2,-1,0,0,0,-1,-1, &
1,-1,0,2,-1,2,-2,-2,0,0,1,-1,0,2,-1,2,-2,0,0,-2, &
1,-1,0,2,-1,2,0,-2,-2,0,1,-1,0,2,-1,2,0,0,-2,-2, &
1,-1,0,2,0,1,-2,-2,0,0,1,-1,0,2,0,1,-2,0,-2,0, &
1,-1,0,2,0,1,-2,0,0,-2,1,-1,0,2,0,1,0,-2,-2,0, &
1,-1,0,2,0,1,0,0,-2,-2,1,-1,0,2,1,0,-2,-2,0,0, &
1,-1,0,2,1,0,-2,0,0,-2,1,-1,0,3,-1,1,-2,-2,0,0, &
1,-1,0,3,-1,1,-2,0,0,-2,1,-1,0,3,-1,1,0,-2,-2,0, &
1,-1,0,3,-1,1,0,0,-2,-2,1,-1,0,3,0,0,-2,-2,0,0, &
1,-1,0,3,0,0,-2,0,0,-2,1,-1,0,4,-1,0,-2,-2,0,0, &
1,-1,0,4,-1,0,-2,0,0,-2,1,-1,1,-1,-1,0,0,0,0,0, &
1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,-1,0,0,0,0,0,-1, &
1,-1,1,-1,0,1,-1,0,-1,0,1,-1,1,-1,0,1,-1,0,0,-1, &
1,-1,1,0,-1,-1,0,0,0,0,1,-1,1,0,-1,0,-1,0,0,0, &
1,-1,1,0,-1,0,0,0,-1,0,1,-1,1,0,-1,0,0,0,0,-1, &
1,-1,1,0,-1,1,-1,0,0,-1,1,-1,1,0,-1,3,-2,-2,0,0, &
1,-1,1,0,-1,3,-2,0,0,-2,1,-1,1,0,-1,3,0,-2,-2,0, &
1,-1,1,0,-1,3,0,0,-2,-2,1,-1,1,0,0,-1,-1,0,0,0, &
1,-1,1,0,0,-1,0,0,0,-1,1,-1,1,0,0,0,-2,0,0,0, &
1,-1,1,0,0,0,-1,0,0,-1,1,-1,1,0,0,0,0,0,-2,0, &
1,-1,1,0,0,0,0,0,-1,-1,1,-1,1,0,0,2,-2,-2,0,0, &
1,-1,1,0,0,2,-2,0,-2,0,1,-1,1,0,0,2,-2,0,0,-2, &
1,-1,1,0,0,2,0,-2,-2,0,1,-1,1,0,0,2,0,0,-2,-2, &
1,-1,1,0,1,1,-2,-2,0,0,1,-1,1,0,1,1,-2,0,-2,0, &
1,-1,1,0,1,1,-2,0,0,-2,1,-1,1,0,1,1,0,-2,-2,0, &
1,-1,1,0,1,1,0,0,-2,-2,1,-1,1,0,2,0,-2,-2,0,0, &
1,-1,1,0,2,0,-2,0,-2,0,1,-1,1,0,2,0,-2,0,0,-2, &
1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,0,2,0,0,0,-2,-2, &
1,-1,1,1,-1,0,0,0,-1,-1,1,-1,1,1,-1,2,-2,-2,0,0, &
1,-1,1,1,-1,2,-2,0,0,-2,1,-1,1,1,-1,2,0,-2,-2,0, &
1,-1,1,1,-1,2,0,0,-2,-2,1,-1,1,1,0,-1,-1,0,-1,0, &
1,-1,1,1,0,-1,0,0,-1,-1,1,-1,1,1,0,1,-2,-2,0,0, &
1,-1,1,1,0,1,-2,0,-2,0,1,-1,1,1,0,1,-2,0,0,-2, &
1,-1,1,1,0,1,0,-2,-2,0,1,-1,1,1,0,1,0,0,-2,-2, &
1,-1,1,1,1,0,-2,-2,0,0,1,-1,1,1,1,0,-2,0,-2,0, &
1,-1,1,1,1,0,-2,0,0,-2,1,-1,1,1,1,0,0,-2,-2,0, &
1,-1,1,1,1,0,0,0,-2,-2,1,-1,1,2,-1,1,-2,-2,0,0, &
1,-1,1,2,-1,1,-2,0,0,-2,1,-1,1,2,-1,1,0,-2,-2,0, &
1,-1,1,2,-1,1,0,0,-2,-2,1,-1,1,2,0,0,-2,-2,0,0, &
1,-1,1,2,0,0,-2,0,-2,0,1,-1,1,2,0,0,-2,0,0,-2, &
1,-1,1,2,0,0,0,-2,-2,0,1,-1,1,2,0,0,0,0,-2,-2, &
1,-1,1,3,-1,0,-2,-2,0,0,1,-1,1,3,-1,0,-2,0,0,-2, &
1,-1,1,3,-1,0,0,-2,-2,0,1,-1,1,3,-1,0,0,0,-2,-2, &
1,-1,2,0,-1,0,-1,0,0,-1,1,-1,2,0,-1,0,0,0,-1,-1, &
1,-1,2,0,-1,2,-2,-2,0,0,1,-1,2,0,-1,2,-2,0,0,-2, &
1,-1,2,0,-1,2,0,-2,-2,0,1,-1,2,0,-1,2,0,0,-2,-2, &
1,-1,2,0,0,1,-2,-2,0,0,1,-1,2,0,0,1,-2,0,-2,0, &
1,-1,2,0,0,1,-2,0,0,-2,1,-1,2,0,0,1,0,-2,-2,0, &
1,-1,2,0,0,1,0,0,-2,-2,1,-1,2,0,1,0,-2,-2,0,0, &
1,-1,2,0,1,0,-2,0,-2,0,1,-1,2,0,1,0,-2,0,0,-2, &
1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,0,1,0,0,0,-2,-2, &
1,-1,2,0,2,-1,-2,0,-2,0,1,-1,2,0,2,-1,0,0,-2,-2, &
1,-1,2,1,-1,1,-2,-2,0,0,1,-1,2,1,-1,1,-2,0,0,-2, &
1,-1,2,1,-1,1,0,-2,-2,0,1,-1,2,1,-1,1,0,0,-2,-2, &
1,-1,2,1,0,0,-2,-2,0,0,1,-1,2,1,0,0,-2,0,-2,0, &
1,-1,2,1,0,0,-2,0,0,-2,1,-1,2,1,0,0,0,-2,-2,0, &
1,-1,2,1,0,0,0,0,-2,-2,1,-1,2,1,1,-1,-2,0,-2,0, &
1,-1,2,1,1,-1,0,0,-2,-2,1,-1,2,2,-1,0,-2,-2,0,0, &
1,-1,2,2,-1,0,-2,0,0,-2,1,-1,2,2,-1,0,0,-2,-2,0, &
1,-1,2,2,-1,0,0,0,-2,-2,1,-1,2,2,0,-1,-2,0,-2,0, &
1,-1,2,2,0,-1,0,0,-2,-2,1,-1,2,3,-1,-1,0,0,-2,-2, &
1,-1,3,0,-1,1,-2,-2,0,0,1,-1,3,0,-1,1,-2,0,0,-2, &
1,-1,3,0,-1,1,0,-2,-2,0,1,-1,3,0,-1,1,0,0,-2,-2, &
1,-1,3,0,0,0,-2,-2,0,0,1,-1,3,0,0,0,-2,0,-2,0, &
1,-1,3,0,0,0,-2,0,0,-2,1,-1,3,0,0,0,0,-2,-2,0, &
1,-1,3,0,0,0,0,0,-2,-2,1,-1,3,0,1,-1,-2,0,-2,0, &
1,-1,3,0,1,-1,0,0,-2,-2,1,-1,3,1,-1,0,-2,-2,0,0, &
1,-1,3,1,-1,0,-2,0,0,-2,1,-1,3,1,-1,0,0,-2,-2,0, &
1,-1,3,1,-1,0,0,0,-2,-2,1,-1,3,1,0,-1,-2,0,-2,0, &
1,-1,3,1,0,-1,0,0,-2,-2,1,-1,3,2,-1,-1,0,0,-2,-2, &
1,-1,4,0,-1,0,-2,-2,0,0,1,-1,4,0,-1,0,0,-2,-2,0, &
1,-1,4,0,0,-1,-2,0,-2,0,1,0,-1,-1,0,0,0,0,0,0, &
1,0,-1,-1,0,1,-1,0,0,0,1,0,-1,-1,0,1,0,-1,0,0, &
1,0,-1,-1,0,1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1, &
1,0,-1,-1,0,2,-1,0,-1,0,1,0,-1,-1,0,2,0,-1,0,-1, &
1,0,-1,-1,0,4,-2,0,-2,0,1,0,-1,-1,0,4,0,-2,0,-2, &
1,0,-1,-1,0,4,0,0,-2,-2,1,0,-1,-1,1,-1,0,0,0,0, &
1,0,-1,-1,1,0,-1,0,0,0,1,0,-1,-1,1,0,0,0,-1,0, &
1,0,-1,-1,1,0,0,0,0,-1,1,0,-1,-1,1,1,-1,0,-1,0, &
1,0,-1,-1,1,3,-2,-2,0,0,1,0,-1,-1,1,3,-2,0,-2,0, &
1,0,-1,-1,1,3,0,-2,0,-2,1,0,-1,-1,1,3,0,0,-2,-2, &
1,0,-1,-1,2,0,-1,0,-1,0,1,0,-1,-1,2,0,0,0,-1,-1, &
1,0,-1,-1,2,2,-2,-2,0,0,1,0,-1,-1,2,2,-2,0,-2,0, &
1,0,-1,-1,2,2,0,-2,0,-2,1,0,-1,-1,2,2,0,0,-2,-2, &
1,0,-1,-1,3,1,-2,-2,0,0,1,0,-1,-1,3,1,-2,0,-2,0, &
1,0,-1,-1,3,1,0,-2,0,-2,1,0,-1,-1,3,1,0,0,-2,-2, &
1,0,-1,-1,4,0,-2,-2,0,0,1,0,-1,-1,4,0,0,-2,0,-2, &
1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0, &
1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,0,0,0,0,0,-1, &
1,0,-1,0,0,1,-1,-1,0,0,1,0,-1,0,0,1,-1,0,-1,0, &
1,0,-1,0,0,1,0,-2,0,0,1,0,-1,0,0,1,0,-1,0,-1, &
1,0,-1,0,0,1,0,0,-2,0,1,0,-1,0,0,1,0,0,-1,-1, &
1,0,-1,0,0,3,-2,-2,0,0,1,0,-1,0,0,3,-2,0,-2,0, &
1,0,-1,0,0,3,0,-2,-2,0,1,0,-1,0,0,3,0,-2,0,-2, &
1,0,-1,0,0,3,0,0,-2,-2,1,0,-1,0,1,0,-1,-1,0,0, &
1,0,-1,0,1,0,-1,0,-1,0,1,0,-1,0,1,0,0,-1,0,-1, &
1,0,-1,0,1,0,0,0,-1,-1,1,0,-1,0,1,2,-2,-2,0,0, &
1,0,-1,0,1,2,-2,0,-2,0,1,0,-1,0,1,2,0,-2,-2,0, &
1,0,-1,0,1,2,0,-2,0,-2,1,0,-1,0,1,2,0,0,-2,-2, &
1,0,-1,0,2,1,-2,-2,0,0,1,0,-1,0,2,1,-2,0,-2,0, &
1,0,-1,0,2,1,0,-2,-2,0,1,0,-1,0,2,1,0,-2,0,-2, &
1,0,-1,0,2,1,0,0,-2,-2,1,0,-1,0,3,0,-2,-2,0,0, &
1,0,-1,0,3,0,0,-2,0,-2,1,0,-1,1,-1,0,0,0,-1,0, &
1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,-1,1,0,-1,-1,0, &
1,0,-1,1,-1,1,0,-1,0,-1,1,0,-1,1,0,0,0,-2,0,0, &
1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-1,-1, &
1,0,-1,1,0,2,-2,-2,0,0,1,0,-1,1,0,2,-2,0,-2,0, &
1,0,-1,1,0,2,0,-2,-2,0,1,0,-1,1,0,2,0,-2,0,-2, &
1,0,-1,1,0,2,0,0,-2,-2,1,0,-1,1,1,-1,0,-1,0,-1, &
1,0,-1,1,1,1,-2,-2,0,0,1,0,-1,1,1,1,-2,0,-2,0, &
1,0,-1,1,1,1,0,-2,-2,0,1,0,-1,1,1,1,0,-2,0,-2, &
1,0,-1,1,1,1,0,0,-2,-2,1,0,-1,1,2,0,-2,-2,0,0, &
1,0,-1,1,2,0,0,-2,0,-2,1,0,-1,2,0,1,-2,-2,0,0, &
1,0,-1,2,0,1,-2,0,-2,0,1,0,-1,2,0,1,0,-2,-2,0, &
1,0,-1,2,0,1,0,-2,0,-2,1,0,-1,2,0,1,0,0,-2,-2, &
1,0,-1,2,1,0,-2,-2,0,0,1,0,-1,2,1,0,0,-2,0,-2, &
1,0,-1,3,0,0,-2,-2,0,0,1,0,-1,3,0,0,0,-2,0,-2, &
1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,-1,2,0,0,0,-2, &
1,0,0,-1,-1,4,-2,0,0,-2,1,0,0,-1,-1,4,0,-2,0,-2, &
1,0,0,-1,0,0,-1,0,0,0,1,0,0,-1,0,0,0,0,-1,0, &
1,0,0,-1,0,0,0,0,0,-1,1,0,0,-1,0,1,-2,0,0,0, &
1,0,0,-1,0,1,-1,-1,0,0,1,0,0,-1,0,1,-1,0,-1,0, &
1,0,0,-1,0,1,0,-1,0,-1,1,0,0,-1,0,1,0,0,-1,-1, &
1,0,0,-1,0,1,0,0,0,-2,1,0,0,-1,0,3,-2,-2,0,0, &
1,0,0,-1,0,3,-2,0,-2,0,1,0,0,-1,0,3,-2,0,0,-2, &
1,0,0,-1,0,3,0,-2,0,-2,1,0,0,-1,0,3,0,0,-2,-2, &
1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,-1,0,0,-1,0, &
1,0,0,-1,1,0,-2,0,0,0,1,0,0,-1,1,0,-1,0,-1,0, &
1,0,0,-1,1,0,0,0,-1,-1,1,0,0,-1,1,0,0,0,0,-2, &
1,0,0,-1,1,2,-2,-2,0,0,1,0,0,-1,1,2,-2,0,-2,0, &
1,0,0,-1,1,2,-2,0,0,-2,1,0,0,-1,1,2,0,-2,0,-2, &
1,0,0,-1,1,2,0,0,-2,-2,1,0,0,-1,2,1,-2,-2,0,0, &
1,0,0,-1,2,1,-2,0,-2,0,1,0,0,-1,2,1,-2,0,0,-2, &
1,0,0,-1,2,1,0,-2,0,-2,1,0,0,-1,2,1,0,0,-2,-2, &
1,0,0,-1,3,0,-2,-2,0,0,1,0,0,-1,3,0,-2,0,-2,0, &
1,0,0,-1,3,0,-2,0,0,-2,1,0,0,-1,3,0,0,-2,0,-2, &
1,0,0,-1,3,0,0,0,-2,-2,1,0,0,-1,4,-1,-2,0,0,-2, &
1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1,0, &
1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,-1,1,-1,-1,0,0, &
1,0,0,0,-1,1,-1,0,0,-1,1,0,0,0,-1,1,0,-2,0,0, &
1,0,0,0,-1,1,0,-1,-1,0,1,0,0,0,-1,1,0,0,-1,-1, &
1,0,0,0,-1,1,0,0,0,-2,1,0,0,0,-1,3,-2,-2,0,0, &
1,0,0,0,-1,3,-2,0,0,-2,1,0,0,0,-1,3,0,-2,-2,0, &
1,0,0,0,-1,3,0,-2,0,-2,1,0,0,0,-1,3,0,0,-2,-2, &
1,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0,0,-1,0,-1,0, &
1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,-1,-1,0, &
1,0,0,0,0,0,0,-1,0,-1,1,0,0,0,0,0,0,0,-1,-1, &
1,0,0,0,0,2,-2,-2,0,0,1,0,0,0,0,2,-2,0,-2,0, &
1,0,0,0,0,2,-2,0,0,-2,1,0,0,0,0,2,0,-2,-2,0, &
1,0,0,0,0,2,0,-2,0,-2,1,0,0,0,0,2,0,0,-2,-2, &
1,0,0,0,1,-1,-1,0,-1,0,1,0,0,0,1,-1,0,0,-1,-1, &
1,0,0,0,1,-1,0,0,0,-2,1,0,0,0,1,1,-2,-2,0,0, &
1,0,0,0,1,1,-2,0,-2,0,1,0,0,0,1,1,-2,0,0,-2, &
1,0,0,0,1,1,0,-2,-2,0,1,0,0,0,1,1,0,-2,0,-2, &
1,0,0,0,1,1,0,0,-2,-2,1,0,0,0,2,0,-2,-2,0,0, &
1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,-2,0,0,-2, &
1,0,0,0,2,0,0,-2,-2,0,1,0,0,0,2,0,0,-2,0,-2, &
1,0,0,0,2,0,0,0,-2,-2,1,0,0,0,3,-1,-2,0,0,-2, &
1,0,0,0,3,-1,0,-2,0,-2,1,0,0,1,-1,-1,0,-1,0,0, &
1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-2,0,0, &
1,0,0,1,-1,0,0,-1,-1,0,1,0,0,1,-1,0,0,0,-1,-1, &
1,0,0,1,-1,0,0,0,0,-2,1,0,0,1,-1,2,-2,-2,0,0, &
1,0,0,1,-1,2,-2,0,0,-2,1,0,0,1,-1,2,0,-2,-2,0, &
1,0,0,1,-1,2,0,-2,0,-2,1,0,0,1,-1,2,0,0,-2,-2, &
1,0,0,1,0,-1,0,-1,-1,0,1,0,0,1,0,-1,0,0,-1,-1, &
1,0,0,1,0,-1,0,0,0,-2,1,0,0,1,0,1,-2,-2,0,0, &
1,0,0,1,0,1,-2,0,-2,0,1,0,0,1,0,1,-2,0,0,-2, &
1,0,0,1,0,1,0,-2,-2,0,1,0,0,1,0,1,0,-2,0,-2, &
1,0,0,1,0,1,0,0,-2,-2,1,0,0,1,1,0,-2,-2,0,0, &
1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,-2,0,0,-2, &
1,0,0,1,1,0,0,-2,-2,0,1,0,0,1,1,0,0,-2,0,-2, &
1,0,0,1,1,0,0,0,-2,-2,1,0,0,1,2,-1,-2,0,0,-2, &
1,0,0,1,2,-1,0,-2,0,-2,1,0,0,2,-1,1,-2,-2,0,0, &
1,0,0,2,-1,1,-2,0,0,-2,1,0,0,2,-1,1,0,-2,-2,0, &
1,0,0,2,-1,1,0,-2,0,-2,1,0,0,2,-1,1,0,0,-2,-2, &
1,0,0,2,0,0,-2,-2,0,0,1,0,0,2,0,0,-2,0,-2,0, &
1,0,0,2,0,0,-2,0,0,-2,1,0,0,2,0,0,0,-2,-2,0, &
1,0,0,2,0,0,0,-2,0,-2,1,0,0,2,0,0,0,0,-2,-2, &
1,0,0,2,1,-1,-2,0,0,-2,1,0,0,2,1,-1,0,-2,0,-2, &
1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,0,-2, &
1,0,0,3,-1,0,0,-2,-2,0,1,0,0,3,-1,0,0,-2,0,-2, &
1,0,0,3,-1,0,0,0,-2,-2,1,0,0,3,0,-1,-2,0,0,-2, &
1,0,0,3,0,-1,0,-2,0,-2,1,0,0,4,-1,-1,0,-2,0,-2, &
1,0,1,-1,-1,1,-1,0,0,-1,1,0,1,-1,-1,1,0,-1,0,-1, &
1,0,1,-1,-1,3,-2,0,0,-2,1,0,1,-1,-1,3,0,-2,0,-2, &
1,0,1,-1,0,0,-2,0,0,0,1,0,1,-1,0,0,-1,0,0,-1, &
1,0,1,-1,0,0,0,0,-1,-1,1,0,1,-1,0,2,-2,-2,0,0, &
1,0,1,-1,0,2,-2,0,-2,0,1,0,1,-1,0,2,-2,0,0,-2, &
1,0,1,-1,0,2,0,-2,0,-2,1,0,1,-1,0,2,0,0,-2,-2, &
1,0,1,-1,1,1,-2,-2,0,0,1,0,1,-1,1,1,-2,0,-2,0, &
1,0,1,-1,1,1,-2,0,0,-2,1,0,1,-1,1,1,0,-2,0,-2, &
1,0,1,-1,1,1,0,0,-2,-2,1,0,1,-1,2,0,-2,-2,0,0, &
1,0,1,-1,2,0,-2,0,-2,0,1,0,1,-1,2,0,-2,0,0,-2, &
1,0,1,-1,2,0,0,-2,0,-2,1,0,1,-1,2,0,0,0,-2,-2, &
1,0,1,-1,3,-1,-2,0,0,-2,1,0,1,-1,3,-1,0,0,-2,-2, &
1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,0,-1, &
1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,-1,0,0,0,-1,-1, &
1,0,1,0,-1,2,-2,-2,0,0,1,0,1,0,-1,2,-2,0,0,-2, &
1,0,1,0,-1,2,0,-2,-2,0,1,0,1,0,-1,2,0,-2,0,-2, &
1,0,1,0,-1,2,0,0,-2,-2,1,0,1,0,0,-1,-1,0,0,-1, &
1,0,1,0,0,-1,0,0,-2,0,1,0,1,0,0,-1,0,0,-1,-1, &
1,0,1,0,0,1,-2,-2,0,0,1,0,1,0,0,1,-2,0,-2,0, &
1,0,1,0,0,1,-2,0,0,-2,1,0,1,0,0,1,0,-2,-2,0, &
1,0,1,0,0,1,0,-2,0,-2,1,0,1,0,0,1,0,0,-2,-2, &
1,0,1,0,1,0,-2,-2,0,0,1,0,1,0,1,0,-2,0,-2,0, &
1,0,1,0,1,0,-2,0,0,-2,1,0,1,0,1,0,0,-2,-2,0, &
1,0,1,0,1,0,0,-2,0,-2,1,0,1,0,1,0,0,0,-2,-2, &
1,0,1,0,2,-1,-2,0,-2,0,1,0,1,0,2,-1,-2,0,0,-2, &
1,0,1,0,2,-1,0,-2,-2,0,1,0,1,0,2,-1,0,-2,0,-2, &
1,0,1,0,2,-1,0,0,-2,-2,1,0,1,1,-1,-1,0,-1,0,-1, &
1,0,1,1,-1,-1,0,0,-1,-1,1,0,1,1,-1,1,-2,-2,0,0, &
1,0,1,1,-1,1,-2,0,0,-2,1,0,1,1,-1,1,0,-2,-2,0, &
1,0,1,1,-1,1,0,-2,0,-2,1,0,1,1,-1,1,0,0,-2,-2, &
1,0,1,1,0,0,-2,-2,0,0,1,0,1,1,0,0,-2,0,-2,0, &
1,0,1,1,0,0,-2,0,0,-2,1,0,1,1,0,0,0,-2,-2,0, &
1,0,1,1,0,0,0,-2,0,-2,1,0,1,1,0,0,0,0,-2,-2, &
1,0,1,1,1,-1,-2,0,-2,0,1,0,1,1,1,-1,-2,0,0,-2, &
1,0,1,1,1,-1,0,-2,-2,0,1,0,1,1,1,-1,0,-2,0,-2, &
1,0,1,1,1,-1,0,0,-2,-2,1,0,1,2,-1,0,-2,-2,0,0, &
1,0,1,2,-1,0,-2,0,0,-2,1,0,1,2,-1,0,0,-2,-2,0, &
1,0,1,2,-1,0,0,-2,0,-2,1,0,1,2,-1,0,0,0,-2,-2, &
1,0,1,2,0,-1,-2,0,-2,0,1,0,1,2,0,-1,-2,0,0,-2, &
1,0,1,2,0,-1,0,-2,-2,0,1,0,1,2,0,-1,0,-2,0,-2, &
1,0,1,2,0,-1,0,0,-2,-2,1,0,1,3,-1,-1,0,-2,0,-2, &
1,0,1,3,-1,-1,0,0,-2,-2,1,0,2,-1,-1,2,-2,0,0,-2, &
1,0,2,-1,-1,2,0,-2,0,-2,1,0,2,-1,0,1,-2,-2,0,0, &
1,0,2,-1,0,1,-2,0,-2,0,1,0,2,-1,0,1,-2,0,0,-2, &
1,0,2,-1,0,1,0,-2,0,-2,1,0,2,-1,0,1,0,0,-2,-2, &
1,0,2,-1,1,0,-2,-2,0,0,1,0,2,-1,1,0,-2,0,-2,0, &
1,0,2,-1,1,0,-2,0,0,-2,1,0,2,-1,1,0,0,-2,0,-2, &
1,0,2,-1,1,0,0,0,-2,-2,1,0,2,-1,2,-1,-2,0,0,-2, &
1,0,2,-1,2,-1,0,0,-2,-2,1,0,2,0,-1,1,-2,-2,0,0, &
1,0,2,0,-1,1,-2,0,0,-2,1,0,2,0,-1,1,0,-2,-2,0, &
1,0,2,0,-1,1,0,-2,0,-2,1,0,2,0,-1,1,0,0,-2,-2, &
1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2,0, &
1,0,2,0,0,0,-2,0,0,-2,1,0,2,0,0,0,0,-2,-2,0, &
1,0,2,0,0,0,0,-2,0,-2,1,0,2,0,0,0,0,0,-2,-2, &
1,0,2,0,1,-1,-2,0,-2,0,1,0,2,0,1,-1,-2,0,0,-2, &
1,0,2,0,1,-1,0,-2,-2,0,1,0,2,0,1,-1,0,-2,0,-2, &
1,0,2,0,1,-1,0,0,-2,-2,1,0,2,1,-1,0,-2,-2,0,0, &
1,0,2,1,-1,0,-2,0,0,-2,1,0,2,1,-1,0,0,-2,-2,0, &
1,0,2,1,-1,0,0,-2,0,-2,1,0,2,1,-1,0,0,0,-2,-2, &
1,0,2,1,0,-1,-2,0,-2,0,1,0,2,1,0,-1,-2,0,0,-2, &
1,0,2,1,0,-1,0,-2,-2,0,1,0,2,1,0,-1,0,-2,0,-2, &
1,0,2,1,0,-1,0,0,-2,-2,1,0,2,2,-1,-1,0,-2,0,-2, &
1,0,2,2,-1,-1,0,0,-2,-2,1,0,3,-1,0,0,-2,-2,0,0, &
1,0,3,-1,0,0,-2,0,-2,0,1,0,3,0,-1,0,-2,-2,0,0, &
1,0,3,0,-1,0,0,-2,-2,0,1,0,3,0,0,-1,-2,0,-2,0, &
1,0,3,0,0,-1,0,-2,-2,0,1,1,-1,-1,-1,0,0,0,0,0, &
1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,0,-1,0,0, &
1,1,-1,-1,0,0,0,0,-1,0,1,1,-1,-1,0,0,0,0,0,-1, &
1,1,-1,-1,0,1,0,-1,0,-1,1,1,-1,-1,0,3,-2,-2,0,0, &
1,1,-1,-1,0,3,-2,0,-2,0,1,1,-1,-1,0,3,0,-2,0,-2, &
1,1,-1,-1,0,3,0,0,-2,-2,1,1,-1,-1,1,0,0,0,-1,-1, &
1,1,-1,-1,1,2,-2,-2,0,0,1,1,-1,-1,1,2,-2,0,-2,0, &
1,1,-1,-1,1,2,0,-2,0,-2,1,1,-1,-1,1,2,0,0,-2,-2, &
1,1,-1,-1,2,1,-2,-2,0,0,1,1,-1,-1,2,1,-2,0,-2,0, &
1,1,-1,-1,2,1,0,-2,0,-2,1,1,-1,-1,2,1,0,0,-2,-2, &
1,1,-1,-1,3,0,-2,-2,0,0,1,1,-1,-1,3,0,-2,0,-2,0, &
1,1,-1,-1,3,0,0,-2,0,-2,1,1,-1,-1,3,0,0,0,-2,-2, &
1,1,-1,0,-1,0,0,0,-1,0,1,1,-1,0,-1,0,0,0,0,-1, &
1,1,-1,0,-1,1,0,-1,-1,0,1,1,-1,0,-1,1,0,-1,0,-1, &
1,1,-1,0,0,-1,0,-1,0,0,1,1,-1,0,0,-1,0,0,0,-1, &
1,1,-1,0,0,0,0,-2,0,0,1,1,-1,0,0,0,0,-1,0,-1, &
1,1,-1,0,0,0,0,0,-2,0,1,1,-1,0,0,0,0,0,-1,-1, &
1,1,-1,0,0,2,-2,-2,0,0,1,1,-1,0,0,2,-2,0,-2,0, &
1,1,-1,0,0,2,0,-2,-2,0,1,1,-1,0,0,2,0,-2,0,-2, &
1,1,-1,0,0,2,0,0,-2,-2,1,1,-1,0,1,-1,0,-1,-1,0, &
1,1,-1,0,1,-1,0,0,-1,-1,1,1,-1,0,1,1,-2,-2,0,0, &
1,1,-1,0,1,1,-2,0,-2,0,1,1,-1,0,1,1,0,-2,-2,0, &
1,1,-1,0,1,1,0,-2,0,-2,1,1,-1,0,1,1,0,0,-2,-2, &
1,1,-1,0,2,0,-2,-2,0,0,1,1,-1,0,2,0,-2,0,-2,0, &
1,1,-1,0,2,0,0,-2,-2,0,1,1,-1,0,2,0,0,-2,0,-2, &
1,1,-1,0,2,0,0,0,-2,-2,1,1,-1,1,0,1,-2,-2,0,0, &
1,1,-1,1,0,1,-2,0,-2,0,1,1,-1,1,0,1,0,-2,-2,0, &
1,1,-1,1,0,1,0,-2,0,-2,1,1,-1,1,0,1,0,0,-2,-2, &
1,1,-1,1,1,0,-2,-2,0,0,1,1,-1,1,1,0,-2,0,-2,0, &
1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,1,1,0,0,-2,0,-2, &
1,1,-1,1,1,0,0,0,-2,-2,1,1,-1,2,0,0,-2,-2,0,0, &
1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2,0, &
1,1,-1,2,0,0,0,-2,0,-2,1,1,-1,2,0,0,0,0,-2,-2, &
1,1,0,-1,-1,1,-1,0,0,-1,1,1,0,-1,-1,1,0,-1,0,-1, &
1,1,0,-1,-1,3,-2,0,0,-2,1,1,0,-1,-1,3,0,-2,0,-2, &
1,1,0,-1,0,0,-1,-1,0,0,1,1,0,-1,0,0,-1,0,-1,0, &
1,1,0,-1,0,0,0,-1,0,-1,1,1,0,-1,0,0,0,0,-1,-1, &
1,1,0,-1,0,2,-2,-2,0,0,1,1,0,-1,0,2,-2,0,-2,0, &
1,1,0,-1,0,2,-2,0,0,-2,1,1,0,-1,0,2,0,-2,0,-2, &
1,1,0,-1,0,2,0,0,-2,-2,1,1,0,-1,1,-1,-1,0,0,-1, &
1,1,0,-1,1,-1,0,0,-1,-1,1,1,0,-1,1,1,-2,-2,0,0, &
1,1,0,-1,1,1,-2,0,-2,0,1,1,0,-1,1,1,-2,0,0,-2, &
1,1,0,-1,1,1,0,-2,0,-2,1,1,0,-1,1,1,0,0,-2,-2, &
1,1,0,-1,2,0,-2,-2,0,0,1,1,0,-1,2,0,-2,0,-2,0, &
1,1,0,-1,2,0,-2,0,0,-2,1,1,0,-1,2,0,0,-2,0,-2, &
1,1,0,-1,2,0,0,0,-2,-2,1,1,0,-1,3,-1,-2,0,0,-2, &
1,1,0,-1,3,-1,0,0,-2,-2,1,1,0,0,-1,0,0,-2,0,0, &
1,1,0,0,-1,0,0,-1,0,-1,1,1,0,0,-1,0,0,0,-1,-1, &
1,1,0,0,-1,2,-2,-2,0,0,1,1,0,0,-1,2,-2,0,0,-2, &
1,1,0,0,-1,2,0,-2,-2,0,1,1,0,0,-1,2,0,-2,0,-2, &
1,1,0,0,-1,2,0,0,-2,-2,1,1,0,0,0,-1,0,-1,0,-1, &
1,1,0,0,0,-1,0,0,-2,0,1,1,0,0,0,-1,0,0,-1,-1, &
1,1,0,0,0,1,-2,-2,0,0,1,1,0,0,0,1,-2,0,-2,0, &
1,1,0,0,0,1,-2,0,0,-2,1,1,0,0,0,1,0,-2,-2,0, &
1,1,0,0,0,1,0,-2,0,-2,1,1,0,0,0,1,0,0,-2,-2, &
1,1,0,0,1,0,-2,-2,0,0,1,1,0,0,1,0,-2,0,-2,0, &
1,1,0,0,1,0,-2,0,0,-2,1,1,0,0,1,0,0,-2,-2,0, &
1,1,0,0,1,0,0,-2,0,-2,1,1,0,0,1,0,0,0,-2,-2, &
1,1,0,0,2,-1,-2,0,-2,0,1,1,0,0,2,-1,-2,0,0,-2, &
1,1,0,0,2,-1,0,-2,-2,0,1,1,0,0,2,-1,0,-2,0,-2, &
1,1,0,0,2,-1,0,0,-2,-2,1,1,0,1,-1,1,-2,-2,0,0, &
1,1,0,1,-1,1,-2,0,0,-2,1,1,0,1,-1,1,0,-2,-2,0, &
1,1,0,1,-1,1,0,-2,0,-2,1,1,0,1,-1,1,0,0,-2,-2, &
1,1,0,1,0,0,-2,-2,0,0,1,1,0,1,0,0,-2,0,-2,0, &
1,1,0,1,0,0,-2,0,0,-2,1,1,0,1,0,0,0,-2,-2,0, &
1,1,0,1,0,0,0,-2,0,-2,1,1,0,1,0,0,0,0,-2,-2, &
1,1,0,1,1,-1,-2,0,-2,0,1,1,0,1,1,-1,-2,0,0,-2, &
1,1,0,1,1,-1,0,-2,-2,0,1,1,0,1,1,-1,0,-2,0,-2, &
1,1,0,1,1,-1,0,0,-2,-2,1,1,0,2,-1,0,-2,-2,0,0, &
1,1,0,2,-1,0,-2,0,0,-2,1,1,0,2,-1,0,0,-2,-2,0, &
1,1,0,2,-1,0,0,-2,0,-2,1,1,0,2,-1,0,0,0,-2,-2, &
1,1,0,2,0,-1,-2,0,-2,0,1,1,0,2,0,-1,-2,0,0,-2, &
1,1,0,2,0,-1,0,-2,-2,0,1,1,0,2,0,-1,0,-2,0,-2, &
1,1,0,2,0,-1,0,0,-2,-2,1,1,0,3,-1,-1,0,-2,0,-2, &
1,1,0,3,-1,-1,0,0,-2,-2,1,1,1,-1,-1,0,-1,-1,0,0, &
1,1,1,-1,-1,2,-2,0,0,-2,1,1,1,-1,-1,2,0,-2,0,-2, &
1,1,1,-1,0,-1,-1,0,-1,0,1,1,1,-1,0,1,-2,-2,0,0, &
1,1,1,-1,0,1,-2,0,-2,0,1,1,1,-1,0,1,-2,0,0,-2, &
1,1,1,-1,0,1,0,-2,0,-2,1,1,1,-1,0,1,0,0,-2,-2, &
1,1,1,-1,1,0,-2,-2,0,0,1,1,1,-1,1,0,-2,0,-2,0, &
1,1,1,-1,1,0,-2,0,0,-2,1,1,1,-1,1,0,0,-2,0,-2, &
1,1,1,-1,1,0,0,0,-2,-2,1,1,1,-1,2,-1,-2,0,0,-2, &
1,1,1,-1,2,-1,0,0,-2,-2,1,1,1,0,-1,-1,0,-1,-1,0, &
1,1,1,0,-1,1,-2,-2,0,0,1,1,1,0,-1,1,-2,0,0,-2, &
1,1,1,0,-1,1,0,-2,-2,0,1,1,1,0,-1,1,0,-2,0,-2, &
1,1,1,0,-1,1,0,0,-2,-2,1,1,1,0,0,0,-2,-2,0,0, &
1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,-2,0,0,-2, &
1,1,1,0,0,0,0,-2,-2,0,1,1,1,0,0,0,0,-2,0,-2, &
1,1,1,0,0,0,0,0,-2,-2,1,1,1,0,1,-1,-2,0,-2,0, &
1,1,1,0,1,-1,-2,0,0,-2,1,1,1,0,1,-1,0,-2,-2,0, &
1,1,1,0,1,-1,0,-2,0,-2,1,1,1,0,1,-1,0,0,-2,-2, &
1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,0,-2, &
1,1,1,1,-1,0,0,-2,-2,0,1,1,1,1,-1,0,0,-2,0,-2, &
1,1,1,1,-1,0,0,0,-2,-2,1,1,1,1,0,-1,-2,0,-2,0, &
1,1,1,1,0,-1,-2,0,0,-2,1,1,1,1,0,-1,0,-2,-2,0, &
1,1,1,1,0,-1,0,-2,0,-2,1,1,1,1,0,-1,0,0,-2,-2, &
1,1,1,2,-1,-1,0,-2,0,-2,1,1,1,2,-1,-1,0,0,-2,-2, &
1,1,2,-1,0,0,-2,-2,0,0,1,1,2,-1,0,0,-2,0,-2,0, &
1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,0,-2,-2,0, &
1,1,2,0,0,-1,-2,0,-2,0,1,1,2,0,0,-1,0,-2,-2,0, &
1,2,-1,-1,0,0,0,-1,0,-1,1,2,-1,-1,0,0,0,0,-1,-1, &
1,2,-1,-1,0,2,-2,-2,0,0,1,2,-1,-1,0,2,-2,0,-2,0, &
1,2,-1,-1,0,2,0,-2,0,-2,1,2,-1,-1,0,2,0,0,-2,-2, &
1,2,-1,-1,1,1,-2,-2,0,0,1,2,-1,-1,1,1,-2,0,-2,0, &
1,2,-1,-1,1,1,0,-2,0,-2,1,2,-1,-1,1,1,0,0,-2,-2, &
1,2,-1,-1,2,0,-2,-2,0,0,1,2,-1,-1,2,0,-2,0,-2,0, &
1,2,-1,-1,2,0,0,-2,0,-2,1,2,-1,-1,2,0,0,0,-2,-2, &
1,2,-1,-1,3,-1,0,0,-2,-2,1,2,-1,0,0,1,-2,-2,0,0, &
1,2,-1,0,0,1,-2,0,-2,0,1,2,-1,0,0,1,0,-2,-2,0, &
1,2,-1,0,0,1,0,-2,0,-2,1,2,-1,0,0,1,0,0,-2,-2, &
1,2,-1,0,1,0,-2,-2,0,0,1,2,-1,0,1,0,-2,0,-2,0, &
1,2,-1,0,1,0,0,-2,-2,0,1,2,-1,0,1,0,0,-2,0,-2, &
1,2,-1,0,1,0,0,0,-2,-2,1,2,-1,0,2,-1,0,-2,-2,0, &
1,2,-1,0,2,-1,0,0,-2,-2,1,2,-1,1,0,0,-2,-2,0,0, &
1,2,-1,1,0,0,-2,0,-2,0,1,2,-1,1,0,0,0,-2,-2,0, &
1,2,-1,1,0,0,0,-2,0,-2,1,2,-1,1,0,0,0,0,-2,-2, &
1,2,-1,1,1,-1,0,-2,-2,0,1,2,-1,1,1,-1,0,0,-2,-2, &
1,2,-1,2,0,-1,0,-2,-2,0,1,2,-1,2,0,-1,0,0,-2,-2, &
1,2,0,-1,-1,2,-2,0,0,-2,1,2,0,-1,-1,2,0,-2,0,-2, &
1,2,0,-1,0,1,-2,-2,0,0,1,2,0,-1,0,1,-2,0,-2,0, &
1,2,0,-1,0,1,-2,0,0,-2,1,2,0,-1,0,1,0,-2,0,-2, &
1,2,0,-1,0,1,0,0,-2,-2,1,2,0,-1,1,0,-2,-2,0,0, &
1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,-2,0,0,-2, &
1,2,0,-1,1,0,0,-2,0,-2,1,2,0,-1,1,0,0,0,-2,-2, &
1,2,0,-1,2,-1,-2,0,0,-2,1,2,0,-1,2,-1,0,0,-2,-2, &
1,2,0,0,-1,1,-2,-2,0,0,1,2,0,0,-1,1,-2,0,0,-2, &
1,2,0,0,-1,1,0,-2,-2,0,1,2,0,0,-1,1,0,-2,0,-2, &
1,2,0,0,-1,1,0,0,-2,-2,1,2,0,0,0,0,-2,-2,0,0, &
1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,-2,0,0,-2, &
1,2,0,0,0,0,0,-2,-2,0,1,2,0,0,0,0,0,-2,0,-2, &
1,2,0,0,0,0,0,0,-2,-2,1,2,0,0,1,-1,-2,0,-2,0, &
1,2,0,0,1,-1,-2,0,0,-2,1,2,0,0,1,-1,0,-2,-2,0, &
1,2,0,0,1,-1,0,-2,0,-2,1,2,0,0,1,-1,0,0,-2,-2, &
1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,0,-2, &
1,2,0,1,-1,0,0,-2,-2,0,1,2,0,1,-1,0,0,-2,0,-2, &
1,2,0,1,-1,0,0,0,-2,-2,1,2,0,1,0,-1,-2,0,-2,0, &
1,2,0,1,0,-1,-2,0,0,-2,1,2,0,1,0,-1,0,-2,-2,0, &
1,2,0,1,0,-1,0,-2,0,-2,1,2,0,1,0,-1,0,0,-2,-2, &
1,2,0,2,-1,-1,0,-2,0,-2,1,2,0,2,-1,-1,0,0,-2,-2, &
1,2,1,-1,0,0,-2,-2,0,0,1,2,1,-1,0,0,-2,0,-2,0, &
1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,0,-2,-2,0, &
1,2,1,0,0,-1,-2,0,-2,0,1,2,1,0,0,-1,0,-2,-2,0, &
1,3,-1,-1,0,1,-2,-2,0,0,1,3,-1,-1,0,1,-2,0,-2,0, &
1,3,-1,-1,0,1,0,-2,0,-2,1,3,-1,-1,0,1,0,0,-2,-2, &
1,3,-1,-1,1,0,-2,-2,0,0,1,3,-1,-1,1,0,-2,0,-2,0, &
1,3,-1,-1,1,0,0,-2,0,-2,1,3,-1,-1,1,0,0,0,-2,-2, &
1,3,-1,-1,2,-1,0,0,-2,-2,1,3,-1,0,0,0,-2,-2,0,0, &
1,3,-1,0,0,0,-2,0,-2,0,1,3,-1,0,0,0,0,-2,-2,0, &
1,3,-1,0,0,0,0,-2,0,-2,1,3,-1,0,0,0,0,0,-2,-2, &
1,3,-1,0,1,-1,0,-2,-2,0,1,3,-1,0,1,-1,0,0,-2,-2, &
1,3,-1,1,0,-1,0,-2,-2,0,1,3,-1,1,0,-1,0,0,-2,-2, &
1,3,0,-1,0,0,-2,-2,0,0,1,3,0,-1,0,0,-2,0,-2,0, &
1,3,0,0,-1,0,-2,-2,0,0,1,3,0,0,-1,0,0,-2,-2,0, &
1,3,0,0,0,-1,-2,0,-2,0,1,3,0,0,0,-1,0,-2,-2,0, &
1,4,-1,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,0,-2,0,-2,0, &
1,4,-1,0,0,-1,0,-2,-2,0,2,-1,-1,-1,0,0,0,0,0,0, &
2,-1,-1,-1,0,4,-2,0,-2,0,2,-1,-1,-1,1,3,-2,0,-2,0, &
2,-1,-1,-1,2,2,-2,0,-2,0,2,-1,-1,0,-1,0,0,0,0,0, &
2,-1,-1,0,-1,4,0,-2,-2,0,2,-1,-1,0,0,3,-2,0,-2,0, &
2,-1,-1,0,0,3,0,-2,-2,0,2,-1,-1,0,1,2,-2,0,-2,0, &
2,-1,-1,0,1,2,0,-2,-2,0,2,-1,-1,1,-1,3,0,-2,-2,0, &
2,-1,-1,1,0,2,-2,0,-2,0,2,-1,-1,1,0,2,0,-2,-2,0, &
2,-1,-1,2,-1,2,0,-2,-2,0,2,-1,0,-1,-1,0,0,0,0,0, &
2,-1,0,-1,-1,4,-2,0,0,-2,2,-1,0,-1,0,0,0,0,-1,0, &
2,-1,0,-1,0,0,0,0,0,-1,2,-1,0,-1,0,1,-2,0,0,0, &
2,-1,0,-1,0,3,-2,0,-2,0,2,-1,0,-1,0,3,-2,0,0,-2, &
2,-1,0,-1,1,2,-2,0,-2,0,2,-1,0,-1,1,2,-2,0,0,-2, &
2,-1,0,-1,2,1,-2,0,-2,0,2,-1,0,-1,2,1,-2,0,0,-2, &
2,-1,0,-1,3,0,-2,0,0,-2,2,-1,0,0,-1,0,0,0,-1,0, &
2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1, &
2,-1,0,0,-1,1,0,-1,-1,0,2,-1,0,0,-1,3,-2,-2,0,0, &
2,-1,0,0,-1,3,-2,0,0,-2,2,-1,0,0,-1,3,0,-2,-2,0, &
2,-1,0,0,-1,3,0,0,-2,-2,2,-1,0,0,0,0,-1,0,-1,0, &
2,-1,0,0,0,0,0,0,-1,-1,2,-1,0,0,0,2,-2,-2,0,0, &
2,-1,0,0,0,2,-2,0,-2,0,2,-1,0,0,0,2,-2,0,0,-2, &
2,-1,0,0,0,2,0,-2,-2,0,2,-1,0,0,0,2,0,0,-2,-2, &
2,-1,0,0,1,1,-2,-2,0,0,2,-1,0,0,1,1,-2,0,-2,0, &
2,-1,0,0,1,1,-2,0,0,-2,2,-1,0,0,1,1,0,-2,-2,0, &
2,-1,0,0,1,1,0,0,-2,-2,2,-1,0,0,2,0,-2,-2,0,0, &
2,-1,0,0,2,0,-2,0,0,-2,2,-1,0,1,-1,0,0,-1,-1,0, &
2,-1,0,1,-1,0,0,0,-1,-1,2,-1,0,1,-1,2,-2,-2,0,0, &
2,-1,0,1,-1,2,-2,0,0,-2,2,-1,0,1,-1,2,0,-2,-2,0, &
2,-1,0,1,-1,2,0,0,-2,-2,2,-1,0,1,0,1,-2,-2,0,0, &
2,-1,0,1,0,1,-2,0,-2,0,2,-1,0,1,0,1,-2,0,0,-2, &
2,-1,0,1,0,1,0,-2,-2,0,2,-1,0,1,0,1,0,0,-2,-2, &
2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,0,-2, &
2,-1,0,2,-1,1,-2,-2,0,0,2,-1,0,2,-1,1,-2,0,0,-2, &
2,-1,0,2,-1,1,0,-2,-2,0,2,-1,0,2,-1,1,0,0,-2,-2, &
2,-1,0,2,0,0,-2,-2,0,0,2,-1,0,2,0,0,-2,0,0,-2, &
2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,-2,0,0,-2, &
2,-1,1,-1,-1,3,-2,0,0,-2,2,-1,1,-1,0,2,-2,0,-2,0, &
2,-1,1,-1,0,2,-2,0,0,-2,2,-1,1,-1,1,1,-2,0,-2,0, &
2,-1,1,-1,1,1,-2,0,0,-2,2,-1,1,-1,2,0,-2,0,-2,0, &
2,-1,1,-1,2,0,-2,0,0,-2,2,-1,1,0,-1,0,-1,0,0,-1, &
2,-1,1,0,-1,0,0,0,-1,-1,2,-1,1,0,-1,2,-2,-2,0,0, &
2,-1,1,0,-1,2,-2,0,0,-2,2,-1,1,0,-1,2,0,-2,-2,0, &
2,-1,1,0,-1,2,0,0,-2,-2,2,-1,1,0,0,1,-2,-2,0,0, &
2,-1,1,0,0,1,-2,0,-2,0,2,-1,1,0,0,1,-2,0,0,-2, &
2,-1,1,0,0,1,0,-2,-2,0,2,-1,1,0,0,1,0,0,-2,-2, &
2,-1,1,0,1,0,-2,-2,0,0,2,-1,1,0,1,0,-2,0,-2,0, &
2,-1,1,0,1,0,-2,0,0,-2,2,-1,1,0,1,0,0,-2,-2,0, &
2,-1,1,0,1,0,0,0,-2,-2,2,-1,1,1,-1,1,-2,-2,0,0, &
2,-1,1,1,-1,1,-2,0,0,-2,2,-1,1,1,-1,1,0,-2,-2,0, &
2,-1,1,1,-1,1,0,0,-2,-2,2,-1,1,1,0,0,-2,-2,0,0, &
2,-1,1,1,0,0,-2,0,-2,0,2,-1,1,1,0,0,-2,0,0,-2, &
2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,1,0,0,0,0,-2,-2, &
2,-1,1,2,-1,0,-2,-2,0,0,2,-1,1,2,-1,0,-2,0,0,-2, &
2,-1,1,2,-1,0,0,-2,-2,0,2,-1,1,2,-1,0,0,0,-2,-2, &
2,-1,2,-1,-1,2,-2,0,0,-2,2,-1,2,-1,0,1,-2,0,-2,0, &
2,-1,2,-1,0,1,-2,0,0,-2,2,-1,2,-1,1,0,-2,0,-2,0, &
2,-1,2,-1,1,0,-2,0,0,-2,2,-1,2,0,-1,1,-2,-2,0,0, &
2,-1,2,0,-1,1,-2,0,0,-2,2,-1,2,0,-1,1,0,-2,-2,0, &
2,-1,2,0,-1,1,0,0,-2,-2,2,-1,2,0,0,0,-2,-2,0,0, &
2,-1,2,0,0,0,-2,0,-2,0,2,-1,2,0,0,0,-2,0,0,-2, &
2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,0,0,0,0,0,-2,-2, &
2,-1,2,0,1,-1,-2,0,-2,0,2,-1,2,0,1,-1,0,0,-2,-2, &
2,-1,2,1,-1,0,-2,-2,0,0,2,-1,2,1,-1,0,-2,0,0,-2, &
2,-1,2,1,-1,0,0,-2,-2,0,2,-1,2,1,-1,0,0,0,-2,-2, &
2,-1,2,1,0,-1,-2,0,-2,0,2,-1,2,1,0,-1,0,0,-2,-2, &
2,-1,2,2,-1,-1,0,0,-2,-2,2,-1,3,-1,0,0,-2,0,-2,0, &
2,-1,3,0,-1,0,-2,-2,0,0,2,-1,3,0,-1,0,0,-2,-2,0, &
2,0,-1,-1,-1,0,0,0,0,0,2,0,-1,-1,-1,4,0,-2,0,-2, &
2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,-1,0,0,0,0,0,-1, &
2,0,-1,-1,0,1,-1,0,-1,0,2,0,-1,-1,0,1,0,-1,0,-1, &
2,0,-1,-1,0,3,-2,-2,0,0,2,0,-1,-1,0,3,-2,0,-2,0, &
2,0,-1,-1,0,3,0,-2,0,-2,2,0,-1,-1,0,3,0,0,-2,-2, &
2,0,-1,-1,1,0,-1,0,-1,0,2,0,-1,-1,1,0,0,0,-1,-1, &
2,0,-1,-1,1,2,-2,-2,0,0,2,0,-1,-1,1,2,-2,0,-2,0, &
2,0,-1,-1,1,2,0,-2,0,-2,2,0,-1,-1,1,2,0,0,-2,-2, &
2,0,-1,-1,2,1,-2,-2,0,0,2,0,-1,-1,2,1,-2,0,-2,0, &
2,0,-1,-1,2,1,0,-2,0,-2,2,0,-1,-1,2,1,0,0,-2,-2, &
2,0,-1,-1,3,0,-2,-2,0,0,2,0,-1,-1,3,0,0,-2,0,-2, &
2,0,-1,0,-1,0,0,0,-1,0,2,0,-1,0,-1,0,0,0,0,-1, &
2,0,-1,0,-1,1,0,-2,0,0,2,0,-1,0,-1,3,0,-2,-2,0, &
2,0,-1,0,-1,3,0,-2,0,-2,2,0,-1,0,0,0,0,-1,-1,0, &
2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,0,2,-2,-2,0,0, &
2,0,-1,0,0,2,-2,0,-2,0,2,0,-1,0,0,2,0,-2,-2,0, &
2,0,-1,0,0,2,0,-2,0,-2,2,0,-1,0,0,2,0,0,-2,-2, &
2,0,-1,0,1,1,-2,-2,0,0,2,0,-1,0,1,1,-2,0,-2,0, &
2,0,-1,0,1,1,0,-2,-2,0,2,0,-1,0,1,1,0,-2,0,-2, &
2,0,-1,0,1,1,0,0,-2,-2,2,0,-1,0,2,0,-2,-2,0,0, &
2,0,-1,0,2,0,0,-2,0,-2,2,0,-1,1,-1,2,0,-2,-2,0, &
2,0,-1,1,-1,2,0,-2,0,-2,2,0,-1,1,0,1,-2,-2,0,0, &
2,0,-1,1,0,1,-2,0,-2,0,2,0,-1,1,0,1,0,-2,-2,0, &
2,0,-1,1,0,1,0,-2,0,-2,2,0,-1,1,0,1,0,0,-2,-2, &
2,0,-1,1,1,0,-2,-2,0,0,2,0,-1,1,1,0,0,-2,0,-2, &
2,0,-1,2,-1,1,0,-2,-2,0,2,0,-1,2,-1,1,0,-2,0,-2, &
2,0,-1,2,0,0,-2,-2,0,0,2,0,-1,2,0,0,0,-2,0,-2, &
2,0,-1,3,-1,0,0,-2,0,-2,2,0,0,-1,-1,3,-2,0,0,-2, &
2,0,0,-1,-1,3,0,-2,0,-2,2,0,0,-1,0,0,-1,0,0,-1, &
2,0,0,-1,0,0,0,0,-1,-1,2,0,0,-1,0,2,-2,-2,0,0, &
2,0,0,-1,0,2,-2,0,-2,0,2,0,0,-1,0,2,-2,0,0,-2, &
2,0,0,-1,0,2,0,-2,0,-2,2,0,0,-1,0,2,0,0,-2,-2, &
2,0,0,-1,1,1,-2,-2,0,0,2,0,0,-1,1,1,-2,0,-2,0, &
2,0,0,-1,1,1,-2,0,0,-2,2,0,0,-1,1,1,0,-2,0,-2, &
2,0,0,-1,1,1,0,0,-2,-2,2,0,0,-1,2,0,-2,-2,0,0, &
2,0,0,-1,2,0,-2,0,-2,0,2,0,0,-1,2,0,-2,0,0,-2, &
2,0,0,-1,2,0,0,-2,0,-2,2,0,0,-1,2,0,0,0,-2,-2, &
2,0,0,0,-1,0,0,-1,0,-1,2,0,0,0,-1,0,0,0,-1,-1, &
2,0,0,0,-1,2,-2,-2,0,0,2,0,0,0,-1,2,-2,0,0,-2, &
2,0,0,0,-1,2,0,-2,-2,0,2,0,0,0,-1,2,0,-2,0,-2, &
2,0,0,0,-1,2,0,0,-2,-2,2,0,0,0,0,1,-2,-2,0,0, &
2,0,0,0,0,1,-2,0,-2,0,2,0,0,0,0,1,-2,0,0,-2, &
2,0,0,0,0,1,0,-2,-2,0,2,0,0,0,0,1,0,-2,0,-2, &
2,0,0,0,0,1,0,0,-2,-2,2,0,0,0,1,0,-2,-2,0,0, &
2,0,0,0,1,0,-2,0,-2,0,2,0,0,0,1,0,-2,0,0,-2, &
2,0,0,0,1,0,0,-2,-2,0,2,0,0,0,1,0,0,-2,0,-2, &
2,0,0,0,1,0,0,0,-2,-2,2,0,0,0,2,-1,-2,0,0,-2, &
2,0,0,0,2,-1,0,-2,0,-2,2,0,0,1,-1,1,-2,-2,0,0, &
2,0,0,1,-1,1,-2,0,0,-2,2,0,0,1,-1,1,0,-2,-2,0, &
2,0,0,1,-1,1,0,-2,0,-2,2,0,0,1,-1,1,0,0,-2,-2, &
2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2,0, &
2,0,0,1,0,0,-2,0,0,-2,2,0,0,1,0,0,0,-2,-2,0, &
2,0,0,1,0,0,0,-2,0,-2,2,0,0,1,0,0,0,0,-2,-2, &
2,0,0,1,1,-1,-2,0,0,-2,2,0,0,1,1,-1,0,-2,0,-2, &
2,0,0,2,-1,0,-2,-2,0,0,2,0,0,2,-1,0,-2,0,0,-2, &
2,0,0,2,-1,0,0,-2,-2,0,2,0,0,2,-1,0,0,-2,0,-2, &
2,0,0,2,-1,0,0,0,-2,-2,2,0,0,2,0,-1,-2,0,0,-2, &
2,0,0,2,0,-1,0,-2,0,-2,2,0,1,-1,-1,2,-2,0,0,-2, &
2,0,1,-1,-1,2,0,-2,0,-2,2,0,1,-1,0,1,-2,-2,0,0, &
2,0,1,-1,0,1,-2,0,-2,0,2,0,1,-1,0,1,-2,0,0,-2, &
2,0,1,-1,0,1,0,-2,0,-2,2,0,1,-1,0,1,0,0,-2,-2, &
2,0,1,-1,1,0,-2,-2,0,0,2,0,1,-1,1,0,-2,0,-2,0, &
2,0,1,-1,1,0,-2,0,0,-2,2,0,1,-1,1,0,0,-2,0,-2, &
2,0,1,-1,1,0,0,0,-2,-2,2,0,1,-1,2,-1,-2,0,0,-2, &
2,0,1,-1,2,-1,0,0,-2,-2,2,0,1,0,-1,1,-2,-2,0,0, &
2,0,1,0,-1,1,-2,0,0,-2,2,0,1,0,-1,1,0,-2,-2,0, &
2,0,1,0,-1,1,0,-2,0,-2,2,0,1,0,-1,1,0,0,-2,-2, &
2,0,1,0,0,0,-2,-2,0,0,2,0,1,0,0,0,-2,0,-2,0, &
2,0,1,0,0,0,-2,0,0,-2,2,0,1,0,0,0,0,-2,-2,0, &
2,0,1,0,0,0,0,-2,0,-2,2,0,1,0,0,0,0,0,-2,-2, &
2,0,1,0,1,-1,-2,0,-2,0,2,0,1,0,1,-1,-2,0,0,-2, &
2,0,1,0,1,-1,0,-2,-2,0,2,0,1,0,1,-1,0,-2,0,-2, &
2,0,1,0,1,-1,0,0,-2,-2,2,0,1,1,-1,0,-2,-2,0,0, &
2,0,1,1,-1,0,-2,0,0,-2,2,0,1,1,-1,0,0,-2,-2,0, &
2,0,1,1,-1,0,0,-2,0,-2,2,0,1,1,-1,0,0,0,-2,-2, &
2,0,1,1,0,-1,-2,0,-2,0,2,0,1,1,0,-1,-2,0,0,-2, &
2,0,1,1,0,-1,0,-2,-2,0,2,0,1,1,0,-1,0,-2,0,-2, &
2,0,1,1,0,-1,0,0,-2,-2,2,0,1,2,-1,-1,0,-2,0,-2, &
2,0,1,2,-1,-1,0,0,-2,-2,2,0,2,-1,0,0,-2,-2,0,0, &
2,0,2,-1,0,0,-2,0,-2,0,2,0,2,0,-1,0,-2,-2,0,0, &
2,0,2,0,-1,0,0,-2,-2,0,2,0,2,0,0,-1,-2,0,-2,0, &
2,0,2,0,0,-1,0,-2,-2,0,2,1,-1,-1,-1,3,0,-2,0,-2, &
2,1,-1,-1,0,0,0,-1,0,-1,2,1,-1,-1,0,0,0,0,-1,-1, &
2,1,-1,-1,0,2,-2,-2,0,0,2,1,-1,-1,0,2,-2,0,-2,0, &
2,1,-1,-1,0,2,0,-2,0,-2,2,1,-1,-1,0,2,0,0,-2,-2, &
2,1,-1,-1,1,1,-2,-2,0,0,2,1,-1,-1,1,1,-2,0,-2,0, &
2,1,-1,-1,1,1,0,-2,0,-2,2,1,-1,-1,1,1,0,0,-2,-2, &
2,1,-1,-1,2,0,-2,-2,0,0,2,1,-1,-1,2,0,-2,0,-2,0, &
2,1,-1,-1,2,0,0,-2,0,-2,2,1,-1,-1,2,0,0,0,-2,-2, &
2,1,-1,0,-1,2,0,-2,-2,0,2,1,-1,0,-1,2,0,-2,0,-2, &
2,1,-1,0,0,1,-2,-2,0,0,2,1,-1,0,0,1,-2,0,-2,0, &
2,1,-1,0,0,1,0,-2,-2,0,2,1,-1,0,0,1,0,-2,0,-2, &
2,1,-1,0,0,1,0,0,-2,-2,2,1,-1,0,1,0,-2,-2,0,0, &
2,1,-1,0,1,0,-2,0,-2,0,2,1,-1,0,1,0,0,-2,-2,0, &
2,1,-1,0,1,0,0,-2,0,-2,2,1,-1,0,1,0,0,0,-2,-2, &
2,1,-1,1,-1,1,0,-2,-2,0,2,1,-1,1,-1,1,0,-2,0,-2, &
2,1,-1,1,0,0,-2,-2,0,0,2,1,-1,1,0,0,-2,0,-2,0, &
2,1,-1,1,0,0,0,-2,-2,0,2,1,-1,1,0,0,0,-2,0,-2, &
2,1,-1,1,0,0,0,0,-2,-2,2,1,-1,2,-1,0,0,-2,-2,0, &
2,1,-1,2,-1,0,0,-2,0,-2,2,1,0,-1,-1,2,-2,0,0,-2, &
2,1,0,-1,-1,2,0,-2,0,-2,2,1,0,-1,0,1,-2,-2,0,0, &
2,1,0,-1,0,1,-2,0,-2,0,2,1,0,-1,0,1,-2,0,0,-2, &
2,1,0,-1,0,1,0,-2,0,-2,2,1,0,-1,0,1,0,0,-2,-2, &
2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2,0, &
2,1,0,-1,1,0,-2,0,0,-2,2,1,0,-1,1,0,0,-2,0,-2, &
2,1,0,-1,1,0,0,0,-2,-2,2,1,0,-1,2,-1,-2,0,0,-2, &
2,1,0,-1,2,-1,0,0,-2,-2,2,1,0,0,-1,1,-2,-2,0,0, &
2,1,0,0,-1,1,-2,0,0,-2,2,1,0,0,-1,1,0,-2,-2,0, &
2,1,0,0,-1,1,0,-2,0,-2,2,1,0,0,-1,1,0,0,-2,-2, &
2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2,0, &
2,1,0,0,0,0,-2,0,0,-2,2,1,0,0,0,0,0,-2,-2,0, &
2,1,0,0,0,0,0,-2,0,-2,2,1,0,0,0,0,0,0,-2,-2, &
2,1,0,0,1,-1,-2,0,-2,0,2,1,0,0,1,-1,-2,0,0,-2, &
2,1,0,0,1,-1,0,-2,-2,0,2,1,0,0,1,-1,0,-2,0,-2, &
2,1,0,0,1,-1,0,0,-2,-2,2,1,0,1,-1,0,-2,-2,0,0, &
2,1,0,1,-1,0,-2,0,0,-2,2,1,0,1,-1,0,0,-2,-2,0, &
2,1,0,1,-1,0,0,-2,0,-2,2,1,0,1,-1,0,0,0,-2,-2, &
2,1,0,1,0,-1,-2,0,-2,0,2,1,0,1,0,-1,-2,0,0,-2, &
2,1,0,1,0,-1,0,-2,-2,0,2,1,0,1,0,-1,0,-2,0,-2, &
2,1,0,1,0,-1,0,0,-2,-2,2,1,0,2,-1,-1,0,-2,0,-2, &
2,1,0,2,-1,-1,0,0,-2,-2,2,1,1,-1,0,0,-2,-2,0,0, &
2,1,1,-1,0,0,-2,0,-2,0,2,1,1,0,-1,0,-2,-2,0,0, &
2,1,1,0,-1,0,0,-2,-2,0,2,1,1,0,0,-1,-2,0,-2,0, &
2,1,1,0,0,-1,0,-2,-2,0,2,2,-1,-1,-1,2,0,-2,0,-2, &
2,2,-1,-1,0,1,-2,-2,0,0,2,2,-1,-1,0,1,-2,0,-2,0, &
2,2,-1,-1,0,1,0,-2,0,-2,2,2,-1,-1,0,1,0,0,-2,-2, &
2,2,-1,-1,1,0,-2,-2,0,0,2,2,-1,-1,1,0,-2,0,-2,0, &
2,2,-1,-1,1,0,0,-2,0,-2,2,2,-1,-1,1,0,0,0,-2,-2, &
2,2,-1,-1,2,-1,0,0,-2,-2,2,2,-1,0,-1,1,0,-2,-2,0, &
2,2,-1,0,-1,1,0,-2,0,-2,2,2,-1,0,0,0,-2,-2,0,0, &
2,2,-1,0,0,0,-2,0,-2,0,2,2,-1,0,0,0,0,-2,-2,0, &
2,2,-1,0,0,0,0,-2,0,-2,2,2,-1,0,0,0,0,0,-2,-2, &
2,2,-1,0,1,-1,0,-2,-2,0,2,2,-1,0,1,-1,0,0,-2,-2, &
2,2,-1,1,-1,0,0,-2,-2,0,2,2,-1,1,-1,0,0,-2,0,-2, &
2,2,-1,1,0,-1,0,-2,-2,0,2,2,-1,1,0,-1,0,0,-2,-2, &
2,2,0,-1,0,0,-2,-2,0,0,2,2,0,-1,0,0,-2,0,-2,0, &
2,2,0,0,-1,0,-2,-2,0,0,2,2,0,0,-1,0,0,-2,-2,0, &
2,2,0,0,0,-1,-2,0,-2,0,2,2,0,0,0,-1,0,-2,-2,0, &
2,3,-1,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,0,-2,0,-2,0, &
2,3,-1,0,-1,0,0,-2,-2,0,3,-1,-1,-1,-1,0,0,0,0,0, &
3,-1,-1,-1,1,2,-2,0,-2,0,3,-1,-1,0,0,2,-2,0,-2,0, &
3,-1,-1,0,0,2,0,-2,-2,0,3,-1,-1,1,-1,2,0,-2,-2,0, &
3,-1,0,-1,0,0,0,0,-1,-1,3,-1,0,-1,0,2,-2,0,-2,0, &
3,-1,0,-1,0,2,-2,0,0,-2,3,-1,0,-1,1,1,-2,0,-2,0, &
3,-1,0,-1,1,1,-2,0,0,-2,3,-1,0,0,-1,0,0,0,-1,-1, &
3,-1,0,0,-1,2,-2,-2,0,0,3,-1,0,0,-1,2,-2,0,0,-2, &
3,-1,0,0,-1,2,0,-2,-2,0,3,-1,0,0,-1,2,0,0,-2,-2, &
3,-1,0,0,0,1,-2,-2,0,0,3,-1,0,0,0,1,-2,0,-2,0, &
3,-1,0,0,0,1,-2,0,0,-2,3,-1,0,0,0,1,0,-2,-2,0, &
3,-1,0,0,0,1,0,0,-2,-2,3,-1,0,0,1,0,-2,-2,0,0, &
3,-1,0,0,1,0,-2,0,0,-2,3,-1,0,1,-1,1,-2,-2,0,0, &
3,-1,0,1,-1,1,-2,0,0,-2,3,-1,0,1,-1,1,0,-2,-2,0, &
3,-1,0,1,-1,1,0,0,-2,-2,3,-1,0,1,0,0,-2,-2,0,0, &
3,-1,0,1,0,0,-2,0,0,-2,3,-1,0,2,-1,0,-2,-2,0,0, &
3,-1,0,2,-1,0,-2,0,0,-2,3,-1,1,-1,-1,2,-2,0,0,-2, &
3,-1,1,-1,0,1,-2,0,-2,0,3,-1,1,-1,0,1,-2,0,0,-2, &
3,-1,1,-1,1,0,-2,0,-2,0,3,-1,1,-1,1,0,-2,0,0,-2, &
3,-1,1,0,-1,1,-2,-2,0,0,3,-1,1,0,-1,1,-2,0,0,-2, &
3,-1,1,0,-1,1,0,-2,-2,0,3,-1,1,0,-1,1,0,0,-2,-2, &
3,-1,1,0,0,0,-2,-2,0,0,3,-1,1,0,0,0,-2,0,-2,0, &
3,-1,1,0,0,0,-2,0,0,-2,3,-1,1,0,0,0,0,-2,-2,0, &
3,-1,1,0,0,0,0,0,-2,-2,3,-1,1,1,-1,0,-2,-2,0,0, &
3,-1,1,1,-1,0,-2,0,0,-2,3,-1,1,1,-1,0,0,-2,-2,0, &
3,-1,1,1,-1,0,0,0,-2,-2,3,-1,2,0,-1,0,-2,-2,0,0, &
3,-1,2,0,-1,0,0,-2,-2,0,3,-1,2,0,0,-1,-2,0,-2,0, &
3,0,-1,-1,0,0,0,0,-1,-1,3,0,-1,-1,0,2,-2,-2,0,0, &
3,0,-1,-1,0,2,-2,0,-2,0,3,0,-1,-1,0,2,0,-2,0,-2, &
3,0,-1,-1,0,2,0,0,-2,-2,3,0,-1,-1,1,1,-2,-2,0,0, &
3,0,-1,-1,1,1,-2,0,-2,0,3,0,-1,-1,1,1,0,-2,0,-2, &
3,0,-1,-1,1,1,0,0,-2,-2,3,0,-1,-1,2,0,-2,-2,0,0, &
3,0,-1,-1,2,0,0,-2,0,-2,3,0,-1,0,-1,0,0,0,-1,-1, &
3,0,-1,0,-1,2,0,-2,-2,0,3,0,-1,0,-1,2,0,-2,0,-2, &
3,0,-1,0,0,1,-2,-2,0,0,3,0,-1,0,0,1,-2,0,-2,0, &
3,0,-1,0,0,1,0,-2,-2,0,3,0,-1,0,0,1,0,-2,0,-2, &
3,0,-1,0,0,1,0,0,-2,-2,3,0,-1,0,1,0,-2,-2,0,0, &
3,0,-1,0,1,0,0,-2,0,-2,3,0,-1,1,-1,1,0,-2,-2,0, &
3,0,-1,1,-1,1,0,-2,0,-2,3,0,-1,1,0,0,-2,-2,0,0, &
3,0,-1,1,0,0,0,-2,0,-2,3,0,0,-1,-1,2,-2,0,0,-2, &
3,0,0,-1,-1,2,0,-2,0,-2,3,0,0,-1,0,1,-2,-2,0,0, &
3,0,0,-1,0,1,-2,0,-2,0,3,0,0,-1,0,1,-2,0,0,-2, &
3,0,0,-1,0,1,0,-2,0,-2,3,0,0,-1,0,1,0,0,-2,-2, &
3,0,0,-1,1,0,-2,-2,0,0,3,0,0,-1,1,0,-2,0,-2,0, &
3,0,0,-1,1,0,-2,0,0,-2,3,0,0,-1,1,0,0,-2,0,-2, &
3,0,0,-1,1,0,0,0,-2,-2,3,0,0,-1,2,-1,-2,0,0,-2, &
3,0,0,0,-1,1,-2,-2,0,0,3,0,0,0,-1,1,-2,0,0,-2, &
3,0,0,0,-1,1,0,-2,-2,0,3,0,0,0,-1,1,0,-2,0,-2, &
3,0,0,0,-1,1,0,0,-2,-2,3,0,0,0,0,0,-2,-2,0,0, &
3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,-2,0,0,-2, &
3,0,0,0,0,0,0,-2,-2,0,3,0,0,0,0,0,0,-2,0,-2, &
3,0,0,0,0,0,0,0,-2,-2,3,0,0,0,1,-1,-2,0,0,-2, &
3,0,0,0,1,-1,0,-2,0,-2,3,0,0,1,-1,0,-2,-2,0,0, &
3,0,0,1,-1,0,-2,0,0,-2,3,0,0,1,-1,0,0,-2,-2,0, &
3,0,0,1,-1,0,0,-2,0,-2,3,0,0,1,-1,0,0,0,-2,-2, &
3,0,0,1,0,-1,-2,0,0,-2,3,0,0,1,0,-1,0,-2,0,-2, &
3,0,0,2,-1,-1,0,-2,0,-2,3,0,1,-1,0,0,-2,-2,0,0, &
3,0,1,-1,0,0,-2,0,-2,0,3,0,1,0,-1,0,-2,-2,0,0, &
3,0,1,0,-1,0,0,-2,-2,0,3,0,1,0,0,-1,-2,0,-2,0, &
3,0,1,0,0,-1,0,-2,-2,0,3,1,-1,-1,-1,2,0,-2,0,-2, &
3,1,-1,-1,0,1,-2,-2,0,0,3,1,-1,-1,0,1,-2,0,-2,0, &
3,1,-1,-1,0,1,0,-2,0,-2,3,1,-1,-1,0,1,0,0,-2,-2, &
3,1,-1,-1,1,0,-2,-2,0,0,3,1,-1,-1,1,0,-2,0,-2,0, &
3,1,-1,-1,1,0,0,-2,0,-2,3,1,-1,-1,1,0,0,0,-2,-2, &
3,1,-1,0,-1,1,0,-2,-2,0,3,1,-1,0,-1,1,0,-2,0,-2, &
3,1,-1,0,0,0,-2,-2,0,0,3,1,-1,0,0,0,-2,0,-2,0, &
3,1,-1,0,0,0,0,-2,-2,0,3,1,-1,0,0,0,0,-2,0,-2, &
3,1,-1,0,0,0,0,0,-2,-2,3,1,-1,1,-1,0,0,-2,-2,0, &
3,1,-1,1,-1,0,0,-2,0,-2,3,1,0,-1,0,0,-2,-2,0,0, &
3,1,0,-1,0,0,-2,0,-2,0,3,1,0,0,-1,0,-2,-2,0,0, &
3,1,0,0,-1,0,0,-2,-2,0,3,1,0,0,0,-1,-2,0,-2,0, &
3,1,0,0,0,-1,0,-2,-2,0,3,2,-1,-1,0,0,-2,-2,0,0, &
3,2,-1,-1,0,0,-2,0,-2,0,3,2,-1,0,0,-1,0,-2,-2,0, &
4,-1,-1,-1,0,2,-2,0,-2,0,4,-1,-1,0,-1,2,0,-2,-2,0, &
4,-1,0,-1,-1,2,-2,0,0,-2,4,-1,0,-1,0,1,-2,0,-2,0, &
4,-1,0,-1,0,1,-2,0,0,-2,4,-1,0,-1,1,0,-2,0,0,-2, &
4,-1,0,0,-1,1,-2,-2,0,0,4,-1,0,0,-1,1,-2,0,0,-2, &
4,-1,0,0,-1,1,0,-2,-2,0,4,-1,0,0,0,0,-2,-2,0,0, &
4,-1,0,0,0,0,-2,0,0,-2,4,-1,0,1,-1,0,-2,-2,0,0, &
4,-1,0,1,-1,0,-2,0,0,-2,4,-1,1,-1,0,0,-2,0,-2,0, &
4,-1,1,0,-1,0,-2,-2,0,0,4,-1,1,0,-1,0,0,-2,-2,0, &
4,0,-1,-1,-1,2,0,-2,0,-2,4,0,-1,-1,0,1,-2,-2,0,0, &
4,0,-1,-1,0,1,-2,0,-2,0,4,0,-1,-1,0,1,0,-2,0,-2, &
4,0,-1,-1,1,0,-2,-2,0,0,4,0,-1,-1,1,0,0,-2,0,-2, &
4,0,-1,0,-1,1,0,-2,-2,0,4,0,-1,0,-1,1,0,-2,0,-2, &
4,0,-1,0,0,0,-2,-2,0,0,4,0,-1,0,0,0,0,-2,0,-2, &
4,0,-1,1,-1,0,0,-2,0,-2,4,0,0,-1,0,0,-2,-2,0,0, &
4,0,0,-1,0,0,-2,0,-2,0,4,0,0,0,-1,0,-2,-2,0,0, &
4,0,0,0,-1,0,0,-2,-2,0,4,1,-1,-1,0,0,-2,-2,0,0, &
4,1,-1,-1,0,0,-2,0,-2,0,4,1,-1,0,-1,0,0,-2,-2,0, &
5,-1,0,0,-1,0,-2,-2,0,0,5,0,-1,-1,0,0,-2,-2,0,0 ],[10,nt_filter])
real(qp),parameter::term_coef(nt_filter)=[ &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/27._qp, &
-1._qp/54._qp,1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp, &
-4._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/18._qp, &
-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,5._qp/6._qp, &
2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp, &
19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,3._qp/2._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp, &
7._qp/6._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-4._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/6._qp,1._qp/3._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp,1._qp/1._qp, &
2._qp/1._qp,4._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
4._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp, &
9._qp/2._qp,23._qp/6._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
13._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,8._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,7._qp/3._qp,-1._qp/3._qp,17._qp/3._qp, &
3._qp/1._qp,10._qp/3._qp,13._qp/3._qp,4._qp/3._qp,13._qp/6._qp, &
1._qp/1._qp,17._qp/6._qp,16._qp/9._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp, &
4._qp/1._qp,13._qp/3._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
17._qp/6._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,1._qp/1._qp,1._qp/1._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,16._qp/9._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/1._qp,5._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp, &
1._qp/6._qp,-1._qp/54._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/1._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/6._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,2._qp/3._qp, &
7._qp/3._qp,8._qp/3._qp,1._qp/1._qp,16._qp/9._qp,1._qp/3._qp, &
11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
2._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,-1._qp/3._qp,10._qp/3._qp, &
13._qp/3._qp,17._qp/3._qp,3._qp/1._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp, &
1._qp/1._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp,13._qp/6._qp, &
2._qp/1._qp,4._qp/3._qp,5._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,5._qp/6._qp,-1._qp/27._qp,4._qp/1._qp, &
4._qp/3._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,26._qp/9._qp, &
5._qp/3._qp,10._qp/3._qp,13._qp/3._qp,4._qp/1._qp,1._qp/3._qp, &
7._qp/6._qp,11._qp/6._qp,11._qp/6._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp,29._qp/6._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,5._qp/3._qp,10._qp/3._qp, &
25._qp/6._qp,29._qp/6._qp,10._qp/3._qp,25._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,4._qp/3._qp,17._qp/6._qp, &
13._qp/6._qp,2._qp/1._qp,2._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,25._qp/6._qp,10._qp/3._qp, &
29._qp/6._qp,25._qp/6._qp,5._qp/3._qp,5._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
1._qp/3._qp,1._qp/1._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,5._qp/3._qp,5._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/6._qp,-1._qp/18._qp,-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,3._qp/2._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
10._qp/3._qp,5._qp/3._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,19._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,-1._qp/3._qp,3._qp/1._qp, &
17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,7._qp/3._qp, &
7._qp/3._qp,2._qp/1._qp,17._qp/6._qp,23._qp/6._qp,9._qp/2._qp, &
11._qp/6._qp,8._qp/3._qp,29._qp/6._qp,25._qp/6._qp,25._qp/6._qp, &
10._qp/3._qp,17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,16._qp/9._qp, &
7._qp/6._qp,13._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
11._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/6._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-4._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp, &
-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,1._qp/108._qp, &
-1._qp/54._qp,1._qp/3._qp,14._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
19._qp/9._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/18._qp, &
5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp,2._qp/1._qp, &
3._qp/1._qp,19._qp/9._qp,4._qp/3._qp,4._qp/3._qp,7._qp/6._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp, &
3._qp/2._qp,14._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp,-4._qp/27._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,17._qp/6._qp, &
11._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,1._qp/3._qp,1._qp/3._qp,4._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,13._qp/6._qp,1._qp/1._qp, &
17._qp/6._qp,17._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
13._qp/3._qp,8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
7._qp/3._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
13._qp/6._qp,16._qp/9._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/18._qp, &
-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/18._qp,7._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp, &
13._qp/6._qp,17._qp/6._qp,1._qp/27._qp,10._qp/3._qp,26._qp/9._qp, &
5._qp/3._qp,4._qp/1._qp,13._qp/3._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,8._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,5._qp/3._qp, &
5._qp/3._qp,5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/6._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/27._qp,-4._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp, &
1._qp/6._qp,-4._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,3._qp/2._qp, &
14._qp/9._qp,1._qp/1._qp,4._qp/3._qp,-1._qp/18._qp,1._qp/54._qp, &
5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
3._qp/2._qp,1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,1._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp, &
7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp,1._qp/18._qp, &
1._qp/18._qp,1._qp/18._qp,1._qp/18._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,31._qp/9._qp, &
61._qp/18._qp,17._qp/6._qp,29._qp/18._qp,7._qp/2._qp,4._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,31._qp/9._qp,17._qp/6._qp, &
29._qp/18._qp,4._qp/3._qp,7._qp/2._qp,13._qp/6._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,1._qp/3._qp,13._qp/6._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp, &
31._qp/9._qp,29._qp/18._qp,7._qp/2._qp,61._qp/18._qp,17._qp/6._qp, &
4._qp/3._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
64._qp/9._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp, &
8._qp/3._qp,29._qp/18._qp,31._qp/9._qp,7._qp/2._qp,61._qp/18._qp, &
4._qp/3._qp,17._qp/6._qp,2._qp/1._qp,4._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp,7._qp/3._qp,7._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,29._qp/18._qp,4._qp/3._qp, &
31._qp/9._qp,17._qp/6._qp,7._qp/2._qp,29._qp/18._qp,61._qp/18._qp, &
4._qp/3._qp,31._qp/9._qp,7._qp/2._qp,17._qp/6._qp,7._qp/3._qp, &
7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,2._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
3._qp/2._qp,1._qp/1._qp,14._qp/9._qp,4._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,31._qp/9._qp,17._qp/6._qp, &
61._qp/18._qp,7._qp/2._qp,29._qp/18._qp,4._qp/3._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,38._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,4._qp/9._qp,17._qp/6._qp, &
31._qp/9._qp,61._qp/18._qp,7._qp/2._qp,4._qp/3._qp,29._qp/18._qp, &
1._qp/3._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp,14._qp/9._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,8._qp/3._qp,9._qp/2._qp,11._qp/6._qp,17._qp/6._qp, &
23._qp/6._qp,-1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,23._qp/9._qp,62._qp/9._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,8._qp/3._qp, &
9._qp/2._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,26._qp/9._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,46._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,16._qp/9._qp, &
13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
16._qp/9._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/18._qp, &
1._qp/54._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
2._qp/1._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,17._qp/6._qp, &
31._qp/9._qp,4._qp/3._qp,29._qp/18._qp,7._qp/2._qp,17._qp/6._qp, &
61._qp/18._qp,31._qp/9._qp,4._qp/3._qp,7._qp/2._qp,29._qp/18._qp, &
5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,37._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,1._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
3._qp/2._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,14._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,11._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
1._qp/1._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/3._qp,5._qp/6._qp,5._qp/6._qp,13._qp/6._qp,-1._qp/108._qp, &
-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp,17._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,11._qp/6._qp,23._qp/6._qp,17._qp/3._qp,10._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,13._qp/3._qp,13._qp/6._qp,1._qp/3._qp, &
16._qp/9._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,8._qp/3._qp,2._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,7._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,8._qp/3._qp, &
11._qp/6._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,5._qp/3._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
11._qp/6._qp,1._qp/3._qp,16._qp/9._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,31._qp/9._qp,7._qp/2._qp,29._qp/18._qp,17._qp/6._qp, &
61._qp/18._qp,4._qp/3._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,62._qp/9._qp, &
23._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp,67._qp/18._qp, &
46._qp/9._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,67._qp/18._qp, &
1._qp/3._qp,13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/2._qp,1._qp/1._qp,1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp, &
29._qp/3._qp,62._qp/9._qp,23._qp/9._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,4._qp/1._qp,26._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
17._qp/6._qp,7._qp/2._qp,4._qp/3._qp,31._qp/9._qp,61._qp/18._qp, &
29._qp/18._qp,11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,7._qp/3._qp,2._qp/3._qp,8._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,4._qp/3._qp,3._qp/1._qp,7._qp/6._qp,19._qp/9._qp, &
4._qp/3._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp, &
64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
8._qp/3._qp,23._qp/9._qp,62._qp/9._qp,29._qp/3._qp,10._qp/3._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,17._qp/3._qp,13._qp/3._qp, &
3._qp/1._qp,-1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,23._qp/9._qp, &
10._qp/3._qp,62._qp/9._qp,62._qp/9._qp,29._qp/3._qp,23._qp/9._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
13._qp/3._qp,3._qp/1._qp,10._qp/3._qp,17._qp/3._qp,-1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
7._qp/6._qp,29._qp/18._qp,7._qp/2._qp,31._qp/9._qp,4._qp/3._qp, &
61._qp/18._qp,17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,23._qp/6._qp, &
11._qp/6._qp,17._qp/6._qp,8._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,7._qp/3._qp,13._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
10._qp/3._qp,26._qp/9._qp,5._qp/3._qp,5._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/1._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,7._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp, &
13._qp/6._qp,1._qp/1._qp,17._qp/6._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp, &
-1._qp/18._qp,7._qp/3._qp,7._qp/3._qp,1._qp/27._qp,10._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,13._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,-2._qp/3._qp,5._qp/3._qp,3._qp/1._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,2._qp/3._qp,8._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/1._qp,7._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,2._qp/1._qp,17._qp/3._qp,3._qp/1._qp,-1._qp/3._qp, &
10._qp/3._qp,13._qp/3._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,4._qp/3._qp, &
29._qp/18._qp,17._qp/6._qp,31._qp/9._qp,7._qp/2._qp,67._qp/18._qp, &
37._qp/9._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,67._qp/18._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,4._qp/3._qp,7._qp/2._qp, &
61._qp/18._qp,31._qp/9._qp,29._qp/18._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,-1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/1._qp,4._qp/3._qp,19._qp/9._qp, &
4._qp/3._qp,7._qp/6._qp,8._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
2._qp/3._qp,7._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,2._qp/3._qp,16._qp/9._qp,2._qp/3._qp,29._qp/18._qp, &
4._qp/3._qp,61._qp/18._qp,7._qp/2._qp,31._qp/9._qp,17._qp/6._qp, &
4._qp/1._qp,10._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
23._qp/6._qp,11._qp/6._qp,9._qp/2._qp,8._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,-1._qp/27._qp, &
4._qp/3._qp,2._qp/1._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,13._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
7._qp/6._qp,16._qp/9._qp,1._qp/3._qp,11._qp/6._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,2._qp/3._qp,13._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,13._qp/6._qp,1._qp/3._qp,16._qp/9._qp,1._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,4._qp/3._qp,2._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/6._qp,-1._qp/54._qp, &
-1._qp/27._qp,1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,7._qp/6._qp,1._qp/1._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-4._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
16._qp/9._qp,11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/54._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,1._qp/27._qp, &
-1._qp/108._qp,-1._qp/108._qp,10._qp/3._qp,-1._qp/3._qp,13._qp/3._qp, &
17._qp/3._qp,3._qp/1._qp,1._qp/27._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp, &
13._qp/6._qp,9._qp/2._qp,17._qp/6._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,3._qp/2._qp,1._qp/1._qp,5._qp/6._qp,13._qp/6._qp, &
1._qp/3._qp,5._qp/6._qp,2._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,11._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp, &
1._qp/108._qp,5._qp/3._qp,26._qp/9._qp,10._qp/3._qp,13._qp/3._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp, &
5._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp, &
29._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,3._qp/1._qp,25._qp/6._qp,29._qp/6._qp, &
10._qp/3._qp,25._qp/6._qp,13._qp/3._qp,26._qp/9._qp,4._qp/1._qp, &
5._qp/3._qp,10._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,4._qp/3._qp, &
17._qp/6._qp,13._qp/6._qp,11._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,7._qp/6._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,25._qp/6._qp, &
10._qp/3._qp,29._qp/6._qp,25._qp/6._qp,13._qp/3._qp,-1._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,14._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-4._qp/27._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,-1._qp/108._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp, &
11._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp, &
4._qp/3._qp,17._qp/6._qp,13._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/27._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp,17._qp/3._qp, &
-1._qp/3._qp,13._qp/3._qp,3._qp/1._qp,9._qp/2._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,11._qp/6._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,10._qp/3._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,11._qp/6._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,1._qp/3._qp, &
14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,13._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,7._qp/6._qp,2._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp,46._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,62._qp/9._qp,29._qp/3._qp, &
23._qp/9._qp,23._qp/9._qp,10._qp/3._qp,62._qp/9._qp,7._qp/2._qp, &
31._qp/9._qp,29._qp/18._qp,17._qp/6._qp,4._qp/3._qp,61._qp/18._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,26._qp/9._qp,4._qp/1._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,29._qp/3._qp, &
23._qp/9._qp,62._qp/9._qp,4._qp/9._qp,38._qp/9._qp,4._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,38._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,17._qp/6._qp,9._qp/2._qp, &
7._qp/2._qp,17._qp/6._qp,4._qp/3._qp,31._qp/9._qp,29._qp/18._qp, &
61._qp/18._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp, &
17._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
64._qp/9._qp,8._qp/3._qp,8._qp/3._qp,64._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,19._qp/9._qp,-1._qp/54._qp, &
1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,62._qp/9._qp, &
23._qp/9._qp,29._qp/3._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,13._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,7._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,5._qp/6._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,2._qp/3._qp,9._qp/2._qp,8._qp/3._qp, &
23._qp/6._qp,17._qp/6._qp,11._qp/6._qp,7._qp/2._qp,29._qp/18._qp, &
31._qp/9._qp,4._qp/3._qp,17._qp/6._qp,61._qp/18._qp,3._qp/1._qp, &
4._qp/3._qp,4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,13._qp/3._qp, &
5._qp/3._qp,4._qp/1._qp,26._qp/9._qp,10._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/6._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/27._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp, &
25._qp/6._qp,29._qp/6._qp,25._qp/6._qp,10._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp, &
5._qp/3._qp,13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,4._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/1._qp,10._qp/3._qp,4._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,16._qp/9._qp, &
5._qp/6._qp,5._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
10._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,17._qp/3._qp,3._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,10._qp/3._qp,-1._qp/3._qp, &
3._qp/1._qp,17._qp/3._qp,1._qp/3._qp,1._qp/1._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,10._qp/3._qp,62._qp/9._qp,23._qp/9._qp,23._qp/9._qp, &
62._qp/9._qp,29._qp/3._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,8._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
64._qp/9._qp,64._qp/9._qp,64._qp/9._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,1._qp/27._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp, &
2._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
4._qp/9._qp,38._qp/9._qp,38._qp/9._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/2._qp,1._qp/1._qp,3._qp/2._qp, &
1._qp/1._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp, &
4._qp/3._qp,13._qp/6._qp,25._qp/6._qp,29._qp/6._qp,10._qp/3._qp, &
25._qp/6._qp,7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp, &
1._qp/3._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
9._qp/2._qp,13._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,10._qp/3._qp, &
17._qp/3._qp,5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,9._qp/2._qp, &
23._qp/6._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp,13._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,10._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
1._qp/3._qp,7._qp/2._qp,4._qp/3._qp,17._qp/6._qp,29._qp/18._qp, &
31._qp/9._qp,61._qp/18._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,8._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,5._qp/6._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp,3._qp/2._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp,3._qp/2._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/3._qp,5._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,3._qp/2._qp,1._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/1._qp,1._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,4._qp/1._qp,26._qp/9._qp,13._qp/3._qp,10._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,3._qp/2._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,7._qp/3._qp,7._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,2._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,3._qp/1._qp, &
-1._qp/3._qp,17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,4._qp/3._qp, &
19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,25._qp/6._qp,10._qp/3._qp,23._qp/6._qp,17._qp/6._qp, &
9._qp/2._qp,11._qp/6._qp,8._qp/3._qp,17._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,4._qp/3._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,2._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
5._qp/3._qp,2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/6._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,17._qp/6._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/27._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,4._qp/1._qp,10._qp/3._qp,26._qp/9._qp, &
13._qp/3._qp,5._qp/3._qp,7._qp/3._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,7._qp/6._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,3._qp/1._qp,17._qp/3._qp,-1._qp/3._qp, &
13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,37._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp, &
4._qp/3._qp,61._qp/18._qp,29._qp/18._qp,17._qp/6._qp,7._qp/2._qp, &
31._qp/9._qp,2._qp/3._qp,1._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,-1._qp/3._qp,10._qp/3._qp,4._qp/3._qp,17._qp/6._qp, &
7._qp/2._qp,61._qp/18._qp,29._qp/18._qp,31._qp/9._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,4._qp/1._qp,10._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,5._qp/3._qp,4._qp/3._qp,29._qp/18._qp,61._qp/18._qp, &
7._qp/2._qp,17._qp/6._qp,31._qp/9._qp,5._qp/6._qp,5._qp/6._qp, &
2._qp/3._qp,2._qp/3._qp,16._qp/9._qp,23._qp/6._qp,11._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,8._qp/3._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,7._qp/6._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp, &
7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,29._qp/6._qp,25._qp/6._qp, &
25._qp/6._qp,10._qp/3._qp,17._qp/6._qp,1._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,10._qp/3._qp,23._qp/6._qp,11._qp/6._qp, &
17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp,23._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,7._qp/2._qp,17._qp/6._qp,29._qp/18._qp, &
61._qp/18._qp,31._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
19._qp/9._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
3._qp/2._qp,1._qp/1._qp,3._qp/2._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,13._qp/6._qp,17._qp/6._qp,4._qp/3._qp,1._qp/1._qp, &
17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,13._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp, &
1._qp/3._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,1._qp/3._qp, &
4._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,13._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,4._qp/3._qp, &
1._qp/1._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/6._qp ]
integer,save::active_face=0,last_branch=-1,lastE(5,5)=-999,lastD(5)=-999
integer,save::regular_support(nt_filter)=0,gram_support(2,6,6)=0

contains
subroutine physical_series(V,Z,U,W,a,branch,quarter,N,delta,tau)
type(series),intent(in)::V,Z,U,W,a
integer,intent(in)::branch,quarter
type(series),intent(out)::N,delta,tau
type(series)::bs(3,3),energies(3),ee,spair,MM(2),PP(2),co,si,cp,cm,cp_phi
 type(series)::aa,xx,yy,bb,cc,disc,den,root,bounds(9),rmax,lam,kk,mass
 type(series)::am,bm,aj,bj,ss(4,4),inv(6),masses(0:1),nums(8),num
type(gram_frame)::frame
integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
integer,parameter::pair_i(6)=[1,1,1,2,2,3],pair_j(6)=[2,3,4,3,4,4]
integer,parameter::cos_signs(0:3)=[1,-1,-1,1]
integer::parent,j,k,perm,h,sgn,nb,daughter,ds,spectator,cs,i,jj,ls(2),l,m,p,q,mask,side(4)
bs=constant(0);ss=constant(0)
bs(2,3)=V*Z/(2+Z);bs(1,3)=V/(2+Z);bs(1,2)=1-bs(1,3)-bs(2,3)
bs(3,2)=bs(2,3);bs(3,1)=bs(1,3);bs(2,1)=bs(1,2)
energies(1)=(1-bs(2,3))/2;energies(2)=(1-bs(1,3))/2;energies(3)=(bs(1,3)+bs(2,3))/2
perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
parent=perms(1,perm);j=perms(2,perm);k=perms(3,perm);ee=energies(parent)
spair=bs(j,k);MM(1)=bs(parent,j)/(2*ee);MM(2)=bs(parent,k)/(2*ee)
PP(1)=bs(parent,k)*spair/(2*ee);PP(2)=bs(parent,j)*spair/(2*ee)
co=1/sqrt(1+a);si=sqrt(a)/sqrt(1+a)
select case(quarter)
case(0)
case(1)
num=co;co=-si;si=num
case(2)
co=-co;si=-si
case(3)
num=co;co=si;si=-num
end select
nb=1;bounds(nb)=spair
 do daughter=0,1
 ds=1-2*daughter
 if(ds*sgn>0)then
 cp=2-U;cm=U
 else
 cp=U;cm=2-U
 endif
 do spectator=1,2
 cp_phi=co;if(spectator==2)cp_phi=-co
 aa=ee*cp*MM(spectator);xx=cp*(PP(spectator)+2*ee);yy=cm*MM(spectator);bb=(xx+yy)/2
 cc=ds*sqrt(U*(2-U)*PP(spectator)*MM(spectator))*cp_phi
 disc=sqrt(aa*aa+2*aa*bb*ee+cc*cc*ee*ee)
 cs=ds*cos_signs(quarter);if(spectator==2)cs=-cs
 if(cs>0)then
 root=aa*aa/(aa*bb+cc*cc*ee+cc*disc)
 else
 den=(xx-yy)**2/4+U*(2-U)*MM(spectator)*(PP(spectator)*si*si+2*ee)
 root=(aa*bb+cc*cc*ee-cc*disc)/den
 endif
 nb=nb+1;bounds(nb)=root
 nb=nb+1;bounds(nb)=ee*cp+2*energies(perms(spectator+1,perm))
 enddo
 enddo
rmax=minimum(bounds);delta=W*rmax/(1+rmax);lam=1-delta;kk=lam*ee;mass=delta*(2*kk+delta)
if(sgn==1)then
cp=2-U;cm=U
else
cp=U;cm=2-U
endif
i=pair_i(h);jj=pair_j(h);m=0
 do l=1,4
 if(l==i.or.l==jj)cycle
 m=m+1;ls(m)=l
 enddo
ss(i,jj)=mass;ss(jj,i)=mass
 do m=1,2
 l=ls(m);cp_phi=co;if(m==2)cp_phi=-co
 am=sqrt(delta*cm/2);bm=sqrt((2*kk+delta)*cp/2)
 aj=sqrt(delta*cp/2);bj=sqrt((2*kk+delta)*cm/2)
 ss(i,l)=lam*((bm*sqrt(MM(m))-am*sqrt(PP(m))*cp_phi)**2+am*am*PP(m)*si*si);ss(l,i)=ss(i,l)
 ss(jj,l)=lam*((bj*sqrt(MM(m))+aj*sqrt(PP(m))*cp_phi)**2+aj*aj*PP(m)*si*si);ss(l,jj)=ss(jj,l)
 enddo
p=ls(1);q=ls(2);ss(p,q)=lam*lam*spair;ss(q,p)=ss(p,q)
call make_gram_frame(lam,2*kk+delta,delta,spair,cp,cm,MM(1),MM(2),co,si,i,jj,p,q,frame)
 do h=1,6
 inv(h)=ss(pair_i(h),pair_j(h))
 enddo
 do mask=0,7
 if(mask==7)then
 nums(mask+1)=constant(1);cycle
 endif
 side(1)=0
 do j=2,4
 side(j)=1;if(btest(mask,j-2))side(j)=0
 enddo
 masses=constant(0)
 do h=1,6
 i=pair_i(h);j=pair_j(h)
 if(side(i)==side(j))masses(side(i))=masses(side(i))+ss(i,j)
 enddo
 nums(mask+1)=2*(masses(0)+masses(1))-(masses(0)-masses(1))**2
 enddo
num=minimum(nums);tau=num/(1+sqrt(1-num))
N=36*ee*lam**3*U*delta*tree_filtered(inv,frame)*V*V*Z/(2+Z)**2*sqrt(a)/(1+a)
end subroutine
! The three products are physical P=(ij)(kl), Q=(ik)(jl), R=(il)(jk).
! map(j) gives their canonical matching: 1=(12)(34),2=(13)(24),3=(14)(23).
subroutine make_gram_frame(lam,H,delta,spair,cp,cm,M1,M2,co,si,i,j,k,l,frame)
type(series),intent(in)::lam,H,delta,spair,cp,cm,M1,M2,co,si
integer,intent(in)::i,j,k,l
type(gram_frame),intent(out)::frame
type(series)::d0,a0,b0,a1,b1,ur,ui,vr,vi,rr
integer::labels(4),n
labels=[i,j,k,l]
if(any(labels<1).or.any(labels>4))error stop 'Gram frame labels outside 1..4'
do n=1,4
 if(count(labels==n)/=1)error stop 'Gram frame labels must be a permutation'
enddo
frame%map=[matching_id(i,j,k,l),matching_id(i,k,j,l),matching_id(i,l,j,k)]
d0=delta*spair
rr=lam*sqrt(H*d0)
frame%amp(1,1)=rr*co;frame%amp(2,1)=rr*si
! b = L/2 (sqrt(H cp M1)-sqrt(d0 cm M2)z)
!           (sqrt(H cm M2)-sqrt(d0 cp M1)z)
a0=sqrt(H*cp*M1);b0=sqrt(d0*cm*M2)
a1=sqrt(H*cm*M2);b1=sqrt(d0*cp*M1)
ur=a0-b0*co;ui=-b0*si;vr=a1-b1*co;vi=-b1*si
frame%amp(1,2)=lam*(ur*vr-ui*vi)/2
frame%amp(2,2)=lam*(ur*vi+ui*vr)/2
! c = L/2 (sqrt(H cp M2)+sqrt(d0 cm M1)z)
!           (sqrt(H cm M1)+sqrt(d0 cp M2)z)
a0=sqrt(H*cp*M2);b0=sqrt(d0*cm*M1)
a1=sqrt(H*cm*M1);b1=sqrt(d0*cp*M2)
ur=a0+b0*co;ui=b0*si;vr=a1+b1*co;vi=b1*si
frame%amp(1,3)=lam*(ur*vr-ui*vi)/2
frame%amp(2,3)=lam*(ur*vi+ui*vr)/2
end subroutine

integer function matching_id(i,j,k,l)result(id)
integer,intent(in)::i,j,k,l
integer::partner
if(i==1)then
 partner=j
else if(j==1)then
 partner=i
else if(k==1)then
 partner=l
else
 partner=k
endif
id=partner-1
end function

function gram_square_for_matching(frame,matching)result(v)
type(gram_frame),intent(in)::frame
integer,intent(in)::matching
type(series)::v,deltafact
integer::g,h,sgn,j
g=0
 do j=1,3
 if(frame%map(j)==matching)g=j
 enddo
if(g==0)error stop 'Unknown canonical Gram matching'
select case(g)
case(1) ! Q-R=-P-2 Re(b p*); its square has a common p factor.
h=2;sgn=1
case(2) ! P-R=-Q-2 Re(b p*); its square has a common b factor.
h=1;sgn=1
case(3) ! P-Q= R-2 Re(c b*); its square has a common c factor.
h=2;sgn=-1
end select
! Never subtract two separately expanded invariant products. Both summands
! contain the selected amplitude g, preserving its formal leading power.
deltafact=frame%amp(1,g)*(frame%amp(1,g)+2*sgn*frame%amp(1,h)) &
         +frame%amp(2,g)*(frame%amp(2,g)+2*sgn*frame%amp(2,h))
v=deltafact**2
end function

function tree_series_gram(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,gram,sumlin,s134,s234
s134=s(2)+s(3)+s(6);s234=s(4)+s(5)+s(6)
sumlin=s(1)+s(2)+s(3)+s(4)+s(5)
gram=gram_square_for_matching(frame,1)/s(6)**2
! The swapped A has Delta -> -Delta and the SAME Gram denominator.
! Full color coefficient: [3*(2+2)+10*(-2)]/3 = -8/3.
v=a40_rest(s(1),s(2),s(3),s(4),s(5),s(6)) &
 +a40_rest(s(1),s(3),s(2),s(5),s(4),s(6)) &
 +10*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))/3 &
 -a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))/9 &
 -2*(c40_qp(s(1),s(2),s(3),s(4),s(5),s(6)) &
     +c40_qp(s(1),s(5),s(4),s(3),s(2),s(6)))/9 &
 -8*sumlin*gram/(3*s134**2*s234**2)
end function

function a40_rest(s12,s13,s14,s23,s24,s34) result(a40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23**2*(s13**2*(4*s12**2 + s13*(4*s12 + 2*s13)) + s14*(s13*(6*s12 **2 + s13*(12*s12 + 7*s13)) + s14*(2*s12**2 + s13*(10*s12 + 10* s13) + s14*(2*s12 + 6*s13 + s14))) + s23*(4*s12*s13**2 + s14*(s13 *(6*s12 + 2*s13) + s14*(2*s12 + 2*s13)) + s23*(2*s13**2 + s14*(3* s13 + s14)))) + s24*(s23*(s13**2*(2*s12**2 + s13**2) + s14*(s13*( 8*s12**2 + s13*(6*s12 + 3*s13)) + s14*(6*s12**2 + s13*(16*s12 + 10*s13) + s14*(6*s12 + 11*s13 + 3*s14))) + s23*(s13**2*(6*s12 - 2 *s13) + s14*(16*s12*s13 + s14*(10*s12 + 10*s13 + 2*s14)) + s23*(5 *s13**2 + s14*(11*s13 + 6*s14)))) + s24*(s13**2*(-2*s12**2 + 3* s13**2) + s14*(s13*(2*s12**2 + s13*(-2*s12 + 4*s13)) + s14*(4*s12 **2 + s13*(6*s12 + 4*s13) + s14*(4*s12 + 5*s13 + 2*s14))) + s23*( s13**2*(-2*s12 - 2*s13) + s14*(s13*(6*s12 - 16*s13) + s14*(12*s12 + 2*s14)) + s23*(4*s13**2 + s14*(10*s13 + 10*s14))) + s24*(6*s13 **3 + s14*(-2*s13**2 + s14*(4*s12 - 2*s13)) + s23*(4*s13**2 + s14 *(3*s13 + 7*s14)) + s24*(3*s13**2 + s14*(s13 + 2*s14))))) + s34*( s23*(s13*(2*s12**3 + s13*(8*s12**2 + s13*(5*s12 + 2*s13))) + s14* (2*s12**3 + s13*(16*s12**2 + s13*(18*s12 + 8*s13)) + s14*(8*s12** 2 + s13*(20*s12 + 14*s13) + s14*(7*s12 + 11*s13 + 3*s14))) + s23* (s13*(10*s12**2 + s13*(18*s12 + 4*s13)) + s14*(8*s12**2 + s13*(34 *s12 + 16*s13) + s14*(14*s12 + 18*s13 + 5*s14)) + s23*(s13*(9*s12 + 6*s13) + s14*(7*s12 + 13*s13 + 5*s14) + s23*(4*s13 + 3*s14)))) + s24*(s13*(2*s12**3 + s13*(2*s12**2 + 2*s13**2)) + s14*(2*s12**3 + s13*(12*s12**2 + s13*(6*s12 + 6*s13)) + s14*(10*s12**2 + s13*( 17*s12 + 11*s13) + s14*(9*s12 + 11*s13 + 4*s14))) + s23*(s13*(12* s12**2 + s13*(8*s12 - 2*s13)) + s14*(16*s12**2 + s13*(42*s12 + 4* s13) + s14*(34*s12 + 25*s13 + 13*s14)) + s23*(s13*(17*s12 + 5*s13 ) + s14*(20*s12 + 25*s13 + 18*s14) + s23*(11*s13 + 11*s14))) + s24*(s13*(2*s12**2 + s13*(-4*s12 + 4*s13)) + s14*(8*s12**2 + s13* (8*s12 - 2*s13) + s14*(18*s12 + 5*s13 + 6*s14)) + s23*(s13*(6*s12 - 2*s13) + s14*(18*s12 + 4*s13 + 16*s14) + s23*(11*s13 + 14*s14 )) + s24*(4*s13**2 + s14*(5*s12 - 2*s13 + 4*s14) + s23*(6*s13 + 8 *s14) + s24*(2*s13 + 2*s14)))) + s34*(s13*(2*s12**3 + s13*(4*s12 **2 + s13*(2*s12 + s13))) + s14*(2*s12**3 + s13*(10*s12**2 + s13* (8*s12 + 4*s13)) + s14*(6*s12**2 + s13*(11*s12 + 7*s13) + s14*(5* s12 + 6*s13 + 2*s14))) + s23*(2*s12**3 + s13*(20*s12**2 + s13*(18 *s12 + 4*s13)) + s14*(20*s12**2 + s13*(44*s12 + 18*s13) + s14*(25 *s12 + 26*s13 + 11*s14)) + s23*(6*s12**2 + s13*(27*s12 + 9*s13) + s14*(25*s12 + 26*s13 + 14*s14) + s23*(5*s12 + 12*s13 + 11*s14 + 2 *s23))) + s24*(2*s12**3 + s13*(12*s12**2 + s13*(2*s12 + 2*s13)) + s14*(20*s12**2 + s13*(26*s12 + 8*s13) + s14*(27*s12 + 19*s13 + 12 *s14)) + s23*(10*s12**2 + s13*(26*s12 - 2*s13) + s14*(44*s12 + 22 *s13 + 26*s14) + s23*(11*s12 + 19*s13 + 26*s14 + 6*s23)) + s24*(4 *s12**2 + s13*(2*s12 - 2*s13) + s14*(18*s12 - 2*s13 + 9*s14) + s23*(8*s12 + 8*s13 + 18*s14 + 7*s23) + s24*(2*s12 + 2*s13 + 4*s14 + 4*s23 + s24))) + s34*(2*s12**3 + s13*(10*s12**2 + s13*(6*s12 + 2*s13)) + s14*(12*s12**2 + s13*(18*s12 + 8*s13) + s14*(13*s12 + 12*s13 + 6*s14)) + s23*(12*s12**2 + s13*(24*s12 + 6*s13) + s14*( 29*s12 + 23*s13 + 17*s14) + s23*(13*s12 + 14*s13 + 17*s14 + 6*s23 )) + s24*(10*s12**2 + s13*(9*s12 - s13) + s14*(24*s12 + 9*s13 + 14*s14) + s23*(18*s12 + 9*s13 + 23*s14 + 12*s23) + s24*(6*s12 - s13 + 6*s14 + 8*s23 + 2*s24)) + s34*(6*s12**2 + s13*(7*s12 + 2* s13) + s14*(11*s12 + 8*s13 + 7*s14) + s23*(11*s12 + 8*s13 + 13* s14 + 7*s23) + s24*(7*s12 + s13 + 8*s14 + 8*s23 + 2*s24) + s34*(3 *s12 + 2*s13 + 4*s14 + 4*s23 + 2*s24 + s34)))))
a40_rest_result=(rest/s13/s24/s34)/s134**2/s234**2
end function

function b40_rest(s12,s13,s14,s23,s24,s34) result(b40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: b40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23*(s13*(2*s12**2 + s13*(2*s12 + s13)) + s14*(2*s12**2 + s13*(6* s12 + 3*s13) + s14*(s13 - s14)) + s23*(2*s12*s13 - 6*s14**2 + s23 *(s13 - s14))) + s24*(s13*(2*s12**2 - s13**2) + s14*(2*s12**2 + s13*(6*s12 + s13) + s14*(2*s12 + 3*s13 + s14)) + s23*(6*s12*s13 + s14*(6*s12 + 12*s13) + s23*(3*s13 + s14)) + s24*(2*s12*s14 - 6* s13**2 + s23*(s13 + 3*s14) + s24*(-s13 + s14))) + s34*(s13*(2*s12 **2 + s12*s13) + s14*(2*s12**2 + 4*s12*s13 + s12*s14) + s23*(2* s12**2 + s13*(8*s12 + 2*s13) + s14*(6*s12 + 4*s13 - 2*s14) + s23* (s12 + 2*s13 - 2*s14)) + s24*(2*s12**2 + s13*(6*s12 - 2*s13) + s14*(8*s12 + 4*s13 + 2*s14) + s23*(4*s12 + 4*s13 + 4*s14) + s24*( s12 - 2*s13 + 2*s14)) + s34*(2*s12**2 + 4*s12*s13 + 4*s12*s14 + 2 *s12*s34 + s23*(4*s12 + 2*s13) + s24*(4*s12 + 2*s14)))
b40_rest_result=(rest/s34)/s134**2/s234**2
end function

function a40tilde_qp(s12,s13,s14,s23,s24,s34) result(a40tilde_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40tilde_qp_result,s134,s234,wt
s134=s13+s14+s34
s234=s23+s24+s34
wt=0e0_qp
wt = wt +   ( s13**3*s24**2 + s13**3*s24     *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*     s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*     s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*     s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13     *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*     s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12      + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3     *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*     s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*     s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*     s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*     s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*     s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234
wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*     s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2      - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*     s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*     s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*     s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*     s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*     s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*     s24*s12**2 )/s134
wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*     s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*     s14**2*s12 )/s134**2
wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*     s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*     s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12      - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*     s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*     s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24      + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12      + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*     s12**2 )/s234
wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*     s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*     s24**2*s12 )/s234**2
wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*     s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34      + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*     s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12      + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23     *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3

a40tilde_qp_result=wt/s13/s14/s23/s24/2e0_qp 
return
end function

function c40_qp(s12,s13,s14,s23,s24,s34) result(c40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: c40_qp_result,s123,s1234,s124,s134,s234,wt,y12,y123,y124,y13,y134,y14,y23,y234,y24,y34
s134=s13+s14+s34
s123=s23+s12+s13
s124=s12+s14+s24
s234=s23+s24+s34

s1234=s12+s13+s14+s23+s24+s34
y12=s12/s1234
y13=s13/s1234
y14=s14/s1234
y23=s23/s1234
y24=s24/s1234
y34=s34/s1234
y134=y13+y14+y34
y123=y23+y12+y13
y124=y12+y14+y24
y234=y23+y24+y34

wt=0e0_qp
wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) *       ( 2*y12*y13      *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )

wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) *       ( y12**2*      y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 +       y12*y23*y34      + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 -       y14**2*y23 - y14*y23**2 - y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) *       (  - y12**2      *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 -       y12*y23*y34      - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 +       y14**2*y23 + y14*y23**2 + y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y234**(-2) *       (  - 2*y12*y23*y24 - 2      *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 -       2*y14*y24*y34 )
c40_qp_result= -wt/2.e0_qp/s1234**2
return
end function

! Exact 24-label average. The rest terms use the scalar symmetry identity.
! The six Gram terms keep their existing factorized physical amplitudes.
function label_averaged_tree_series(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,ss(4,4),sumlin,sgi,sgj,gram
integer,parameter::ii(6)=[1,1,1,2,2,3],jj(6)=[2,3,4,3,4,4]
integer::g,h,k,l,others(2),n,a
v=constant(0)
v=v+6._qp*2*a40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+6._qp*2*a40_rest(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+6._qp*2*a40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+6._qp*2*a40_rest(s(2),s(3),s(1),s(6),s(4),s(5))
v=v+6._qp*2*a40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+6._qp*2*a40_rest(s(3),s(2),s(1),s(6),s(5),s(4))
v=v+6._qp*2*a40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+6._qp*2*a40_rest(s(4),s(5),s(1),s(6),s(2),s(3))
v=v+6._qp*2*a40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+6._qp*2*a40_rest(s(5),s(4),s(1),s(6),s(3),s(2))
v=v+6._qp*2*a40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+6._qp*2*a40_rest(s(6),s(4),s(2),s(5),s(3),s(1))
v=v+(-1._qp/3)*4*a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-1._qp/3)*4*a40tilde_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-1._qp/3)*4*a40tilde_qp(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+(-1._qp/3)*4*a40tilde_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-1._qp/3)*4*a40tilde_qp(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+(-1._qp/3)*4*a40tilde_qp(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+10._qp*4*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+10._qp*4*b40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+10._qp*4*b40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+10._qp*4*b40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+10._qp*4*b40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+10._qp*4*b40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(4),s(5),s(2),s(3),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(5),s(4),s(3),s(2),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(4),s(6),s(1),s(3),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(6),s(4),s(3),s(1),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(2),s(6),s(1),s(5),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(5),s(6),s(1),s(2),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(6),s(5),s(2),s(1),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(5),s(3),s(6),s(1),s(4),s(2))
v=v/72
ss=constant(0)
do h=1,6
 ss(ii(h),jj(h))=s(h);ss(jj(h),ii(h))=s(h)
enddo
do g=1,6
 k=ii(g);l=jj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sumlin=constant(0)
 do h=1,6
  if(h/=g)sumlin=sumlin+s(h)
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*sumlin*gram/(9*sgi**2*sgj**2)
enddo
end function
subroutine configure_filter(E,D,branch,face)
integer,intent(in)::E(5,5),D(5),branch,face
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::V(5),Z(5),U(5),energy(5),bsi(3,3,5),ma(5),pa(5),mass(4,4,5),actual(4,4,5),vals(10,5),pref(5),pw(5),gp(5)
integer::parent,spec(2),order(4),rest(2),pair(2),rev,h,j,k,n,t,a,b,c,idx,which,g,i1,j1,k1,l1,ti,tj,ij,ik,jl,il,jk
active_face=face
if(face==0)return
if(branch==last_branch.and.all(E==lastE).and.all(D==lastD))return
last_branch=branch;lastE=E;lastD=D
V=E(1,:);Z=E(2,:);U=E(3,:);parent=branch/24+1;energy=0
if(parent==3)energy=V
bsi=0;bsi(1,3,:)=V;bsi(3,1,:)=V;bsi(2,3,:)=V+Z;bsi(3,2,:)=V+Z
n=0
do j=1,3
 if(j==parent)cycle
 n=n+1;spec(n)=j
enddo
mass=0;mass(1,2,:)=D+energy;mass(2,1,:)=D+energy
mass(3,4,:)=bsi(spec(1),spec(2),:);mass(4,3,:)=mass(3,4,:)
do n=1,2
 j=spec(n);k=spec(3-n);ma=bsi(parent,j,:)-energy;pa=bsi(parent,k,:)+bsi(j,k,:)-energy
 mass(1,n+2,:)=min(D+U+pa,energy+ma);mass(n+2,1,:)=mass(1,n+2,:)
 mass(2,n+2,:)=min(D+pa,energy+U+ma);mass(n+2,2,:)=mass(2,n+2,:)
enddo
h=mod(branch,12)/2+1;pair=[pi(h),pj(h)];n=0
do j=1,4
 if(any(pair==j))cycle
 n=n+1;rest(n)=j
enddo
rev=1-mod(branch,2)+2*mod(branch/12,2)
order(:2)=pair;if(mod(rev,2)==1)order(:2)=[pair(2),pair(1)]
order(3:)=rest;if(rev/2==1)order(3:)=[rest(2),rest(1)]
actual=0
do j=1,4
 do k=1,4
  actual(order(j),order(k),:)=mass(j,k,:)
 enddo
enddo
do j=1,6
 vals(j,:)=actual(pi(j),pj(j),:)
enddo
idx=6
do a=1,2
 do b=a+1,3
  do c=b+1,4
   idx=idx+1;vals(idx,:)=min(actual(a,b,:),actual(a,c,:),actual(b,c,:))
  enddo
 enddo
enddo
pref=2*V+Z+energy+U+D
regular_support=0
do t=1,nt_filter
 pw=pref+matmul(term_power(:,t),vals)
 if(any(pw<0))error stop 'Uncertified regular monomial power'
 do j=1,5
  if(pw(j)>0)regular_support(t)=ibset(regular_support(t),j-1)
 enddo
enddo

gram_support=0
do g=1,6
 k1=pi(g);l1=pj(g);n=0
 do a=1,4
  if(a==k1.or.a==l1)cycle
  n=n+1;rest(n)=a
 enddo
 i1=rest(1);j1=rest(2)
 ti=0;tj=0;idx=6
 do a=1,2
  do b=a+1,3
   do c=b+1,4
    idx=idx+1
    if(a/=j1.and.b/=j1.and.c/=j1)ti=idx
    if(a/=i1.and.b/=i1.and.c/=i1)tj=idx
   enddo
  enddo
 enddo
 ij=pair_index(i1,j1);ik=pair_index(i1,k1);jl=pair_index(j1,l1)
 il=pair_index(i1,l1);jk=pair_index(j1,k1)
 do h=1,6
  if(h==g)cycle
  do which=1,2
   gp=pref+vals(h,:)+vals(ij,:)-vals(g,:)-2*vals(ti,:)-2*vals(tj,:)
   if(which==1)then
    gp=gp+vals(ik,:)+vals(jl,:)
   else
    gp=gp+vals(il,:)+vals(jk,:)
   endif
   if(any(gp<0))error stop 'Uncertified averaged Gram bound'
   do a=1,5
    if(gp(a)>0)gram_support(which,h,g)=ibset(gram_support(which,h,g),a-1)
   enddo
  enddo
 enddo
enddo
end subroutine
integer function pair_index(i,j)result(k)
integer,intent(in)::i,j
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
do k=1,6
 if(pi(k)==min(i,j).and.pj(k)==max(i,j))return
enddo
error stop 'pair index'
end function
logical function face_is_zero()result(z)
integer::g,h
z=.false.
if(active_face==0)return
if(any(iand(regular_support,active_face)==0))return
do g=1,6
 do h=1,6
  if(h==g)cycle
  if(any(iand(gram_support(:,h,g),active_face)==0))return
 enddo
enddo
z=.true.
end function
function tree_filtered(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,xs(10),powers(10,pmin_filter:pmax_filter),term,gs,gram,ss(4,4),sgi,sgj
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::i,j,t,e,g,h,k,l,n,a,others(2)
logical::need_gram
if(active_face==0)then
 v=label_averaged_tree_series(s,frame);return
endif
xs(:6)=s
xs(7)=s(1)+s(2)+s(4);xs(8)=s(1)+s(3)+s(5)
xs(9)=s(2)+s(3)+s(6);xs(10)=s(4)+s(5)+s(6)
do i=1,10
 powers(i,0)=constant(1)
 do e=1,pmax_filter
  powers(i,e)=powers(i,e-1)*xs(i)
 enddo
 if(pmin_filter<0)powers(i,-1)=1/xs(i)
 do e=-2,pmin_filter,-1
  powers(i,e)=powers(i,e+1)*powers(i,-1)
 enddo
enddo
v=constant(0)
do t=1,nt_filter
 if(iand(regular_support(t),active_face)/=0)cycle
 term=constant(term_coef(t))
 do i=1,10
  j=term_power(i,t)
  if(j/=0)term=term*powers(i,j)
 enddo
 v=v+term
enddo
ss=constant(0)
do h=1,6
 ss(pi(h),pj(h))=s(h);ss(pj(h),pi(h))=s(h)
enddo
do g=1,6
 gs=constant(0);need_gram=.false.
 do h=1,6
  if(h==g)cycle
  if(all(iand(gram_support(:,h,g),active_face)/=0))cycle
  gs=gs+s(h);need_gram=.true.
 enddo
 if(.not.need_gram)cycle
 k=pi(g);l=pj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*gs*gram/(9*sgi**2*sgj**2)
enddo
end function

end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/legacy-low-u4-log-jet-qp/legacy_u4_constants.inc <==
integer,parameter::dd(5,10)=reshape([1,3,5,2,5,1,3,3,5,5,1,3,3,5,3,1,5,2,2,5,1,3,2,5,5,3,5,2,4,5,3,5,2,4,3,3,3,5,4,5,5,2,2,4,5,3,2,5,4,5],[5,10])
integer,parameter::bb(5,10)=reshape([0,2,3,1,3,0,2,2,3,3,0,2,2,3,2,0,3,1,1,3,0,2,1,3,3,2,3,1,3,3,2,3,1,3,2,2,2,3,3,3,3,1,1,3,3,2,1,3,3,3],[5,10])
integer,parameter::pp(5,10)=reshape([1,0,1,0,1,1,0,1,1,1,1,0,1,1,0,1,1,1,0,1,1,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,1,1,0,0,1,1,1,1,0,1],[5,10])
integer,parameter::aa(5,10)=reshape([0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1],[5,10])
integer,parameter::charts(53)=[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,224,225,226,227,228,229,230,231,232,233,234,235]
integer,parameter::oldcharts(12)=[129,130,132,133,136,138,149,150,153,154,158,161]
integer,parameter::odd17(17)=[101,107,109,124,173,174,212,213,225,232,238,240,260,269,278,281,283]


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/lowest-joint-root-reference-qp/total-driver.f90 <==
program label_average_reference
use iso_fortran_env,only:real128
use lowest_joint_root_total_qp,only:lowest_joint_root_increment
use middle_ratio_reference_qp,only:middle_ratio_delta5
use highest_nonconstant_pair_strip_qp,only:highest_pair_strip_delta
use full_soft_fan_reference_qp,only:full_soft_family
use endpoint_contact_qp,only:fanE,fanD
use lowest_exact_compensation_qp,only:lowest_delta5
use middle_angle_reference_qp,only:middle_angle_delta5
implicit none
integer,parameter::qp=real128
real(qp)::u(6),x(5),ref(0:4),glob(0:4,4,289,0:2),constants(0:4,0:71),v(0:4),J,pi
real(qp)::sl(0:4),sa(0:4),sd(0:4),al(0:4),aa(0:4),ad(0:4),loc(0:4),add(0:4)
logical::seen(4,289,0:2)
real(qp),parameter::coefficient(0:2)=[144._qp,-72._qp,18._qp]
integer::ios,idx,b,c,p,sg,key,first,last,q,status,power,kmax,expected_D(5),b0,bb
real(qp)::uu(6),lsum(0:4),asum(0:4),parts(0:4,6),extra(0:4,9),hl(0:4),ha(0:4),hd(0:4)
character(2048)::table,input,output,ledger
call get_command_argument(1,table);call get_command_argument(2,input)
call get_command_argument(3,output);call get_command_argument(4,ledger)
glob=0;seen=.false.;pi=acos(-1._qp)
open(30,file=trim(table),status='old')
do
 read(30,*,iostat=ios)c,p,sg,power,v
 if(ios<0)exit
 if(ios/=0.or.c<19.or.c>289.or.p<0.or.p>1.or.abs(sg)/=1)error stop 'Invalid global reference table'
 if(power<0.or.power>2)error stop 'Bad Born power'
 key=1;if(sg>0)key=2
 key=key+2*p
 if(seen(key,c,power))error stop 'Duplicate global reference row'
 seen(key,c,power)=.true.;glob(:,key,c,power)=v
enddo
close(30)
if(.not.all(seen(:,19:289,:)))error stop 'Missing global reference rows'
constants=0
do b=0,71
 if(any(b==[27,29,31,33]))then
  first=19;last=94
 else if(any(b==[58,59,70,71]))then
  first=95;last=289
 else
  cycle
 endif
 do c=first,last
  do q=0,3
   if(first==19)then
    if(q/=0.and.q/=3)cycle
   else if(any(b==[58,71]))then
    if(q/=1.and.q/=2)cycle
   else
    if(q/=0.and.q/=3)cycle
   endif
   ! Even quarters have the certified common monomial root on all charts.
   ! Odd quarters retain the original complete17-chart reference.
   if(first==95.and.mod(q,2)==1)then
    if(.not.any(c==[101,107,109,124,173,174,212,213,225,232,238,240,260,269,278,281,283]))cycle
   endif
   sg=2*mod(b,2)-1
   if(q==1.or.q==2)sg=-sg
   if(mod(b/12,2)==1)sg=-sg
   key=1;if(sg>0)key=2
   if(mod(q,2)==1)key=key+2
   if(first==19)then
    expected_D=fanE(2,:,c)+fanE(3,:,c)+fanE(4,:,c)
    if(mod(q,2)==1)expected_D=expected_D-fanE(5,:,c)
    if(any(fanD(:,key,c)/=expected_D))cycle
   endif
   kmax=0;if(first==19)kmax=2
   do power=0,kmax
    constants(:,b)=constants(:,b)+coefficient(power)*glob(:,key,c,power)/pi
   enddo
  enddo
 enddo
enddo
open(31,file=trim(input),status='old');open(32,file=trim(output),status='replace')
open(33,file=trim(ledger),status='replace');idx=0
do
 read(31,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0.or.any(u<=0).or.any(u>=1))error stop 'Invalid saved point'
 idx=idx+1;b0=24*int(3*u(6));x=u(:5)**2;J=32*product(u(:5))/pi
 lsum=0;asum=0;parts=0
 do bb=b0,b0+23
  b=bb;uu=u;uu(6)=(real(b,qp)+.5_qp)/72
  call full_soft_family(x,b,ref,status,lowest_even_extension=.true.,born_polynomial=.true.,middle_root_family=.true.)
  if(status/=0)error stop 'Complete soft reference failed'
  call lowest_delta5(uu,b,sl,sa,sd,status)
  if(status/=0)error stop 'Shared exact reference failed'
  call middle_angle_delta5(uu,b,al,aa,ad,status)
  if(status/=0)error stop 'Whole angle reference failed'
  lsum=lsum+J*ref+sl+al;asum=asum+constants(:,b)+sa+aa
  parts(:,1)=parts(:,1)+J*ref;parts(:,2)=parts(:,2)+constants(:,b)
  parts(:,3)=parts(:,3)+sl;parts(:,4)=parts(:,4)+sa
  parts(:,5)=parts(:,5)+al;parts(:,6)=parts(:,6)+aa
 enddo
 loc=lsum/24;add=asum/24;parts=parts/24
 call lowest_joint_root_increment(u(:5),b0/24,hl,ha,hd,status)
 if(status/=0)error stop 'Lowest complete mother failed'
 extra(:,1)=hl;extra(:,2)=ha;extra(:,3)=hd
 loc=loc+hl;add=add+ha
 call middle_ratio_delta5(u,hl,ha,hd,status)
 if(status/=0)error stop 'Middle complete mother failed'
 extra(:,4)=hl;extra(:,5)=ha;extra(:,6)=hd
 loc=loc+hl;add=add+ha
 call highest_pair_strip_delta(u,hl,ha,hd,status)
 if(status/=0)error stop 'Highest complete pair+strip failed'
 ! Highest is a zero-integral change new-old of the complete mother.
 ! Encode this as local_removed=old-new, analytic_addback=0.
 extra(:,7)=hl;extra(:,8)=ha;extra(:,9)=hd
 loc=loc-hd
 write(32,'(2(I6,1X),15(ES47.36E4,1X))')idx,b0,loc,add,add-loc
 write(33,'(2(I6,1X),75(ES47.36E4,1X))')idx,b0,parts,extra
 flush(32);flush(33)
enddo
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90 <==
module middle_angle_reference_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
implicit none
private
integer,parameter::qp=real128
public::middle_angle_delta5
real(qp),parameter::companion(0:4)=[ &
-22501.184353479925656925047598326986594987293863245190688343000029_qp, &
4218.0676129091349917754541625387919894126041641060997037583133655_qp, &
-535.79946174615317828693679550206524498480987210505294558404858338_qp, &
0.0_qp, &
0.0_qp ]
contains
subroutine middle_angle_delta5(u,branch,local,addback,delta,status)
real(qp),intent(in)::u(6)
integer,intent(in)::branch
real(qp),intent(out)::local(0:4),addback(0:4),delta(0:4)
integer,intent(out)::status
real(qp)::X,Y,a,t,s,J,L,ell,z,pref3,pref19,ratio,KS(0:4),KT(0:4)
local=0;addback=0;delta=0;status=0
if(any(u<=0).or.any(u>=1).or.branch/=int(72*u(6)))then
 status=1;return
endif
if(.not.any(branch==[27,29,31,33]))return
X=u(3)**2;Y=u(4)**2;z=u(5);a=z*z;t=u(3)*u(4);s=sqrt(1+a)
J=32*product(u(:5))/acos(-1._qp)
L=log(X)+2*log(Y)-log(2._qp);ell=L+log(a)
! sin-quarter divided by sqrt(a), plus cos-quarter endpoint difference
! divided by sqrt(a).  The latter is factored using s-1=a/(s+1).
ratio=((1+t*t)*(s*s+s+1)/(s+1)+2*t)/((1+t)**2*(s*(1+t*t)+2*t))
pref3=288*J/(t*s*s)*(-1/(s*(1+t*t)+2*t*z)+z*ratio)
KS=[ell*ell/2,ell,1._qp,0._qp,0._qp]
! Complete c34+c35 face: shifted constants cancel exactly.
! (L^2-4L+8)+(4L-8)=L^2 and (2L-4)+4=2L.
pref19=-288*J/(t*(1+t)**2)
KT=[L*L,2*L,2._qp,0._qp,0._qp]
local=pref3*KS+pref19*KT
addback=companion;delta=addback-local
if(.not.all(ieee_is_finite(delta)))status=2
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90 <==
module middle_ratio_reference_qp
use iso_fortran_env,only:qp=>real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
public::middle_ratio_delta5
integer,parameter::nc=74
integer,parameter::EA(5,nc)=reshape([ &
0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1, &
0,0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,1,1, &
0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1, &
0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,1, &
0,1,0,0,1,0,0,0,0,1,1,0,1,1,1,1,0,1,0,1, &
1,0,0,0,1,0,0,0,0,1,1,1,1,1,1,1,1,1,1,1, &
1,1,1,0,1,1,1,1,1,1,1,1,1,0,1,1,1,0,0,1, &
1,1,1,1,1,1,1,1,0,1,1,1,0,0,1,1,0,0,0,1, &
0,1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1, &
0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,1,1,1, &
0,1,1,1,1,0,1,1,0,1,0,1,1,1,1,0,1,1,0,1, &
0,1,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1, &
0,0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,1, &
0,0,0,0,1,0,1,1,1,1,0,1,1,1,1,0,1,1,0,1, &
0,1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,0,1,1,1, &
0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1, &
0,0,1,1,1,0,0,1,1,1,0,0,1,0,1,0,0,0,1,1, &
0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1, &
0,0,0,0,1,0,0,0,0,1 ],[5,nc])
integer,parameter::DD(5,nc)=reshape([ &
1,2,2,2,0,1,2,2,2,2,1,2,2,2,0,1,2,2,2,2, &
1,1,2,2,0,1,1,2,2,2,1,1,1,2,0,1,1,1,3,2, &
1,1,3,2,2,1,1,1,3,1,1,1,1,2,3,1,2,3,2,0, &
1,2,3,2,2,1,2,3,2,0,1,2,3,2,2,2,2,3,3,0, &
2,2,3,3,3,2,2,3,3,2,2,3,3,4,0,2,3,3,4,4, &
2,3,3,4,3,2,3,3,4,2,1,2,3,4,0,1,2,3,5,4, &
5,2,3,4,4,1,2,4,5,3,5,2,4,4,3,4,2,3,4,3, &
1,3,4,5,2,5,3,4,4,2,4,3,3,4,2,3,2,3,4,2, &
1,3,4,5,1,1,3,4,4,5,1,3,3,4,4,1,2,3,4,3, &
1,2,3,4,0,1,2,3,4,4,1,2,3,4,2,1,1,2,4,0, &
1,1,2,5,4,1,5,2,4,4,1,1,3,5,2,1,5,3,4,2, &
1,3,2,4,2,1,1,3,5,1,1,1,3,4,5,1,1,2,4,3, &
1,2,3,3,0,1,2,3,3,3,1,3,3,4,0,1,3,3,4,4, &
1,3,3,4,3,1,1,3,4,0,1,1,3,5,4,1,5,3,4,4, &
1,1,4,5,3,1,5,4,4,3,1,4,3,4,3,1,1,4,5,1, &
1,1,4,4,5,1,1,3,4,4,1,1,3,4,0,1,1,3,4,4, &
1,1,1,4,0,1,1,1,5,4,1,1,5,4,4,1,1,1,5,1, &
1,1,1,4,5,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0, &
1,1,2,3,0,1,1,1,3,0 ],[5,nc])
integer,parameter::BB(5,nc)=reshape([ &
0,0,1,1,0,0,0,1,1,1,0,0,1,1,0,0,0,1,1,1, &
0,1,1,1,0,0,1,1,1,1,0,1,1,1,0,0,1,1,2,1, &
0,1,2,1,1,0,1,1,2,1,0,1,1,1,2,0,1,2,1,0, &
0,1,2,1,1,0,1,2,1,0,0,1,2,1,1,1,1,2,2,0, &
1,1,2,2,2,1,1,2,2,1,1,2,2,3,0,1,2,2,3,3, &
1,2,2,3,2,1,2,2,3,1,1,1,2,3,0,1,1,2,4,3, &
4,1,2,3,3,1,1,3,4,2,4,1,3,3,2,3,1,2,3,2, &
1,2,3,4,1,4,2,3,3,1,3,2,2,3,1,2,1,2,3,1, &
1,2,3,4,1,1,2,3,3,4,1,2,2,3,3,1,1,2,3,2, &
1,1,2,3,0,1,1,2,3,3,1,1,2,3,1,1,1,1,3,0, &
1,1,1,4,3,1,4,1,3,3,1,1,2,4,1,1,4,2,3,1, &
1,2,1,3,1,1,1,2,4,1,1,1,2,3,4,1,1,1,3,2, &
1,1,2,2,0,1,1,2,2,2,1,2,2,3,0,1,2,2,3,3, &
1,2,2,3,2,1,1,2,3,0,1,1,2,4,3,1,4,2,3,3, &
1,1,3,4,2,1,4,3,3,2,1,3,2,3,2,1,1,3,4,1, &
1,1,3,3,4,1,1,2,3,3,1,1,2,3,0,1,1,2,3,3, &
1,1,1,3,0,1,1,1,4,3,1,1,4,3,3,1,1,1,4,1, &
1,1,1,3,4,0,1,1,2,0,0,1,1,2,0,1,1,1,2,0, &
1,1,1,2,0,1,1,1,2,0 ],[5,nc])
integer,parameter::PP(5,nc)=reshape([ &
1,1,1,0,0,1,1,1,0,0,0,1,1,0,0,0,1,1,0,0, &
0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0, &
0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,1,1,1,0,0, &
1,1,1,0,0,1,1,1,0,0,1,1,1,0,0,1,0,1,0,0, &
1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0, &
0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0, &
1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0,0, &
1,1,1,1,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0,0, &
1,1,1,1,1,1,1,1,0,1,1,1,0,0,1,1,0,0,0,1, &
0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0, &
0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0, &
0,1,0,0,0,0,1,1,1,1,0,1,1,0,1,0,1,0,0,1, &
0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0, &
0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0, &
0,1,1,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1,1, &
0,1,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0, &
0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1, &
0,0,1,0,1,1,1,1,1,0,1,1,1,1,0,1,0,1,1,0, &
1,0,1,1,0,1,0,0,1,0 ],[5,nc])
real(qp),parameter::global5(0:4)=[ &
3547.6954959871821873590412889428868396412007060764708639252909096_qp, &
-460.8501102234469006215966958706799826038869815624237788180663462_qp, &
-42.362035229309105932119634966655556668676431756093850333938540872_qp, &
122.23099629457561787050273027009103004246500792867055263820852024_qp, &
0.0_qp ]
contains
subroutine middle_ratio_delta5(u,loc,add,delta,status)
real(qp),intent(in)::u(6)
real(qp),intent(out)::loc(0:4),add(0:4),delta(0:4)
integer,intent(out)::status
real(qp)::x(5),J,t,pref,ld,lt,poly(0:4,0:4),v(0:4),alpha(5)
integer::c,jj,n,D(5),B(5),st
loc=0;add=0;delta=0;status=0
if(int(3*u(6))/=1)return
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
 status=1;return
endif
x=u(:5)**2;J=32*product(u(:5))/acos(-1._qp);poly=0;poly(0,0)=1
 do c=1,nc
  t=1;pref=1;ld=-log(2._qp);lt=-log(2._qp);n=0
  do jj=1,5
   if(PP(jj,c)>0)then
    t=t*u(jj);pref=pref*x(jj)**(real(EA(jj,c),qp)/2-1)
    ld=ld+DD(jj,c)*log(x(jj));lt=lt+BB(jj,c)*log(x(jj))
   else
    n=n+1;D(n)=DD(jj,c);B(n)=BB(jj,c);alpha(n)=real(EA(jj,c),qp)/2
   endif
  enddo
  pref=pref*(-48*t/(1+t)**2)
  call contract_mellin_polynomial(poly,ld,lt,D(:n),B(:n),alpha(:n),v,st)
  if(st/=0)then
   status=100*c+st;return
  endif
  loc=loc+J*pref*v
 enddo
add=global5;delta=add-loc
if(.not.all(ieee_is_finite(delta)))status=2
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90 <==
! Isolated all-axis constant forest. No original source is modified.
module ordered_physical_matrix_contact_qp
use endpoint_series_qp
use ieee_arithmetic,only:ieee_is_finite
use scalar_label_average_physics_qp,only:physical_scalar=>physical_series
use filtered_label_average_physics_qp,only:physical_series,configure_filter,face_is_zero
use endpoint_zero_kernel_qp,only:allaxes_contract
implicit none
private
public::matrix_packet,matrix_chart_weight
contains
subroutine matrix_packet(x,branch,q,E,D,face,nc,dc,tc,failed,order_used,residual)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,E(5,5),D(5),face
real(qp),intent(out)::nc,dc,tc,residual
integer,intent(out)::failed,order_used
integer::order,j,i,B(5),k
real(qp)::scale,scalar_orig(5),scalar_n,scalar_d,scalar_t,scalar_angular,scalar_dm,scalar_tm
type(series)::xs(5),orig(5),n,delta,tau,dm,tm,reg,dr,tr,angular
B=E(1,:)+E(2,:)
if(face==0)then
 scalar_orig=1._qp
 do i=1,5
  do j=1,5
   scalar_orig(i)=scalar_orig(i)*x(j)**E(i,j)
  enddo
 enddo
 call physical_scalar(scalar_orig(1),scalar_orig(2),scalar_orig(3),scalar_orig(4),scalar_orig(5), &
                      branch,q,scalar_n,scalar_d,scalar_t)
 scalar_angular=1._qp;scalar_dm=1._qp;scalar_tm=1._qp
 do j=1,5
  scalar_angular=scalar_angular*sqrt(x(j))**E(5,j)
  scalar_dm=scalar_dm*x(j)**D(j);scalar_tm=scalar_tm*x(j)**B(j)
 enddo
 nc=scalar_n/scalar_angular;dc=scalar_d/scalar_dm;tc=scalar_t/scalar_tm
 residual=0._qp;failed=0;order_used=0
 if(.not.all(ieee_is_finite([nc,dc,tc])))then
  failed=4
 else if(dc<=0.or.tc<=0)then
  failed=3
 endif
 return
endif
call configure_filter(E,D,branch,face)
if(face_is_zero())then
 nc=0;dc=1;tc=1;residual=0;failed=0;order_used=0;return
endif
order=2;failed=0;residual=0
do
 call series_begin(order)
 do j=1,5
  if(btest(face,j-1))then
   xs(j)=monomial(2)
  else
   xs(j)=constant(x(j))
  endif
 enddo
 do i=1,5
  orig(i)=constant(1)
  do j=1,5
   orig(i)=orig(i)*xs(j)**E(i,j)
  enddo
 enddo
 call physical_series(orig(1),orig(2),orig(3),orig(4),orig(5),branch,q,n,delta,tau)
 ! Unlike the beta=0-only packet, the angular divisor is a FORMAL monomial.
 angular=constant(1);dm=constant(1);tm=constant(1)
 do j=1,5
  angular=angular*sqrt(xs(j))**E(5,j)
  dm=dm*xs(j)**D(j);tm=tm*xs(j)**B(j)
 enddo
 reg=n/angular;dr=delta/dm;tr=tau/tm
 nc=coefficient(reg,0);dc=coefficient(dr,0);tc=coefficient(tr,0)
 if(series_status==0)then
  residual=0
  ! Include negative half-integer indices as well; never prune a coefficient.
  do k=-256,-1
   residual=max(residual,abs(coefficient_half(reg,k)),abs(coefficient_half(dr,k)),abs(coefficient_half(tr,k)))
  enddo
  scale=max(1._qp,abs(nc),abs(dc),abs(tc))
  if(residual>1.e-22_qp*scale)then
   failed=2;exit
  endif
  if(dc<=0.or.tc<=0)then
   failed=3;exit
  endif
  exit
 endif
 order=order*2
 if(order>64)then
  failed=1;exit
 endif
enddo
order_used=order
end subroutine

subroutine matrix_chart_weight(x,branch,q,E,D,out,failed,face_failed,max_order,nterms,blocks,prefs,contracts,corner,residual)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,E(5,5),D(5)
real(qp),intent(out)::out(6),blocks(0:4,0:31),prefs(0:31),contracts(0:4,0:31),corner(3),residual
integer,intent(out)::failed,face_failed,max_order,nterms
real(qp)::nn(0:31),dd(0:31),tt(0:31),beta(5)
integer::B(5),face,ord
B=E(1,:)+E(2,:);beta=real(E(5,:),qp)/2
out=0;blocks=0;prefs=0;contracts=0;corner=0;failed=0;face_failed=-1;max_order=0;nterms=0
do face=0,31
 call matrix_packet(x,branch,q,E,D,face,nn(face),dd(face),tt(face),failed,ord,residual)
 max_order=max(max_order,ord)
 if(failed/=0)then
  face_failed=face;corner=[nn(face),dd(face),tt(face)];return
 endif
enddo
corner=[nn(31),dd(31),tt(31)]
call allaxes_contract(x,beta,D,B,nn,dd,tt,out,failed,nterms,blocks,prefs,contracts)
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90 <==
module ordered_physical_metadata_qp
implicit none
private
public::physical_entries,physical_chart,physical_subcone,physical_kind,physical_E,physical_T,physical_D,physical_B,physical_A
integer,parameter::physical_entries=94
integer,parameter::physical_chart(94)=reshape([ &
95,97,100,102,105,110,116,125,127,131,134,137,139,142,146,151,155,159,162,224, &
226,229,231,233,95,95,95,97,97,97,100,100,100,100,100,102,102,102,102,102, &
105,105,110,110,116,116,125,125,125,127,127,127,131,131,131,131,134,134,134,134, &
137,137,137,137,137,139,139,142,142,146,146,151,151,151,155,155,155,159,159,159, &
159,162,162,224,224,226,226,229,229,229,231,231,233,233 ],[94])
integer,parameter::physical_subcone(94)=reshape([ &
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0, &
0,0,0,0,1,2,3,1,2,3,1,2,3,4,5,1,2,3,4,5, &
1,2,1,2,1,2,1,2,3,1,2,3,1,2,3,4,1,2,3,4, &
1,2,3,4,5,1,2,1,2,1,2,1,2,3,1,2,3,1,2,3, &
4,1,2,1,2,1,2,1,2,3,1,2,1,2 ],[94])
integer,parameter::physical_kind(94)=reshape([ &
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0, &
0,0,0,0,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1, &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1, &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1, &
1,1,1,1,1,1,1,1,1,1,1,1,1,1 ],[94])
integer,parameter::physical_E(5,5,94)=reshape([ &
0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1, &
0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,0,0,1,1,0, &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0, &
0,0,1,1,0,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0, &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,0,0,1, &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1, &
0,0,0,0,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1, &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,1, &
0,1,1,0,1,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0, &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1, &
0,0,0,1,0,1,1,1,1,1,1,2,1,2,1,0,1,1,1,1, &
0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,1,0,1,0, &
1,2,1,2,1,0,0,0,0,1,0,0,0,1,0,1,2,1,2,1, &
0,1,0,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0, &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,0,0,0,0,1, &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,2,2,1,1,1, &
0,0,0,0,1,2,2,1,1,1,1,1,0,1,0,1,1,1,1,1, &
1,2,1,1,1,0,0,0,0,1,1,1,1,1,1,1,2,1,2,1, &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,1,1,1,1, &
1,1,0,1,0,1,2,1,2,1,1,2,1,1,1,0,0,0,0,1, &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,1,1,2,1,1,1, &
0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1, &
1,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,1,0, &
0,1,1,1,1,0,2,1,1,1,0,0,0,0,1,1,0,0,0,0, &
1,1,0,0,0,1,1,0,1,0,2,2,1,1,1,0,0,0,0,1, &
2,2,1,1,1,1,1,0,0,0,1,1,0,1,0,1,2,1,1,1, &
0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,1,0,1,0, &
1,2,1,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0, &
0,1,0,1,0,1,2,1,1,1,0,0,0,0,1,1,2,1,1,1, &
0,1,0,0,0,0,1,0,1,0,0,2,1,1,1,0,0,0,0,1, &
0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1, &
0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1, &
1,1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0, &
0,0,1,1,1,1,1,1,1,1,0,0,0,0,1,0,0,0,1,0, &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,1,1,1, &
0,0,0,1,0,1,1,1,1,1,0,0,1,1,1,0,1,1,1,1, &
0,0,0,1,1,0,0,0,1,1,1,1,1,1,1,0,0,1,1,1, &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0, &
0,0,1,1,0,1,1,1,1,1,0,0,2,1,1,0,0,1,0,0, &
1,0,0,0,0,0,0,2,1,1,1,1,1,1,1,0,0,1,0,1, &
0,0,2,1,1,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1, &
0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,2,1,1, &
1,1,1,1,1,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0, &
0,0,1,1,1,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0, &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,2,1,1, &
0,0,1,0,0,1,1,1,1,1,0,0,2,1,1,0,1,1,1,1, &
0,0,1,0,1,0,0,2,1,1,1,1,1,1,1,0,0,1,1,0, &
0,1,1,1,1,0,0,1,1,1,0,0,1,0,1,1,1,1,1,1, &
0,0,2,1,1,0,1,1,1,1,0,0,1,1,1,0,0,1,0,1, &
1,1,1,1,1,0,0,1,1,1,0,1,1,1,1,0,0,0,0,1, &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1, &
0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,1,1,0,1, &
1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1, &
1,1,1,0,1,0,1,1,1,1,0,0,1,0,1,0,0,1,0,1, &
1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,0,0,0,0,1, &
0,0,1,0,0,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1, &
0,0,1,0,1,0,0,1,0,1,1,1,1,0,1,0,1,1,0,1, &
0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0, &
1,1,0,1,0,1,1,1,1,1,0,0,0,1,1,0,0,0,1,1, &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,1,1,0,1,1, &
0,0,0,1,1,1,0,0,0,0,1,1,0,1,1,1,1,1,1,1, &
0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,1, &
0,1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,1,1,1,1, &
1,2,1,2,1,0,1,1,1,1,1,2,1,2,2,0,0,0,1,1, &
1,1,1,1,1,1,2,1,2,2,0,1,1,1,1,0,0,0,0,1, &
0,0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1, &
0,0,0,1,1,0,0,0,1,1,1,1,1,1,1,1,1,0,1,0, &
1,2,1,2,1,1,1,0,1,1,0,0,0,1,1,1,1,1,1,1, &
1,1,0,1,1,1,2,1,2,1,1,2,1,2,2,0,0,0,1,1, &
1,1,1,1,1,1,1,0,1,1,1,2,1,2,2,0,0,0,0,1, &
0,0,0,1,0,1,2,1,2,1,0,1,0,1,0,0,1,1,1,1, &
0,0,0,1,1,0,0,0,1,1,1,2,1,2,1,0,1,0,1,0, &
0,1,1,1,1,1,2,1,2,2,0,0,0,1,1,1,2,1,2,2, &
0,1,0,1,0,0,1,1,1,1,0,1,0,1,1,0,0,0,1,1, &
1,2,1,2,2,0,1,0,1,1,0,1,1,1,1,0,0,0,0,1, &
0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1, &
0,0,0,1,1,0,0,0,1,1,1,1,0,1,0,0,1,0,1,0, &
1,2,1,2,1,1,1,0,1,1,0,0,0,1,1,1,1,0,1,1, &
0,1,0,1,0,1,2,1,2,1,0,1,0,1,1,0,0,0,1,1, &
1,1,0,1,1,0,1,0,1,1,1,2,1,2,1,1,2,1,2,2, &
0,0,0,1,1,1,1,0,1,1,0,1,0,1,1,1,2,1,2,2, &
0,0,0,0,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1, &
2,2,1,1,1,1,1,0,1,1,1,0,0,0,0,1,1,0,1,1, &
1,1,1,1,1,2,2,1,1,1,0,0,0,0,1,2,2,1,1,1, &
1,1,0,1,0,1,1,1,1,1,1,2,1,1,1,1,1,0,1,1, &
2,2,1,1,1,1,1,0,1,1,1,1,1,1,1,1,2,1,1,1, &
0,0,0,0,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,1, &
1,2,1,1,1,1,2,1,2,2,1,1,1,1,1,1,2,1,2,2, &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,1,1,1,1, &
1,1,0,1,0,1,2,1,2,1,1,2,1,1,1,1,1,0,1,1, &
1,1,1,1,1,1,1,0,1,1,1,2,1,2,1,1,2,1,1,1, &
1,2,1,2,2,1,1,1,1,1,1,1,0,1,1,1,2,1,2,2, &
1,2,1,1,1,0,0,0,0,1,1,2,1,2,1,0,1,0,1,0, &
0,1,1,1,1,1,2,1,1,1,1,2,1,2,2,1,2,1,2,2, &
0,1,0,1,0,0,1,1,1,1,1,2,1,1,1,0,1,0,1,1, &
1,2,1,2,2,0,1,0,1,1,0,1,1,1,1,1,2,1,1,1, &
0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1, &
1,2,1,1,1,1,1,0,1,1,1,1,0,1,1,0,1,0,1,0, &
1,2,1,2,1,1,2,1,1,1,0,1,0,1,1,1,1,0,1,1, &
0,1,0,1,1,1,2,1,2,1,1,2,1,1,1,1,2,1,2,2, &
1,1,0,1,1,0,1,0,1,1,1,2,1,2,2,1,2,1,1,1, &
0,0,0,0,1,1,2,1,1,1,0,1,0,1,0,0,1,1,1,1, &
0,2,1,1,1,0,1,0,1,1,1,2,1,1,1,0,1,0,1,1, &
0,1,1,1,1,0,2,1,1,1,0,0,0,0,1,1,0,0,0,0, &
1,1,0,0,0,1,1,0,1,0,2,2,1,1,1,1,1,0,1,1, &
1,0,0,0,0,1,1,0,0,0,1,1,0,1,1,2,2,1,1,1, &
0,0,0,0,1,2,2,1,1,1,1,1,0,0,0,1,1,0,1,0, &
1,2,1,1,1,1,1,0,1,1,2,2,1,1,1,1,1,0,0,0, &
1,1,0,1,1,1,2,1,1,1,0,0,0,0,1,1,1,0,1,0, &
1,1,0,0,0,0,1,0,1,0,1,2,1,1,1,1,1,0,1,1, &
1,1,0,1,1,1,1,0,0,0,0,1,0,1,0,1,2,1,1,1, &
0,1,0,1,1,1,1,0,1,1,1,1,0,0,0,0,1,0,1,1, &
1,2,1,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0, &
0,1,0,1,0,1,2,1,1,1,0,1,0,1,1,1,1,0,0,0, &
0,1,0,0,0,0,1,0,1,1,1,2,1,1,1,0,0,0,0,1, &
1,2,1,1,1,0,1,0,0,0,0,1,0,1,0,0,2,1,1,1, &
0,1,0,1,1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,1, &
0,2,1,1,1,0,0,0,0,1 ],[5,5,94])
integer,parameter::physical_T(5,5,94)=reshape([ &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1, &
0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0, &
0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0, &
0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1, &
1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1, &
0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0, &
0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1, &
1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0, &
1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0, &
1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1, &
1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0, &
0,0,1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1, &
0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1, &
0,1,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1, &
0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1, &
0,1,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,1, &
1,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,1,1, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,1, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,1, &
1,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,1, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,1, &
1,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,1,0, &
0,0,1,0,1,1,0,0,0,0,0,1,0,0,1,0,0,1,0,1, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,0,1, &
1,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1, &
0,1,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1, &
1,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,1, &
0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0, &
0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1, &
1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1, &
0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0, &
0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0, &
0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1, &
1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0, &
0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1, &
0,0,0,1,0,0,0,0,0,1 ],[5,5,94])
integer,parameter::physical_D(5,94)=reshape([ &
1,1,2,3,0,1,3,2,2,0,1,1,2,3,0,1,3,2,2,0, &
1,1,2,3,0,1,3,2,2,0,1,2,1,2,0,1,1,3,3,0, &
1,3,5,2,0,1,3,3,5,0,1,5,2,2,0,1,3,2,5,0, &
1,3,3,5,0,5,3,3,4,0,3,5,2,4,0,3,3,5,4,0, &
5,2,2,4,0,3,2,5,4,0,4,2,2,3,0,1,2,3,5,0, &
5,2,3,4,0,3,2,2,4,0,2,1,2,4,0,4,1,2,3,0, &
1,1,2,3,2,1,1,2,3,1,1,1,2,3,0,1,3,2,2,2, &
1,3,2,2,1,1,3,2,2,0,1,1,2,3,3,1,1,3,3,1, &
3,1,2,3,2,1,1,3,3,2,1,1,2,3,0,1,3,2,2,3, &
1,3,3,2,1,3,3,2,2,2,1,3,3,2,2,1,3,2,2,0, &
1,1,2,3,1,1,1,2,3,0,1,3,2,2,1,1,3,2,2,0, &
1,2,1,2,1,1,2,1,2,0,1,1,3,3,1,1,1,3,3,3, &
1,1,3,3,0,1,3,5,2,1,1,3,5,2,5,1,3,5,2,0, &
1,3,3,5,1,1,3,3,5,3,1,3,3,5,5,1,3,3,5,0, &
1,5,2,2,1,1,5,2,2,5,1,5,2,2,2,1,5,2,2,0, &
1,3,2,5,1,1,3,2,5,3,1,3,2,5,2,1,3,2,5,5, &
1,3,2,5,0,1,3,3,5,3,1,3,3,5,0,5,3,3,4,3, &
5,3,3,4,0,3,5,2,4,5,3,5,2,4,0,3,3,5,4,3, &
3,3,5,4,5,3,3,5,4,0,5,2,2,4,5,5,2,2,4,2, &
5,2,2,4,0,3,2,5,4,3,3,2,5,4,2,3,2,5,4,5, &
3,2,5,4,0,4,2,2,3,2,4,2,2,3,0,1,2,3,5,3, &
1,2,3,5,0,5,2,3,4,3,5,2,3,4,0,3,2,2,4,3, &
3,2,2,4,2,3,2,2,4,0,2,1,2,4,2,2,1,2,4,0, &
4,1,2,3,2,4,1,2,3,0 ],[5,94])
integer,parameter::physical_B(5,94)=reshape([ &
0,1,0,2,0,0,2,0,1,0,0,1,0,2,0,0,2,0,1,0, &
0,1,2,2,0,0,2,2,1,0,0,2,1,1,0,0,1,2,2,0, &
0,2,3,1,0,0,2,2,3,0,0,3,1,1,0,0,2,1,3,0, &
1,2,2,4,0,4,2,2,3,0,2,3,1,3,0,2,2,3,3,0, &
3,1,1,3,0,2,1,3,3,0,3,1,1,2,0,1,2,2,4,0, &
4,2,2,3,0,2,2,1,3,0,2,1,1,3,0,3,1,1,2,0, &
0,1,0,2,0,0,1,0,2,0,0,1,0,2,0,0,2,0,1,0, &
0,2,0,1,0,0,2,0,1,0,0,1,0,2,0,0,1,0,2,0, &
0,1,0,2,0,0,1,0,2,0,0,1,0,2,0,0,2,0,1,0, &
0,2,0,1,0,0,2,0,1,0,0,2,0,1,0,0,2,0,1,0, &
0,1,2,2,0,0,1,2,2,0,0,2,2,1,0,0,2,2,1,0, &
0,2,1,1,0,0,2,1,1,0,0,1,2,2,0,0,1,2,2,2, &
0,1,2,2,0,0,2,3,1,0,0,2,3,1,3,0,2,3,1,0, &
0,2,2,3,0,0,2,2,3,2,0,2,2,3,3,0,2,2,3,0, &
0,3,1,1,0,0,3,1,1,3,0,3,1,1,1,0,3,1,1,0, &
0,2,1,3,0,0,2,1,3,2,0,2,1,3,1,0,2,1,3,3, &
0,2,1,3,0,1,2,2,4,2,1,2,2,4,0,4,2,2,3,2, &
4,2,2,3,0,2,3,1,3,3,2,3,1,3,0,2,2,3,3,2, &
2,2,3,3,3,2,2,3,3,0,3,1,1,3,3,3,1,1,3,1, &
3,1,1,3,0,2,1,3,3,2,2,1,3,3,1,2,1,3,3,3, &
2,1,3,3,0,3,1,1,2,1,3,1,1,2,0,1,2,2,4,2, &
1,2,2,4,0,4,2,2,3,2,4,2,2,3,0,2,2,1,3,2, &
2,2,1,3,1,2,2,1,3,0,2,1,1,3,1,2,1,1,3,0, &
3,1,1,2,1,3,1,1,2,0 ],[5,94])
integer,parameter::physical_A(5,94)=reshape([ &
0,0,0,1,1,0,1,0,1,1,0,0,0,1,1,0,1,0,1,1, &
0,0,1,1,1,0,1,1,1,1,0,1,1,1,1,0,0,0,1,1, &
0,1,1,1,1,0,1,0,1,1,0,1,0,1,1,0,0,0,1,1, &
0,0,1,1,1,1,0,1,1,1,1,1,1,1,1,1,0,1,1,1, &
1,0,1,1,1,0,0,1,1,1,1,0,1,1,1,0,0,0,1,1, &
1,0,0,1,1,0,0,0,1,1,0,0,0,1,1,1,0,0,1,1, &
0,0,0,1,1,0,0,1,1,1,1,0,1,1,1,0,1,0,1,1, &
0,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,1,1,1, &
1,0,0,1,1,1,0,1,1,1,1,0,1,1,1,0,1,0,1,1, &
0,1,1,1,1,1,1,0,1,1,1,1,1,1,1,1,1,1,1,1, &
0,0,1,1,1,1,0,1,1,1,0,1,1,1,1,1,1,1,1,1, &
0,1,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,0,1,1, &
1,0,1,1,1,0,1,1,1,1,1,1,1,1,2,1,1,2,1,1, &
0,1,0,1,1,1,1,0,1,1,1,1,1,1,2,1,1,1,2,1, &
0,1,0,1,1,1,1,0,1,2,1,2,0,1,1,1,2,1,1,1, &
0,0,0,1,1,1,0,0,1,1,1,1,0,1,1,1,1,1,1,2, &
1,1,1,2,1,0,0,1,1,1,0,1,1,1,1,1,0,1,1,1, &
1,1,1,1,1,1,1,1,1,2,1,2,1,1,1,1,0,1,1,1, &
1,1,1,1,2,1,1,2,1,1,1,0,1,1,2,2,0,1,1,1, &
2,1,1,1,1,0,0,1,1,1,1,0,1,1,1,1,1,1,1,2, &
1,1,2,1,1,1,0,1,1,1,1,1,1,1,1,0,0,0,1,1, &
0,0,1,1,1,1,0,0,1,1,1,0,1,1,1,0,0,0,1,1, &
1,0,0,1,1,1,0,1,1,1,0,0,0,1,1,0,0,1,1,1, &
1,0,0,1,1,1,0,1,1,1 ],[5,94])
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90 <==
! Generated from the frozen exact full24 boundary tree.
module ordered_unfolded_paired_geometry_qp
use endpoint_series_qp
implicit none
private
public::ordered_unfolded_nreg_series
contains
function ordered_unfolded_nreg_series(b,t,c,a)result(n)
type(series),intent(in)::b,t,c,a
type(series)::n
type(series)::w0,w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,w11
type(series)::w12,w13,w14,w15,w16,w17,w18,w19,w20,w21,w22,w23
type(series)::w24,w25,w26,w27,w28,w29,w30,w31,w32,w33,w34,w35
type(series)::w36,w37,w38,w39,w40,w41,w42,w43,w44,w45
w0 = b**2
w1 = t**2
w2 = w0*w1
w3 = c*t
w4 = 2*w3
w5 = b**4
w6 = w1*w5
w7 = 144*w3
w8 = b**6
w9 = b**8
w10 = 64*w1
w11 = 96*w3
w12 = 240*w3
w13 = b**10
w14 = t**4
w15 = 128*w14
w16 = c**2
w17 = w16*w5
w18 = 552*w14
w19 = t**6
w20 = 64*w19
w21 = w1*w8
w22 = 1512*w14
w23 = 312*w19
w24 = w1*w9
w25 = w14*w9
w26 = 456*w19
w27 = w1*w13
w28 = b**12
w29 = b**14
w30 = t**3
w31 = c*w30
w32 = 360*w31
w33 = t**5
w34 = 72*c*w33
w35 = c**3
w36 = 384*t*w35
w37 = 912*c
w38 = w30*w8
w39 = 648*w33
w40 = w30*w9
w41 = c*w28
w42 = 144*w16
w43 = 480*w16
w44 = 672*w14*w16
w45 = 1152*w35
n = (b**16*w20 + 768*c**4*w21 + c*w39*w8 + w0*w11 + w0*w15 + 216*w0*w31 &
      + 408*w0 + w10*w28 + w10 - w11*w9 - w12*w5 + w12*w8 + 608*w13*w19 &
      + w13*w22 - w13*w32 + w13*w44 - w13*w7 - 144*w14*w17 - w14*w28* &
      w42 + w15*w29 + 1248*w16*w21 - 864*w16*w25 - 192*w17 + w18*w28 + &
      w18*w5 - w2*w42 + 432*w2 + w20*w5 + 2000*w21 + w22*w8 + w23*w29 + &
      w23*w8 - w24*w43 + 1272*w24 + 1792*w25 + w26*w28 + w26*w9 - w27* &
      w42 + 432*w27 - w29*w34 - 216*w30*w41 + w32*w5 + w34*w5 - w36*w5 &
      + w36*w8 + w37*w38 - w37*w40 + w38*w45 - w39*w41 - w40*w45 - w43* &
      w6 + w44*w8 + 528*w5 + 1272*w6 + w7 + 408*w8 + 144*w9 + 144)/((3* &
      a + 3)*(w0 + 1)**3*(w2 + 1)**2*(w1 + w4 + 1)*(-w0*w4 + w6 + 1))
end function
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90 <==
module ordered_unfolded_paired_metadata_qp
implicit none
integer,parameter::paired_entries=826
integer,parameter::paired_chart(826)=[ &
95,95,95,95,95,95,96,96,96,96,97,97,97,97,97,97,98,98,98,98 , &
99,99,99,99,100,100,100,100,100,100,100,100,101,101,101,101,102,102,102,102 , &
102,102,102,102,103,103,103,103,104,104,104,104,105,105,105,105,105,106,106,106 , &
106,107,107,107,107,108,108,108,108,109,109,109,109,110,110,110,110,110,111,111 , &
111,111,112,112,112,112,113,113,113,113,114,114,114,114,115,115,115,115,116,116 , &
116,116,116,117,117,117,117,118,118,118,118,119,119,119,119,120,120,120,120,121 , &
121,121,121,122,122,122,122,123,123,123,123,124,124,124,124,125,125,125,125,125 , &
125,126,126,126,126,127,127,127,127,127,127,128,128,128,128,129,129,129,129,130 , &
130,130,130,131,131,131,131,131,131,131,132,132,132,132,133,133,133,133,134,134 , &
134,134,134,134,134,135,135,135,135,136,136,136,136,137,137,137,137,137,137,137 , &
137,138,138,138,138,139,139,139,139,139,140,140,140,140,141,141,141,141,142,142 , &
142,142,142,143,143,143,143,144,144,144,144,145,145,145,145,146,146,146,146,146 , &
147,147,147,147,148,148,148,148,149,149,149,149,150,150,150,150,151,151,151,151 , &
151,151,152,152,152,152,153,153,153,153,154,154,154,154,155,155,155,155,155,155 , &
156,156,156,156,157,157,157,157,158,158,158,158,159,159,159,159,159,159,159,160 , &
160,160,160,161,161,161,161,162,162,162,162,162,163,163,163,163,164,164,164,164 , &
165,165,165,165,166,166,166,166,167,167,167,167,168,168,168,168,169,169,169,169 , &
170,170,170,170,171,171,171,171,172,172,172,172,173,173,173,173,174,174,174,174 , &
175,175,175,175,176,176,176,176,177,177,177,177,178,178,178,178,179,179,179,179 , &
180,180,180,180,181,181,181,181,182,182,182,182,183,183,183,183,184,184,184,184 , &
185,185,185,185,186,186,186,186,187,187,187,187,188,188,188,188,189,189,189,189 , &
190,190,190,190,191,191,191,191,192,192,192,192,193,193,193,193,194,194,194,194 , &
195,195,195,195,196,196,196,196,197,197,197,197,198,198,198,198,199,199,199,199 , &
200,200,200,200,201,201,201,201,202,202,202,202,203,203,203,203,204,204,204,204 , &
205,205,205,205,206,206,206,206,207,207,207,207,208,208,208,208,209,209,209,209 , &
210,210,210,210,211,211,211,211,212,212,212,212,213,213,213,213,214,214,214,214 , &
215,215,215,215,216,216,216,216,217,217,217,217,218,218,218,218,219,219,219,219 , &
220,220,220,220,221,221,221,221,222,222,222,222,223,223,223,223,224,224,224,224 , &
224,225,225,225,225,226,226,226,226,226,227,227,227,227,228,228,228,228,229,229 , &
229,229,229,229,230,230,230,230,231,231,231,231,231,232,232,232,232,233,233,233 , &
233,233,234,234,234,234,235,235,235,235,236,236,236,236,237,237,237,237,238,238 , &
238,238,239,239,239,239,240,240,240,240,241,241,241,241,242,242,242,242,243,243 , &
243,243,244,244,244,244,245,245,245,245,246,246,246,246,247,247,247,247,248,248 , &
248,248,249,249,249,249,250,250,250,250,251,251,251,251,252,252,252,252,253,253 , &
253,253,254,254,254,254,255,255,255,255,256,256,256,256,257,257,257,257,258,258 , &
258,258,259,259,259,259,260,260,260,260,261,261,261,261,262,262,262,262,263,263 , &
263,263,264,264,264,264,265,265,265,265,266,266,266,266,267,267,267,267,268,268 , &
268,268,269,269,269,269,270,270,270,270,271,271,271,271,272,272,272,272,273,273 , &
273,273,274,274,274,274,275,275,275,275,276,276,276,276,277,277,277,277,278,278 , &
278,278,279,279,279,279,280,280,280,280,281,281,281,281,282,282,282,282,283,283 , &
283,283,284,284,284,284,285,285,285,285,286,286,286,286,287,287,287,287,288,288 , &
288,288,289,289,289,289 ]
integer,parameter::paired_quarter(826)=[ &
0,1,1,1,2,3,0,1,2,3,0,1,1,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,1,1,1,1,2,3,0,1,2,3,0,1,1,1 , &
1,1,2,3,0,1,2,3,0,1,2,3,0,1,1,2,3,0,1,2 , &
3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0 , &
1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,1,2 , &
3,0,1,2,3,0,1,1,1,2,3,0,1,2,3,0,1,2,3,0 , &
1,2,3,0,1,1,1,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
1,1,1,2,3,0,1,2,3,0,1,2,3,0,1,1,1,1,1,2 , &
3,0,1,2,3,0,1,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,1,1,2,3,0 , &
1,2,3,0,1,2,3,0,1,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3 , &
0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,1,2 , &
3,0,1,2,3,0,1,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
1,1,2,3,0,1,2,3,0,1,1,2,3,0,1,2,3,0,1,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1,2,3,0,1 , &
2,3,0,1,2,3 ]
integer,parameter::paired_subcone(826)=[ &
1,1,2,3,1,1,1,1,1,1,1,1,2,3,1,1,1,1,1,1 , &
1,1,1,1,1,1,2,3,4,5,1,1,1,1,1,1,1,1,2,3 , &
4,5,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,3,1 , &
1,1,1,1,1,1,1,2,3,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,2,3,4,1,1,1,1,1,1,1,1,1,1,1,1 , &
2,3,4,1,1,1,1,1,1,1,1,1,1,1,1,2,3,4,5,1 , &
1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1 , &
2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,3 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,3,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,3,4,1,1,1 , &
1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1 , &
1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1 , &
2,3,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,2 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1 , &
1,1,1,1,1,1 ]
integer,parameter::paired_E(5,5,826)=reshape([ &
0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1 , &
0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0 , &
1,1,1,1,1,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0 , &
0,0,1,1,1,1,1,1,1,1,0,0,0,1,1,0,0,0,1,1 , &
1,0,0,0,0,0,0,1,1,1,1,1,1,1,1,0,0,0,0,1 , &
0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1 , &
0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0 , &
1,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0 , &
0,0,1,1,0,1,1,1,1,0,1,1,1,1,1,0,0,0,1,0 , &
1,0,0,0,0,0,0,1,1,0,1,1,1,1,0,1,1,1,1,1 , &
0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,0 , &
1,1,1,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0 , &
1,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1,1,1 , &
0,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,1,1,1 , &
0,0,0,1,0,1,1,1,1,1,0,0,1,1,1,0,1,1,1,1 , &
0,0,0,1,1,0,0,0,1,1,1,1,1,1,1,0,0,1,1,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1 , &
0,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,0,0,1 , &
0,0,0,1,0,1,1,1,1,1,0,0,1,1,0,0,1,1,1,0 , &
0,1,1,1,1,0,0,0,1,0,1,1,1,1,1,0,0,1,1,0 , &
0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,1,1,1,1 , &
0,0,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,0,0,1,1,1,1 , &
0,0,0,1,0,1,1,1,1,0,0,0,1,1,0,0,1,1,1,0 , &
1,1,1,1,1,0,0,0,1,0,1,1,1,1,0,0,0,1,1,0 , &
0,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1,1,0 , &
0,0,1,1,0,0,1,1,1,0,1,1,1,1,1,0,0,0,1,0 , &
1,1,1,1,0,0,0,1,1,0,0,1,1,1,0,1,1,1,1,1 , &
0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0 , &
1,1,1,1,1,0,0,2,1,1,0,0,1,0,0,1,0,0,0,0 , &
0,0,2,1,1,1,1,1,1,1,0,0,1,0,1,0,0,2,1,1 , &
1,0,0,0,0,0,0,1,1,0,1,1,1,1,1,0,0,1,1,1 , &
0,0,1,0,1,1,0,0,0,0,0,0,2,1,1,1,1,1,1,1 , &
0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1,1,1 , &
1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0 , &
0,0,1,1,0,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0 , &
1,0,0,0,0,0,0,1,1,0,1,1,1,1,1,0,0,0,0,1 , &
0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,0 , &
1,1,1,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0 , &
1,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0 , &
0,0,1,1,0,1,1,1,1,0,1,1,1,1,1,0,0,1,0,0 , &
1,0,0,0,0,0,0,1,1,0,1,1,1,1,0,1,1,1,1,1 , &
0,0,1,0,0,1,1,1,1,1,0,0,1,1,0,0,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,1,1,1,1,0,0,1,1,0 , &
0,1,1,1,1,0,0,2,1,1,0,0,1,0,0,1,1,1,1,1 , &
0,0,2,1,1,0,1,1,1,1,0,0,1,0,1,0,0,2,1,1 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,1,1,1 , &
0,0,1,0,1,1,1,1,1,1,0,0,2,1,1,0,1,1,1,1 , &
0,0,1,1,1,0,0,1,0,1,1,1,1,1,1,0,0,1,1,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1 , &
0,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,0,0,1 , &
0,0,1,0,0,1,1,1,1,1,0,0,1,1,0,0,1,1,1,0 , &
0,1,1,1,1,0,0,1,0,0,1,1,1,1,1,0,0,1,1,0 , &
0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,1,1,1,1 , &
0,0,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0 , &
1,1,1,1,1,0,0,1,1,0,0,1,1,1,0,0,1,1,1,1 , &
0,0,1,0,0,1,1,1,1,0,0,0,1,1,0,0,1,1,1,0 , &
1,1,1,1,1,0,0,1,0,0,1,1,1,1,0,0,0,1,1,0 , &
0,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,1,1,1,0 , &
0,0,1,1,0,0,1,1,1,0,1,1,1,1,1,0,0,1,0,0 , &
1,1,1,1,0,0,0,1,1,0,0,1,1,1,0,1,1,1,1,1 , &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,1,1,0,1 , &
1,1,1,1,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0 , &
1,1,1,0,1,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0 , &
1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,0,0,0,0,1 , &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,1,1,0,1 , &
2,2,2,1,1,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0 , &
1,1,1,0,1,2,2,2,1,1,1,1,1,1,1,0,0,1,0,0 , &
1,0,0,0,0,1,1,1,0,1,2,2,2,1,1,1,1,1,1,1 , &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,1,2,2,2,1,1 , &
1,1,1,1,1,0,0,1,0,0,1,0,0,0,0,2,2,2,1,1 , &
1,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0 , &
2,2,2,1,1,1,1,1,1,0,1,1,1,1,1,0,0,1,0,0 , &
1,0,0,0,0,2,2,2,1,1,1,1,1,1,0,1,1,1,1,1 , &
0,0,1,0,0,1,0,0,0,0,2,2,2,1,1,1,1,1,1,0 , &
1,1,1,1,1,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0 , &
2,2,2,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,0,0 , &
1,1,1,0,0,2,2,2,1,1,1,1,1,0,1,0,0,1,0,0 , &
1,0,0,0,0,1,1,1,0,0,2,2,2,1,1,1,1,1,0,1 , &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,2,2,2,1,1 , &
1,1,1,0,1,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0 , &
1,1,1,1,0,2,2,2,1,1,0,0,1,0,0,1,0,0,0,0 , &
1,1,1,0,0,1,1,1,1,0,2,2,2,1,1,0,0,1,0,0 , &
1,0,0,0,0,1,1,1,0,0,1,1,1,1,0,2,2,2,1,1 , &
0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,1,1,0 , &
2,2,2,1,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1 , &
1,1,1,0,1,0,1,1,1,1,0,0,1,0,1,0,0,1,0,1 , &
1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,0,0,0,0,1 , &
0,0,1,0,0,1,1,1,1,1,1,1,1,0,1,0,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1 , &
1,1,1,0,1,1,2,2,1,1,0,1,1,1,1,0,0,1,0,0 , &
1,1,1,1,1,1,1,1,0,1,1,2,2,1,1,0,1,1,1,1 , &
0,0,1,0,0,1,1,1,1,1,1,1,1,0,1,1,2,2,1,1 , &
0,1,1,1,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1 , &
1,2,2,1,1,0,1,1,1,1,0,0,1,0,0,1,1,1,1,1 , &
1,2,2,1,1,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0 , &
1,1,1,1,1,1,2,2,1,1,0,1,1,1,0,0,1,1,1,1 , &
0,0,1,0,0,1,1,1,1,1,1,2,2,1,1,0,1,1,1,0 , &
0,1,1,1,1,0,0,1,0,0,1,1,1,1,1,1,2,2,1,1 , &
0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,1,1,1,1 , &
1,1,1,0,0,1,2,2,1,1,1,1,1,0,1,0,0,1,0,0 , &
1,1,1,1,1,1,1,1,0,0,1,2,2,1,1,1,1,1,0,1 , &
0,0,1,0,0,1,1,1,1,1,1,1,1,0,0,1,2,2,1,1 , &
1,1,1,0,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,0 , &
1,2,2,1,1,1,1,1,0,1,0,0,1,0,0,1,1,1,1,1 , &
1,1,1,0,0,0,1,1,1,0,1,2,2,1,1,0,0,1,0,0 , &
1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,2,2,1,1 , &
0,0,1,0,0,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0 , &
1,2,2,1,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,0 , &
0,1,1,1,0,1,2,2,1,1,0,0,1,0,0,1,1,1,1,0 , &
1,1,1,0,0,0,1,1,1,0,1,1,1,1,1,0,0,1,0,0 , &
1,1,1,1,0,1,1,1,0,0,0,1,1,1,0,1,1,1,1,1 , &
0,0,1,0,0,1,1,1,1,0,1,1,1,0,0,0,1,1,1,0 , &
1,1,1,1,1,0,0,1,0,0,1,1,1,1,0,1,1,1,0,0 , &
0,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,1,1,0,1 , &
0,1,1,0,1,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0 , &
1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,0,0,1,0,1 , &
0,0,1,0,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1 , &
0,0,0,0,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,1 , &
0,1,1,0,1,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0 , &
1,1,1,0,1,0,1,1,0,1,1,2,2,1,1,0,1,1,1,1 , &
0,0,1,0,0,1,1,1,0,1,0,1,1,0,1,1,2,2,1,1 , &
0,1,1,1,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,1 , &
1,2,2,1,1,0,1,1,1,1,0,0,1,0,0,1,1,1,0,1 , &
0,1,1,0,1,1,2,2,1,1,0,1,1,1,1,0,0,1,0,0 , &
1,2,2,1,1,0,1,1,0,1,0,2,2,1,1,0,1,1,1,1 , &
0,0,1,0,0,1,2,2,1,1,0,1,1,0,1,0,2,2,1,1 , &
0,1,1,1,1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,1 , &
0,2,2,1,1,0,1,1,1,1,0,0,1,0,0,1,2,2,1,1 , &
0,1,1,0,1,0,2,2,1,1,0,1,1,1,1,0,0,1,0,0 , &
1,2,2,1,1,0,2,2,1,1,0,1,1,1,0,0,1,1,1,1 , &
0,0,1,0,0,1,2,2,1,1,0,2,2,1,1,0,1,1,1,0 , &
0,1,1,1,1,0,0,1,0,0,1,2,2,1,1,0,2,2,1,1 , &
0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,2,2,1,1 , &
0,2,2,1,1,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0 , &
1,1,1,0,1,0,1,1,0,0,1,2,2,1,1,0,1,1,0,1 , &
0,0,1,0,0,1,1,1,0,1,0,1,1,0,0,1,2,2,1,1 , &
0,1,1,0,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,0 , &
1,2,2,1,1,0,1,1,0,1,0,0,1,0,0,1,1,1,0,1 , &
0,1,1,0,0,1,2,2,1,1,0,1,1,0,1,0,0,1,0,0 , &
1,2,2,1,1,0,1,1,0,0,0,2,2,1,1,0,1,1,0,1 , &
0,0,1,0,0,1,2,2,1,1,0,1,1,0,0,0,2,2,1,1 , &
0,1,1,0,1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,0 , &
0,2,2,1,1,0,1,1,0,1,0,0,1,0,0,1,2,2,1,1 , &
0,1,1,0,0,0,2,2,1,1,0,1,1,0,1,0,0,1,0,0 , &
1,2,2,1,1,0,1,1,0,0,0,1,1,1,0,0,2,2,1,1 , &
0,0,1,0,0,1,2,2,1,1,0,1,1,0,0,0,1,1,1,0 , &
0,2,2,1,1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,0 , &
0,1,1,1,0,0,2,2,1,1,0,0,1,0,0,1,2,2,1,1 , &
0,1,1,0,0,0,1,1,1,0,0,2,2,1,1,0,0,1,0,0 , &
1,1,1,0,0,0,1,1,0,0,1,2,2,1,1,1,1,1,0,1 , &
0,0,1,0,0,1,1,1,0,0,0,1,1,0,0,1,2,2,1,1 , &
1,1,1,0,1,0,0,1,0,0,1,1,1,0,0,0,1,1,0,0 , &
1,2,2,1,1,1,1,1,0,1,0,0,1,0,0,1,1,1,0,0 , &
0,1,1,0,0,1,2,2,1,1,1,1,1,0,1,0,0,1,0,0 , &
1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,1,2,2,1,1 , &
0,0,1,0,0,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0 , &
1,2,2,1,1,0,0,1,0,0,1,1,1,0,0,0,1,1,0,0 , &
0,1,1,1,0,1,2,2,1,1,0,0,1,0,0,1,1,1,0,0 , &
0,1,1,0,0,0,1,1,1,0,1,2,2,1,1,0,0,0,1,0 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1 , &
0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1 , &
0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,1,0,1,0 , &
1,1,1,1,1,1,1,0,1,1,0,0,0,1,1,1,0,0,0,0 , &
1,1,0,1,1,1,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1 , &
0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1 , &
0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0 , &
1,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,0,0,0,0 , &
1,1,0,1,0,1,1,1,1,0,1,1,1,1,1,0,0,0,1,0 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,0,1,1,1,1,1 , &
0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,1,1,1,0 , &
1,1,1,1,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,1,0,0,0,1,1,0,0,0,1,1 , &
1,1,1,1,1,1,2,1,2,1,0,1,1,1,1,1,2,1,2,2 , &
0,0,0,1,1,1,1,1,1,1,1,2,1,2,2,0,1,1,1,1 , &
0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,1,1,1,1,1,2,1,2,1,0,1,1,1,0,0,1,1,1,1 , &
0,0,0,1,0,1,1,1,1,1,1,2,1,2,1,0,1,1,1,0 , &
0,1,1,1,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0 , &
1,1,1,1,1,1,2,1,2,0,0,1,1,1,0,1,2,1,2,1 , &
0,0,0,1,0,1,1,1,1,1,1,2,1,2,0,0,1,1,1,0 , &
1,2,1,2,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,0 , &
0,1,1,1,0,1,2,1,2,1,0,0,0,1,0,1,1,1,1,1 , &
1,2,1,2,0,0,1,1,1,0,1,2,1,2,1,0,0,0,1,0 , &
1,1,1,1,0,1,2,1,2,0,0,1,1,1,0,1,1,1,1,1 , &
0,0,0,1,0,1,1,1,1,0,1,2,1,2,0,0,1,1,1,0 , &
1,1,1,1,1,0,0,0,1,0,1,1,1,1,0,1,2,1,2,0 , &
0,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1,1,0 , &
1,2,1,2,0,0,1,1,1,0,1,1,1,1,1,0,0,0,1,0 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,1,0,0,0,0,1 , &
0,0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1 , &
0,0,0,1,1,0,0,0,1,1,1,1,1,1,1,1,1,0,1,0 , &
1,2,1,2,1,1,1,0,1,1,0,0,0,1,1,1,1,1,1,1 , &
1,1,0,1,1,1,2,1,2,1,1,2,1,2,2,0,0,0,1,1 , &
1,1,1,1,1,1,1,0,1,1,1,2,1,2,2,0,0,0,0,1 , &
0,0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1 , &
0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,1,0,1,0 , &
1,2,1,2,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1 , &
1,1,0,1,0,1,2,1,2,0,1,2,1,2,1,0,0,0,1,0 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,0,1,2,1,2,1 , &
0,0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,0 , &
1,2,1,2,1,0,0,0,1,0,1,1,1,1,1,1,1,0,1,0 , &
1,2,1,2,0,1,2,1,2,1,0,0,0,1,0,1,1,1,1,0 , &
1,1,0,1,0,1,2,1,2,0,1,1,1,1,1,0,0,0,1,0 , &
1,1,1,1,0,1,1,0,1,0,1,2,1,2,0,1,1,1,1,1 , &
0,0,0,1,0,1,1,1,1,0,1,1,0,1,0,1,2,1,2,0 , &
1,1,1,1,1,0,0,0,1,0,1,1,1,1,0,1,1,0,1,0 , &
1,2,1,2,0,1,1,1,1,1,0,0,0,1,0,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,1,0,0,0,1,1 , &
0,0,0,1,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1,1 , &
1,2,1,2,2,0,0,0,1,1,1,2,1,2,2,0,1,0,1,0 , &
0,1,1,1,1,0,1,0,1,1,0,0,0,1,1,1,2,1,2,2 , &
0,1,0,1,1,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0 , &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,1,0,0,0,0,1 , &
0,0,0,1,0,1,2,1,2,1,0,1,0,1,0,0,1,1,1,1 , &
0,0,0,0,1,0,0,0,1,0,1,2,1,2,1,0,1,0,1,0 , &
0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0 , &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,0,0,1,1,1,1 , &
0,0,0,1,0,1,2,1,2,1,0,1,0,1,0,0,1,1,1,0 , &
0,1,1,1,1,0,0,0,1,0,1,2,1,2,0,0,1,0,1,0 , &
0,1,1,1,0,1,2,1,2,1,0,0,0,1,0,1,2,1,2,0 , &
0,1,0,1,0,0,1,1,1,0,1,2,1,2,1,0,0,0,1,0 , &
1,2,1,2,0,0,1,0,1,0,0,1,1,1,0,1,2,1,2,1 , &
0,0,0,1,0,1,2,1,2,0,0,1,0,1,0,0,1,1,1,0 , &
1,2,1,2,1,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0 , &
1,2,1,2,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1,0 , &
0,1,0,1,0,1,2,1,2,1,0,0,0,1,1,0,0,0,1,1 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,1,1,0,1,1 , &
0,0,0,1,1,1,1,0,1,1,0,1,0,1,0,1,2,1,2,1 , &
0,1,0,1,1,0,0,0,1,1,1,1,0,1,1,0,1,0,1,1 , &
1,2,1,2,1,1,2,1,2,2,0,0,0,1,1,1,1,0,1,1 , &
0,1,0,1,1,1,2,1,2,2,0,0,0,0,1,0,0,0,1,0 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,0,0,0,0,1 , &
0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1 , &
0,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0 , &
1,2,1,2,0,1,2,1,2,1,0,0,0,1,0,1,1,0,1,0 , &
0,1,0,1,0,1,2,1,2,0,1,2,1,2,1,0,0,0,1,0 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,0,1,2,1,2,1 , &
0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,1,2,1,2,0 , &
1,2,1,2,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1 , &
2,2,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,0,1,0 , &
1,1,1,1,1,2,2,1,1,1,1,1,0,1,1,1,0,0,0,0 , &
1,1,0,1,1,1,1,1,1,1,2,2,1,1,1,0,0,0,0,1 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,2,2,1,1,1 , &
0,0,0,0,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1 , &
2,2,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,0,1,0 , &
1,1,1,1,1,2,2,1,1,0,2,2,1,1,1,1,0,0,0,0 , &
1,1,0,1,0,1,1,1,1,1,2,2,1,1,0,2,2,1,1,1 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,2,2,1,1,0 , &
2,2,1,1,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1 , &
2,2,1,1,0,2,2,1,1,1,1,0,0,0,0,1,1,0,1,0 , &
1,1,1,1,0,2,2,1,1,0,1,1,1,1,1,1,0,0,0,0 , &
1,1,0,1,0,1,1,1,1,0,2,2,1,1,0,1,1,1,1,1 , &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,0,2,2,1,1,0 , &
1,1,1,1,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,0 , &
2,2,1,1,0,1,1,1,1,1,2,2,1,1,1,1,1,0,1,0 , &
1,1,1,1,1,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1 , &
1,1,0,1,0,1,1,1,1,1,1,2,1,1,1,1,1,0,1,1 , &
2,2,1,1,1,1,1,0,1,1,1,1,1,1,1,1,2,1,1,1 , &
0,0,0,0,1,2,2,1,1,1,1,1,0,1,0,1,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1,1,0,1,0 , &
1,1,1,1,1,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1 , &
1,1,0,1,0,1,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,2,1,1,1,1,1,0,1,0,1,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,2,1,1,1,1,1,0,1,0,1,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,2,2,1,1,1,1,1,0,1,0 , &
1,1,1,1,1,1,2,1,1,0,1,2,1,1,1,2,2,1,1,1 , &
1,1,0,1,0,1,1,1,1,0,1,2,1,1,0,1,1,1,1,1 , &
2,2,1,1,1,1,1,0,1,0,1,1,1,1,0,1,2,1,1,0 , &
1,1,1,1,1,2,2,1,1,1,1,1,0,1,0,1,1,1,1,0 , &
1,2,1,1,0,1,1,1,1,1,2,2,1,1,1,1,1,0,1,0 , &
1,1,1,1,0,1,2,1,1,0,1,1,1,1,1,2,2,1,1,0 , &
1,1,0,1,0,1,1,1,1,0,1,2,1,1,0,2,2,1,1,1 , &
2,2,1,1,0,1,1,0,1,0,1,1,1,1,0,1,2,1,1,0 , &
2,2,1,1,1,2,2,1,1,0,1,1,0,1,0,1,1,1,1,0 , &
1,2,1,1,0,2,2,1,1,1,2,2,1,1,0,1,1,0,1,0 , &
1,1,1,1,0,1,2,1,1,0,2,2,1,1,1,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,1,1,1,2,1,2,1,0,1,1,1,1,1,2,1,1,1 , &
1,2,1,2,2,1,1,1,1,1,1,2,1,2,2,0,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,1,1,1,2,1,2,1,0,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,1,1,1,1,2,1,2,1,0,1,1,1,0,1,2,1,1,0 , &
0,1,1,1,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,0 , &
1,2,1,1,0,0,1,1,1,1,1,1,1,1,1,1,2,1,2,1 , &
0,1,1,1,0,1,2,1,1,0,0,1,1,1,1,1,1,1,1,1 , &
1,2,1,2,1,0,1,1,1,0,1,2,1,1,0,0,1,1,1,1 , &
1,1,1,1,1,1,2,1,2,0,0,1,1,1,0,1,2,1,1,0 , &
1,2,1,2,1,1,1,1,1,1,1,2,1,2,0,0,1,1,1,0 , &
1,2,1,1,0,1,2,1,2,1,1,1,1,1,1,1,2,1,2,0 , &
0,1,1,1,0,1,2,1,1,0,1,2,1,2,1,1,1,1,1,1 , &
1,2,1,2,0,0,1,1,1,0,1,2,1,1,0,1,2,1,2,1 , &
1,1,1,1,0,1,2,1,2,0,0,1,1,1,0,1,2,1,1,0 , &
1,1,1,1,1,1,1,1,1,0,1,2,1,2,0,0,1,1,1,0 , &
1,2,1,1,0,1,1,1,1,1,1,1,1,1,0,1,2,1,2,0 , &
0,1,1,1,0,1,2,1,1,0,1,1,1,1,1,1,1,1,1,0 , &
1,2,1,2,0,0,1,1,1,0,1,2,1,1,0,1,1,1,1,1 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,1,1,1,0,1,1,1,1,1,1,1,1,1,0,1,1 , &
1,2,1,2,1,1,2,1,1,1,1,2,1,2,2,1,1,1,1,1 , &
1,1,0,1,1,1,2,1,2,2,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,1,1,1,1,0,1,0 , &
1,2,1,2,1,1,2,1,1,0,1,2,1,1,1,1,1,1,1,1 , &
1,1,0,1,0,1,2,1,2,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,1,1,2,1,1,0 , &
1,2,1,1,1,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,1,1,1,1,1,0,1,0 , &
1,2,1,2,0,1,2,1,1,0,1,2,1,2,1,1,1,1,1,1 , &
1,1,0,1,0,1,2,1,2,0,1,2,1,1,0,1,2,1,2,1 , &
1,1,1,1,1,1,1,0,1,0,1,2,1,2,0,1,2,1,1,0 , &
1,2,1,2,1,1,1,1,1,1,1,1,0,1,0,1,2,1,2,0 , &
1,2,1,1,0,1,2,1,2,1,1,1,1,1,0,1,1,0,1,0 , &
1,2,1,2,0,1,2,1,1,0,1,1,1,1,1,1,1,1,1,0 , &
1,1,0,1,0,1,2,1,2,0,1,2,1,1,0,1,1,1,1,1 , &
1,1,1,1,0,1,1,0,1,0,1,2,1,2,0,1,2,1,1,0 , &
1,1,1,1,1,1,1,1,1,0,1,1,0,1,0,1,2,1,2,0 , &
1,2,1,1,0,1,1,1,1,1,1,2,1,2,1,0,1,0,1,0 , &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,1,1,2,1,1,1,1,2,1,2,2 , &
1,2,1,2,2,0,1,0,1,0,0,1,1,1,1,1,2,1,1,1 , &
0,1,0,1,1,1,2,1,2,2,0,1,0,1,1,0,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,1,2,1,2,1,0,1,0,1,0 , &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,2,1,2,1,0,1,0,1,0 , &
0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
1,2,1,2,1,0,1,0,1,0,0,1,1,1,0,1,2,1,1,0 , &
0,1,1,1,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1,0 , &
1,2,1,1,0,0,1,1,1,1,1,2,1,2,1,0,1,0,1,0 , &
0,1,1,1,0,1,2,1,1,0,0,1,1,1,1,1,2,1,2,1 , &
0,1,0,1,0,0,1,1,1,0,1,2,1,1,0,0,1,1,1,1 , &
1,2,1,2,0,0,1,0,1,0,0,1,1,1,0,1,2,1,1,0 , &
1,2,1,2,1,1,2,1,2,0,0,1,0,1,0,0,1,1,1,0 , &
1,2,1,1,0,1,2,1,2,1,1,2,1,2,0,0,1,0,1,0 , &
0,1,1,1,0,1,2,1,1,0,1,2,1,2,1,1,2,1,2,0 , &
0,1,0,1,0,0,1,1,1,0,1,2,1,1,0,1,2,1,2,1 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,1,1,1,0,1,1,1,1,0,1,1,0,1,0,1,0 , &
1,2,1,2,1,1,2,1,1,1,0,1,0,1,1,1,1,0,1,1 , &
0,1,0,1,1,1,2,1,2,1,1,2,1,1,1,1,2,1,2,2 , &
1,1,0,1,1,0,1,0,1,1,1,2,1,2,2,1,2,1,1,1 , &
0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,0,1,0,0,1,0,1,0 , &
1,2,1,2,1,1,2,1,1,1,0,0,0,0,1,1,1,0,1,0 , &
0,1,0,1,0,1,2,1,2,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,1,2,1,1,0 , &
1,2,1,1,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,0,1,0,0,1,0,1,0 , &
1,2,1,2,1,1,2,1,1,0,1,2,1,1,1,1,1,0,1,0 , &
0,1,0,1,0,1,2,1,2,0,1,2,1,1,0,1,2,1,2,1 , &
1,1,0,1,0,0,1,0,1,0,1,2,1,2,0,1,2,1,1,0 , &
1,2,1,2,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,0 , &
1,2,1,1,0,1,2,1,2,1,1,1,0,1,0,0,1,0,1,0 , &
1,2,1,2,0,1,2,1,1,0,1,2,1,2,1,1,2,1,1,1 , &
0,1,0,1,0,0,1,1,1,1,0,2,1,1,1,0,0,0,0,1 , &
1,2,1,1,1,0,1,0,1,0,0,1,1,1,1,0,2,1,1,1 , &
0,1,0,1,1,1,2,1,1,1,0,1,0,1,1,0,1,1,1,1 , &
0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,1,0 , &
0,1,1,1,1,0,2,1,1,1,0,0,0,0,1,1,2,1,1,1 , &
0,1,0,1,0,0,1,1,1,1,0,2,1,1,1,0,0,0,0,1 , &
1,2,1,1,1,0,1,0,1,0,0,1,1,1,1,0,2,1,1,0 , &
0,2,1,1,1,1,2,1,1,1,0,1,0,1,0,0,1,1,1,1 , &
0,2,1,1,0,0,2,1,1,1,1,2,1,1,1,0,1,0,1,0 , &
0,1,1,1,1,0,2,1,1,0,0,2,1,1,1,1,2,1,1,1 , &
0,1,0,1,0,0,1,1,1,1,0,2,1,1,0,0,2,1,1,1 , &
1,2,1,1,1,0,1,0,1,0,0,1,1,1,0,0,2,1,1,0 , &
0,1,1,1,1,1,2,1,1,1,0,1,0,1,0,0,1,1,1,0 , &
0,2,1,1,0,0,1,1,1,1,1,2,1,1,1,0,1,0,1,0 , &
0,1,1,1,0,0,2,1,1,0,0,1,1,1,1,1,2,1,1,1 , &
0,1,0,1,0,0,1,1,1,0,0,2,1,1,0,0,1,1,1,1 , &
1,2,1,1,0,0,1,0,1,0,0,1,1,1,0,0,2,1,1,0 , &
1,2,1,1,1,1,2,1,1,0,0,1,0,1,0,0,1,1,1,0 , &
0,2,1,1,0,1,2,1,1,1,1,2,1,1,0,0,1,0,1,0 , &
0,1,1,1,0,0,2,1,1,0,1,2,1,1,1,1,2,1,1,0 , &
0,1,0,1,0,0,1,1,1,0,0,2,1,1,0,1,2,1,1,1 , &
1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,2,2,1,1,1 , &
0,0,0,0,1,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1 , &
2,2,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,1 , &
1,1,1,1,1,2,2,1,1,1,0,0,0,0,1,1,0,0,0,0 , &
1,1,1,0,1,1,1,1,1,1,2,2,1,1,1,0,0,0,0,1 , &
1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,3,3,2,1,1 , &
2,2,1,1,1,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1 , &
3,3,2,1,1,2,2,1,1,1,1,0,0,0,0,1,1,1,0,1 , &
1,1,1,1,1,3,3,2,1,1,2,2,1,1,1,1,0,0,0,0 , &
1,1,1,0,1,1,1,1,1,1,3,3,2,1,1,2,2,1,1,1 , &
1,0,0,0,0,3,3,2,1,1,1,1,1,1,1,2,2,1,1,0 , &
2,2,1,1,1,1,0,0,0,0,3,3,2,1,1,1,1,1,1,1 , &
2,2,1,1,0,2,2,1,1,1,1,0,0,0,0,3,3,2,1,1 , &
1,1,1,1,1,2,2,1,1,0,2,2,1,1,1,1,0,0,0,0 , &
3,3,2,1,1,1,1,1,1,1,2,2,1,1,0,2,2,1,1,1 , &
1,0,0,0,0,1,1,1,0,1,2,2,2,1,1,3,3,2,1,1 , &
1,1,1,1,1,1,0,0,0,0,1,1,1,0,1,2,2,2,1,1 , &
3,3,2,1,1,1,1,1,1,1,1,0,0,0,0,1,1,1,0,1 , &
2,2,2,1,1,3,3,2,1,1,1,1,1,1,1,1,0,0,0,0 , &
1,1,1,0,1,2,2,2,1,1,3,3,2,1,1,1,1,1,1,1 , &
1,0,0,0,0,3,3,2,1,1,2,2,2,1,1,2,2,1,1,0 , &
1,1,1,1,1,1,0,0,0,0,3,3,2,1,1,2,2,2,1,1 , &
2,2,1,1,0,1,1,1,1,1,1,0,0,0,0,3,3,2,1,1 , &
2,2,2,1,1,2,2,1,1,0,1,1,1,1,1,1,0,0,0,0 , &
3,3,2,1,1,2,2,2,1,1,2,2,1,1,0,1,1,1,1,1 , &
1,0,0,0,0,2,2,2,1,1,1,1,1,1,0,2,2,1,1,0 , &
1,1,1,1,1,1,0,0,0,0,2,2,2,1,1,1,1,1,1,0 , &
2,2,1,1,0,1,1,1,1,1,1,0,0,0,0,2,2,2,1,1 , &
1,1,1,1,0,2,2,1,1,0,1,1,1,1,1,1,0,0,0,0 , &
2,2,2,1,1,1,1,1,1,0,2,2,1,1,0,1,1,1,1,1 , &
1,0,0,0,0,1,1,1,0,0,2,2,2,1,1,3,3,2,1,1 , &
1,1,1,0,1,1,0,0,0,0,1,1,1,0,0,2,2,2,1,1 , &
3,3,2,1,1,1,1,1,0,1,1,0,0,0,0,1,1,1,0,0 , &
2,2,2,1,1,3,3,2,1,1,1,1,1,0,1,1,0,0,0,0 , &
1,1,1,0,0,2,2,2,1,1,3,3,2,1,1,1,1,1,0,1 , &
1,0,0,0,0,1,1,1,0,0,2,2,2,1,1,2,2,1,1,0 , &
3,3,2,1,1,1,0,0,0,0,1,1,1,0,0,2,2,2,1,1 , &
2,2,1,1,0,3,3,2,1,1,1,0,0,0,0,1,1,1,0,0 , &
2,2,2,1,1,2,2,1,1,0,3,3,2,1,1,1,0,0,0,0 , &
1,1,1,0,0,2,2,2,1,1,2,2,1,1,0,3,3,2,1,1 , &
1,0,0,0,0,1,1,1,0,0,1,1,1,1,0,2,2,1,1,0 , &
2,2,2,1,1,1,0,0,0,0,1,1,1,0,0,1,1,1,1,0 , &
2,2,1,1,0,2,2,2,1,1,1,0,0,0,0,1,1,1,0,0 , &
1,1,1,1,0,2,2,1,1,0,2,2,2,1,1,1,0,0,0,0 , &
1,1,1,0,0,1,1,1,1,0,2,2,1,1,0,2,2,2,1,1 , &
2,2,1,1,1,1,1,1,0,1,1,1,1,1,1,1,2,1,1,1 , &
0,0,0,0,1,2,2,1,1,1,1,1,1,0,1,1,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1,1,1,0,1 , &
1,1,1,1,1,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1 , &
1,1,1,0,1,1,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
2,2,1,1,1,1,1,1,0,1,1,1,1,1,1,2,3,2,1,1 , &
1,2,1,1,1,2,2,1,1,1,1,1,1,0,1,1,1,1,1,1 , &
2,3,2,1,1,1,2,1,1,1,2,2,1,1,1,1,1,1,0,1 , &
1,1,1,1,1,2,3,2,1,1,1,2,1,1,1,2,2,1,1,1 , &
1,1,1,0,1,1,1,1,1,1,2,3,2,1,1,1,2,1,1,1 , &
2,2,1,1,1,2,3,2,1,1,1,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,2,1,1,1,2,3,2,1,1,1,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,2,2,1,1,1,2,3,2,1,1 , &
1,1,1,1,1,1,2,1,1,0,1,2,1,1,1,2,2,1,1,1 , &
2,3,2,1,1,1,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,2,1,1,1,1,1,1,0,1,2,2,2,1,1,2,3,2,1,1 , &
1,1,1,1,1,2,2,1,1,1,1,1,1,0,1,2,2,2,1,1 , &
2,3,2,1,1,1,1,1,1,1,2,2,1,1,1,1,1,1,0,1 , &
2,2,2,1,1,2,3,2,1,1,1,1,1,1,1,2,2,1,1,1 , &
1,1,1,0,1,2,2,2,1,1,2,3,2,1,1,1,1,1,1,1 , &
2,2,1,1,1,2,3,2,1,1,2,2,2,1,1,1,2,1,1,0 , &
1,1,1,1,1,2,2,1,1,1,2,3,2,1,1,2,2,2,1,1 , &
1,2,1,1,0,1,1,1,1,1,2,2,1,1,1,2,3,2,1,1 , &
2,2,2,1,1,1,2,1,1,0,1,1,1,1,1,2,2,1,1,1 , &
2,3,2,1,1,2,2,2,1,1,1,2,1,1,0,1,1,1,1,1 , &
2,2,1,1,1,2,2,2,1,1,1,1,1,1,0,1,2,1,1,0 , &
1,1,1,1,1,2,2,1,1,1,2,2,2,1,1,1,1,1,1,0 , &
1,2,1,1,0,1,1,1,1,1,2,2,1,1,1,2,2,2,1,1 , &
1,1,1,1,0,1,2,1,1,0,1,1,1,1,1,2,2,1,1,1 , &
2,2,2,1,1,1,1,1,1,0,1,2,1,1,0,1,1,1,1,1 , &
2,2,1,1,1,1,1,1,0,0,2,2,2,1,1,2,3,2,1,1 , &
1,1,1,0,1,2,2,1,1,1,1,1,1,0,0,2,2,2,1,1 , &
2,3,2,1,1,1,1,1,0,1,2,2,1,1,1,1,1,1,0,0 , &
2,2,2,1,1,2,3,2,1,1,1,1,1,0,1,2,2,1,1,1 , &
1,1,1,0,0,2,2,2,1,1,2,3,2,1,1,1,1,1,0,1 , &
2,2,1,1,1,1,1,1,0,0,2,2,2,1,1,1,2,1,1,0 , &
2,3,2,1,1,2,2,1,1,1,1,1,1,0,0,2,2,2,1,1 , &
1,2,1,1,0,2,3,2,1,1,2,2,1,1,1,1,1,1,0,0 , &
2,2,2,1,1,1,2,1,1,0,2,3,2,1,1,2,2,1,1,1 , &
1,1,1,0,0,2,2,2,1,1,1,2,1,1,0,2,3,2,1,1 , &
2,2,1,1,1,1,1,1,0,0,1,1,1,1,0,1,2,1,1,0 , &
2,2,2,1,1,2,2,1,1,1,1,1,1,0,0,1,1,1,1,0 , &
1,2,1,1,0,2,2,2,1,1,2,2,1,1,1,1,1,1,0,0 , &
1,1,1,1,0,1,2,1,1,0,2,2,2,1,1,2,2,1,1,1 , &
1,1,1,0,0,1,1,1,1,0,1,2,1,1,0,2,2,2,1,1 , &
2,2,1,1,0,1,1,1,0,0,1,1,1,1,0,1,2,1,1,0 , &
2,2,1,1,1,2,2,1,1,0,1,1,1,0,0,1,1,1,1,0 , &
1,2,1,1,0,2,2,1,1,1,2,2,1,1,0,1,1,1,0,0 , &
1,1,1,1,0,1,2,1,1,0,2,2,1,1,1,2,2,1,1,0 , &
1,1,1,0,0,1,1,1,1,0,1,2,1,1,0,2,2,1,1,1 , &
1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,1,1,1,1,1,0,1,0,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,1,1,1,1,1,0,1 , &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,1,1,1,1 , &
1,1,1,0,1,0,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,2,3,2,1,1 , &
1,2,1,1,1,1,1,1,1,1,1,1,1,0,1,0,1,1,1,1 , &
2,3,2,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,0,1 , &
0,1,1,1,1,2,3,2,1,1,1,2,1,1,1,1,1,1,1,1 , &
1,1,1,0,1,0,1,1,1,1,2,3,2,1,1,1,2,1,1,1 , &
1,1,1,1,1,2,3,2,1,1,0,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,1,1,1,1,1,2,3,2,1,1,0,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,1,1,1,2,3,2,1,1 , &
0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,1,1,1,1,1 , &
2,3,2,1,1,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,1,1,1,1,1,1,0,1,1,2,2,1,1,2,3,2,1,1 , &
0,1,1,1,1,1,1,1,1,1,1,1,1,0,1,1,2,2,1,1 , &
2,3,2,1,1,0,1,1,1,1,1,1,1,1,1,1,1,1,0,1 , &
1,2,2,1,1,2,3,2,1,1,0,1,1,1,1,1,1,1,1,1 , &
1,1,1,0,1,1,2,2,1,1,2,3,2,1,1,0,1,1,1,1 , &
1,1,1,1,1,2,3,2,1,1,1,2,2,1,1,1,2,1,1,0 , &
0,1,1,1,1,1,1,1,1,1,2,3,2,1,1,1,2,2,1,1 , &
1,2,1,1,0,0,1,1,1,1,1,1,1,1,1,2,3,2,1,1 , &
1,2,2,1,1,1,2,1,1,0,0,1,1,1,1,1,1,1,1,1 , &
2,3,2,1,1,1,2,2,1,1,1,2,1,1,0,0,1,1,1,1 , &
1,1,1,1,1,1,2,2,1,1,0,1,1,1,0,1,2,1,1,0 , &
0,1,1,1,1,1,1,1,1,1,1,2,2,1,1,0,1,1,1,0 , &
1,2,1,1,0,0,1,1,1,1,1,1,1,1,1,1,2,2,1,1 , &
0,1,1,1,0,1,2,1,1,0,0,1,1,1,1,1,1,1,1,1 , &
1,2,2,1,1,0,1,1,1,0,1,2,1,1,0,0,1,1,1,1 , &
1,1,1,1,1,1,1,1,0,0,1,2,2,1,1,2,3,2,1,1 , &
1,1,1,0,1,1,1,1,1,1,1,1,1,0,0,1,2,2,1,1 , &
2,3,2,1,1,1,1,1,0,1,1,1,1,1,1,1,1,1,0,0 , &
1,2,2,1,1,2,3,2,1,1,1,1,1,0,1,1,1,1,1,1 , &
1,1,1,0,0,1,2,2,1,1,2,3,2,1,1,1,1,1,0,1 , &
1,1,1,1,1,1,1,1,0,0,1,2,2,1,1,1,2,1,1,0 , &
2,3,2,1,1,1,1,1,1,1,1,1,1,0,0,1,2,2,1,1 , &
1,2,1,1,0,2,3,2,1,1,1,1,1,1,1,1,1,1,0,0 , &
1,2,2,1,1,1,2,1,1,0,2,3,2,1,1,1,1,1,1,1 , &
1,1,1,0,0,1,2,2,1,1,1,2,1,1,0,2,3,2,1,1 , &
1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,2,1,1,0 , &
1,2,2,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0 , &
1,2,1,1,0,1,2,2,1,1,1,1,1,1,1,1,1,1,0,0 , &
0,1,1,1,0,1,2,1,1,0,1,2,2,1,1,1,1,1,1,1 , &
1,1,1,0,0,0,1,1,1,0,1,2,1,1,0,1,2,2,1,1 , &
1,1,1,1,0,1,1,1,0,0,0,1,1,1,0,1,2,1,1,0 , &
1,1,1,1,1,1,1,1,1,0,1,1,1,0,0,0,1,1,1,0 , &
1,2,1,1,0,1,1,1,1,1,1,1,1,1,0,1,1,1,0,0 , &
0,1,1,1,0,1,2,1,1,0,1,1,1,1,1,1,1,1,1,0 , &
1,1,1,0,0,0,1,1,1,0,1,2,1,1,0,1,1,1,1,1 , &
1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,0,1,0,1,1,0,1 , &
0,1,1,1,1,1,2,1,1,1,0,0,0,0,1,1,1,1,0,1 , &
0,1,1,0,1,0,1,1,1,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,2,3,2,1,1 , &
1,2,1,1,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1 , &
2,3,2,1,1,1,2,1,1,1,1,1,1,0,1,0,1,1,0,1 , &
0,1,1,1,1,2,3,2,1,1,1,2,1,1,1,1,1,1,0,1 , &
0,1,1,0,1,0,1,1,1,1,2,3,2,1,1,1,2,1,1,1 , &
2,3,2,1,1,0,1,1,0,1,0,1,1,1,1,1,3,2,1,1 , &
1,2,1,1,1,2,3,2,1,1,0,1,1,0,1,0,1,1,1,1 , &
1,3,2,1,1,1,2,1,1,1,2,3,2,1,1,0,1,1,0,1 , &
0,1,1,1,1,1,3,2,1,1,1,2,1,1,1,2,3,2,1,1 , &
0,1,1,0,1,0,1,1,1,1,1,3,2,1,1,1,2,1,1,1 , &
2,3,2,1,1,1,3,2,1,1,0,1,1,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,3,2,1,1,1,3,2,1,1,0,1,1,1,1 , &
1,2,1,1,0,1,2,1,1,1,2,3,2,1,1,1,3,2,1,1 , &
0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,2,3,2,1,1 , &
1,3,2,1,1,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,1,0,1,0,1,1,0,1,1,2,2,1,1,2,3,2,1,1 , &
0,1,1,1,1,1,1,1,0,1,0,1,1,0,1,1,2,2,1,1 , &
2,3,2,1,1,0,1,1,1,1,1,1,1,0,1,0,1,1,0,1 , &
1,2,2,1,1,2,3,2,1,1,0,1,1,1,1,1,1,1,0,1 , &
0,1,1,0,1,1,2,2,1,1,2,3,2,1,1,0,1,1,1,1 , &
2,3,2,1,1,0,1,1,0,1,1,2,2,1,1,1,3,2,1,1 , &
0,1,1,1,1,2,3,2,1,1,0,1,1,0,1,1,2,2,1,1 , &
1,3,2,1,1,0,1,1,1,1,2,3,2,1,1,0,1,1,0,1 , &
1,2,2,1,1,1,3,2,1,1,0,1,1,1,1,2,3,2,1,1 , &
0,1,1,0,1,1,2,2,1,1,1,3,2,1,1,0,1,1,1,1 , &
2,3,2,1,1,1,3,2,1,1,1,2,2,1,1,1,2,1,1,0 , &
0,1,1,1,1,2,3,2,1,1,1,3,2,1,1,1,2,2,1,1 , &
1,2,1,1,0,0,1,1,1,1,2,3,2,1,1,1,3,2,1,1 , &
1,2,2,1,1,1,2,1,1,0,0,1,1,1,1,2,3,2,1,1 , &
1,3,2,1,1,1,2,2,1,1,1,2,1,1,0,0,1,1,1,1 , &
1,2,2,1,1,0,1,1,0,1,0,2,2,1,1,1,3,2,1,1 , &
0,1,1,1,1,1,2,2,1,1,0,1,1,0,1,0,2,2,1,1 , &
1,3,2,1,1,0,1,1,1,1,1,2,2,1,1,0,1,1,0,1 , &
0,2,2,1,1,1,3,2,1,1,0,1,1,1,1,1,2,2,1,1 , &
0,1,1,0,1,0,2,2,1,1,1,3,2,1,1,0,1,1,1,1 , &
1,2,2,1,1,1,3,2,1,1,0,2,2,1,1,1,2,1,1,0 , &
0,1,1,1,1,1,2,2,1,1,1,3,2,1,1,0,2,2,1,1 , &
1,2,1,1,0,0,1,1,1,1,1,2,2,1,1,1,3,2,1,1 , &
0,2,2,1,1,1,2,1,1,0,0,1,1,1,1,1,2,2,1,1 , &
1,3,2,1,1,0,2,2,1,1,1,2,1,1,0,0,1,1,1,1 , &
1,2,2,1,1,0,2,2,1,1,0,1,1,1,0,1,2,1,1,0 , &
0,1,1,1,1,1,2,2,1,1,0,2,2,1,1,0,1,1,1,0 , &
1,2,1,1,0,0,1,1,1,1,1,2,2,1,1,0,2,2,1,1 , &
0,1,1,1,0,1,2,1,1,0,0,1,1,1,1,1,2,2,1,1 , &
0,2,2,1,1,0,1,1,1,0,1,2,1,1,0,0,1,1,1,1 , &
1,1,1,0,1,0,1,1,0,0,1,2,2,1,1,2,3,2,1,1 , &
0,1,1,0,1,1,1,1,0,1,0,1,1,0,0,1,2,2,1,1 , &
2,3,2,1,1,0,1,1,0,1,1,1,1,0,1,0,1,1,0,0 , &
1,2,2,1,1,2,3,2,1,1,0,1,1,0,1,1,1,1,0,1 , &
0,1,1,0,0,1,2,2,1,1,2,3,2,1,1,0,1,1,0,1 , &
2,3,2,1,1,0,1,1,0,0,1,2,2,1,1,1,3,2,1,1 , &
0,1,1,0,1,2,3,2,1,1,0,1,1,0,0,1,2,2,1,1 , &
1,3,2,1,1,0,1,1,0,1,2,3,2,1,1,0,1,1,0,0 , &
1,2,2,1,1,1,3,2,1,1,0,1,1,0,1,2,3,2,1,1 , &
0,1,1,0,0,1,2,2,1,1,1,3,2,1,1,0,1,1,0,1 , &
2,3,2,1,1,0,1,1,0,0,1,2,2,1,1,1,2,1,1,0 , &
1,3,2,1,1,2,3,2,1,1,0,1,1,0,0,1,2,2,1,1 , &
1,2,1,1,0,1,3,2,1,1,2,3,2,1,1,0,1,1,0,0 , &
1,2,2,1,1,1,2,1,1,0,1,3,2,1,1,2,3,2,1,1 , &
0,1,1,0,0,1,2,2,1,1,1,2,1,1,0,1,3,2,1,1 , &
1,2,2,1,1,0,1,1,0,0,0,2,2,1,1,1,3,2,1,1 , &
0,1,1,0,1,1,2,2,1,1,0,1,1,0,0,0,2,2,1,1 , &
1,3,2,1,1,0,1,1,0,1,1,2,2,1,1,0,1,1,0,0 , &
0,2,2,1,1,1,3,2,1,1,0,1,1,0,1,1,2,2,1,1 , &
0,1,1,0,0,0,2,2,1,1,1,3,2,1,1,0,1,1,0,1 , &
1,2,2,1,1,0,1,1,0,0,0,2,2,1,1,1,2,1,1,0 , &
1,3,2,1,1,1,2,2,1,1,0,1,1,0,0,0,2,2,1,1 , &
1,2,1,1,0,1,3,2,1,1,1,2,2,1,1,0,1,1,0,0 , &
0,2,2,1,1,1,2,1,1,0,1,3,2,1,1,1,2,2,1,1 , &
0,1,1,0,0,0,2,2,1,1,1,2,1,1,0,1,3,2,1,1 , &
1,2,2,1,1,0,1,1,0,0,0,1,1,1,0,1,2,1,1,0 , &
0,2,2,1,1,1,2,2,1,1,0,1,1,0,0,0,1,1,1,0 , &
1,2,1,1,0,0,2,2,1,1,1,2,2,1,1,0,1,1,0,0 , &
0,1,1,1,0,1,2,1,1,0,0,2,2,1,1,1,2,2,1,1 , &
0,1,1,0,0,0,1,1,1,0,1,2,1,1,0,0,2,2,1,1 , &
1,1,1,0,0,0,1,1,0,0,1,2,2,1,1,2,3,2,1,1 , &
1,1,1,0,1,1,1,1,0,0,0,1,1,0,0,1,2,2,1,1 , &
2,3,2,1,1,1,1,1,0,1,1,1,1,0,0,0,1,1,0,0 , &
1,2,2,1,1,2,3,2,1,1,1,1,1,0,1,1,1,1,0,0 , &
0,1,1,0,0,1,2,2,1,1,2,3,2,1,1,1,1,1,0,1 , &
1,1,1,0,0,0,1,1,0,0,1,2,2,1,1,1,2,1,1,0 , &
2,3,2,1,1,1,1,1,0,0,0,1,1,0,0,1,2,2,1,1 , &
1,2,1,1,0,2,3,2,1,1,1,1,1,0,0,0,1,1,0,0 , &
1,2,2,1,1,1,2,1,1,0,2,3,2,1,1,1,1,1,0,0 , &
0,1,1,0,0,1,2,2,1,1,1,2,1,1,0,2,3,2,1,1 , &
1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,1,2,1,1,0 , &
1,2,2,1,1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0 , &
1,2,1,1,0,1,2,2,1,1,1,1,1,0,0,0,1,1,0,0 , &
0,1,1,1,0,1,2,1,1,0,1,2,2,1,1,1,1,1,0,0 , &
0,1,1,0,0,0,1,1,1,0,1,2,1,1,0,1,2,2,1,1 , &
1,2,1,1,1,0,1,1,0,1,0,1,1,1,1,0,2,1,1,1 , &
0,0,0,0,1,1,2,1,1,1,0,1,1,0,1,0,1,1,1,1 , &
0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,1,0,1 , &
0,1,1,1,1,0,2,1,1,1,0,0,0,0,1,1,2,1,1,1 , &
0,1,1,0,1,0,1,1,1,1,0,2,1,1,1,0,0,0,0,1 , &
1,2,1,1,1,0,1,1,0,1,0,1,1,1,1,0,3,2,1,1 , &
0,2,1,1,1,1,2,1,1,1,0,1,1,0,1,0,1,1,1,1 , &
0,3,2,1,1,0,2,1,1,1,1,2,1,1,1,0,1,1,0,1 , &
0,1,1,1,1,0,3,2,1,1,0,2,1,1,1,1,2,1,1,1 , &
0,1,1,0,1,0,1,1,1,1,0,3,2,1,1,0,2,1,1,1 , &
1,2,1,1,1,0,3,2,1,1,0,1,1,1,1,0,2,1,1,0 , &
0,2,1,1,1,1,2,1,1,1,0,3,2,1,1,0,1,1,1,1 , &
0,2,1,1,0,0,2,1,1,1,1,2,1,1,1,0,3,2,1,1 , &
0,1,1,1,1,0,2,1,1,0,0,2,1,1,1,1,2,1,1,1 , &
0,3,2,1,1,0,1,1,1,1,0,2,1,1,0,0,2,1,1,1 , &
1,2,1,1,1,0,1,1,0,1,0,2,2,1,1,0,3,2,1,1 , &
0,1,1,1,1,1,2,1,1,1,0,1,1,0,1,0,2,2,1,1 , &
0,3,2,1,1,0,1,1,1,1,1,2,1,1,1,0,1,1,0,1 , &
0,2,2,1,1,0,3,2,1,1,0,1,1,1,1,1,2,1,1,1 , &
0,1,1,0,1,0,2,2,1,1,0,3,2,1,1,0,1,1,1,1 , &
1,2,1,1,1,0,3,2,1,1,0,2,2,1,1,0,2,1,1,0 , &
0,1,1,1,1,1,2,1,1,1,0,3,2,1,1,0,2,2,1,1 , &
0,2,1,1,0,0,1,1,1,1,1,2,1,1,1,0,3,2,1,1 , &
0,2,2,1,1,0,2,1,1,0,0,1,1,1,1,1,2,1,1,1 , &
0,3,2,1,1,0,2,2,1,1,0,2,1,1,0,0,1,1,1,1 , &
1,2,1,1,1,0,2,2,1,1,0,1,1,1,0,0,2,1,1,0 , &
0,1,1,1,1,1,2,1,1,1,0,2,2,1,1,0,1,1,1,0 , &
0,2,1,1,0,0,1,1,1,1,1,2,1,1,1,0,2,2,1,1 , &
0,1,1,1,0,0,2,1,1,0,0,1,1,1,1,1,2,1,1,1 , &
0,2,2,1,1,0,1,1,1,0,0,2,1,1,0,0,1,1,1,1 , &
1,2,1,1,1,0,1,1,0,0,0,2,2,1,1,0,3,2,1,1 , &
0,1,1,0,1,1,2,1,1,1,0,1,1,0,0,0,2,2,1,1 , &
0,3,2,1,1,0,1,1,0,1,1,2,1,1,1,0,1,1,0,0 , &
0,2,2,1,1,0,3,2,1,1,0,1,1,0,1,1,2,1,1,1 , &
0,1,1,0,0,0,2,2,1,1,0,3,2,1,1,0,1,1,0,1 , &
1,2,1,1,1,0,1,1,0,0,0,2,2,1,1,0,2,1,1,0 , &
0,3,2,1,1,1,2,1,1,1,0,1,1,0,0,0,2,2,1,1 , &
0,2,1,1,0,0,3,2,1,1,1,2,1,1,1,0,1,1,0,0 , &
0,2,2,1,1,0,2,1,1,0,0,3,2,1,1,1,2,1,1,1 , &
0,1,1,0,0,0,2,2,1,1,0,2,1,1,0,0,3,2,1,1 , &
1,2,1,1,1,0,1,1,0,0,0,1,1,1,0,0,2,1,1,0 , &
0,2,2,1,1,1,2,1,1,1,0,1,1,0,0,0,1,1,1,0 , &
0,2,1,1,0,0,2,2,1,1,1,2,1,1,1,0,1,1,0,0 , &
0,1,1,1,0,0,2,1,1,0,0,2,2,1,1,1,2,1,1,1 , &
0,1,1,0,0,0,1,1,1,0,0,2,1,1,0,0,2,2,1,1 , &
1,2,1,1,0,0,1,1,0,0,0,1,1,1,0,0,2,1,1,0 , &
1,2,1,1,1,1,2,1,1,0,0,1,1,0,0,0,1,1,1,0 , &
0,2,1,1,0,1,2,1,1,1,1,2,1,1,0,0,1,1,0,0 , &
0,1,1,1,0,0,2,1,1,0,1,2,1,1,1,1,2,1,1,0 , &
0,1,1,0,0,0,1,1,1,0,0,2,1,1,0,1,2,1,1,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,2,2,1,1,1 , &
0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0 , &
2,2,1,1,1,1,1,0,1,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,0,1,1,2,2,1,1,1,0,0,0,0,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,0,1,0,2,2,1,1,1,0,0,0,0,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,2,2,1,1,1 , &
0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0 , &
2,2,1,1,0,2,2,1,1,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,0,1,0,2,2,1,1,0,2,2,1,1,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,0,1,0,2,2,1,1,0,2,2,1,1,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,2,2,1,1,0 , &
2,2,1,1,1,2,2,1,1,1,1,1,0,0,0,1,1,0,1,0 , &
1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,0,1,0,1,2,1,1,1,1,1,0,1,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,0,1,1,1,2,1,1,1,0,0,0,0,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,0,1,0,1,2,1,1,1 , &
0,0,0,0,1,2,2,1,1,1,1,1,0,0,0,1,1,0,1,0 , &
1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,0,1,0,1,2,1,1,0,1,2,1,1,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,0,1,0,1,2,1,1,0,1,2,1,1,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,0,1,0,1,2,1,1,0 , &
1,2,1,1,1,2,2,1,1,1,1,1,0,0,0,1,1,0,1,0 , &
1,2,1,1,0,1,2,1,1,1,2,2,1,1,0,1,1,0,0,0 , &
1,1,0,1,0,1,2,1,1,0,2,2,1,1,1,2,2,1,1,0 , &
1,1,0,0,0,1,1,0,1,0,1,2,1,1,0,2,2,1,1,1 , &
2,2,1,1,0,1,1,0,0,0,1,1,0,1,0,1,2,1,1,0 , &
2,2,1,1,1,2,2,1,1,0,1,1,0,0,0,1,1,0,1,0 , &
1,2,1,1,0,2,2,1,1,1,1,1,0,1,0,1,1,0,0,0 , &
0,1,0,1,0,1,2,1,1,1,0,0,0,0,1,1,1,0,1,0 , &
1,1,0,0,0,0,1,0,1,0,1,2,1,1,1,1,1,0,1,1 , &
1,1,0,1,1,1,1,0,0,0,0,1,0,1,0,1,2,1,1,1 , &
0,1,0,1,1,1,1,0,1,1,1,1,0,0,0,0,1,0,1,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0 , &
0,1,0,1,0,1,2,1,1,1,0,0,0,0,1,1,1,0,1,0 , &
1,1,0,0,0,0,1,0,1,0,1,2,1,1,1,0,0,0,0,1 , &
1,1,0,1,0,1,1,0,0,0,0,1,0,1,0,1,2,1,1,0 , &
1,2,1,1,1,1,1,0,1,0,1,1,0,0,0,0,1,0,1,0 , &
1,2,1,1,0,1,2,1,1,1,1,1,0,1,0,1,1,0,0,0 , &
0,1,0,1,0,1,2,1,1,0,1,2,1,1,1,1,1,0,1,0 , &
1,1,0,0,0,0,1,0,1,0,1,2,1,1,0,1,2,1,1,1 , &
1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,2,1,1,1 , &
0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0 , &
1,2,1,1,1,0,1,0,1,1,1,1,0,0,0,0,1,0,0,0 , &
0,1,0,1,1,1,2,1,1,1,0,0,0,0,1,1,1,0,0,0 , &
0,1,0,0,0,0,1,0,1,0,1,2,1,1,1,0,0,0,0,1 , &
1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,2,1,1,1 , &
0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0 , &
1,2,1,1,0,1,2,1,1,1,1,1,0,0,0,0,1,0,0,0 , &
0,1,0,1,0,1,2,1,1,0,1,2,1,1,1,1,1,0,0,0 , &
0,1,0,0,0,0,1,0,1,0,1,2,1,1,0,1,2,1,1,1 , &
1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,2,1,1,0 , &
1,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,0 , &
0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,0,1,0,0,2,1,1,1,0,1,0,1,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,0,1,1,0,2,1,1,1,0,0,0,0,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,0,1,0,0,2,1,1,1 , &
0,0,0,0,1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,0 , &
0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,0,1,0,0,2,1,1,0,0,2,1,1,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,0,1,0,0,2,1,1,0,0,2,1,1,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,0,1,0,0,2,1,1,0 , &
0,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,0 , &
0,2,1,1,0,0,2,1,1,1,1,2,1,1,0,0,1,0,0,0 , &
0,1,0,1,0,0,2,1,1,0,1,2,1,1,1,1,2,1,1,0 , &
0,1,0,0,0,0,1,0,1,0,0,2,1,1,0,1,2,1,1,1 , &
1,2,1,1,0,0,1,0,0,0,0,1,0,1,0,0,2,1,1,0 , &
1,2,1,1,1,1,2,1,1,0,0,1,0,0,0,0,1,0,1,0 , &
0,2,1,1,0,1,2,1,1,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,1,0,1,2,2,1,1,1,0,0,0,0,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,1,0,1,2,2,1,1,1,0,0,0,0,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,1,0,1,2,2,1,1,1 , &
0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,1 , &
2,2,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,1,0,1,3,3,2,1,1,2,2,1,1,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,1,0,1,3,3,2,1,1,2,2,1,1,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,1,0,1,3,3,2,1,1 , &
2,2,1,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,1 , &
3,3,2,1,1,2,2,1,1,1,1,0,0,0,0,1,1,0,0,0 , &
3,3,2,1,1,2,2,1,1,0,2,2,1,1,1,1,0,0,0,0 , &
1,1,0,0,0,3,3,2,1,1,2,2,1,1,0,2,2,1,1,1 , &
1,0,0,0,0,1,1,0,0,0,3,3,2,1,1,2,2,1,1,0 , &
2,2,1,1,1,1,0,0,0,0,1,1,0,0,0,3,3,2,1,1 , &
2,2,1,1,0,2,2,1,1,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,1,0,0,3,3,2,1,1,1,1,1,0,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,1,0,0,3,3,2,1,1,1,1,1,0,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,3,3,2,1,1 , &
1,1,1,0,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0 , &
3,3,2,1,1,1,1,1,0,1,1,0,0,0,0,1,1,0,0,0 , &
1,1,1,0,0,2,2,1,1,0,3,3,2,1,1,1,0,0,0,0 , &
1,1,0,0,0,1,1,1,0,0,2,2,1,1,0,3,3,2,1,1 , &
1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,2,2,1,1,0 , &
3,3,2,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0 , &
2,2,1,1,0,3,3,2,1,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,1,0,1,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,1,0,1,1,2,1,1,1,0,0,0,0,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,1,0,1,1,2,1,1,1 , &
0,0,0,0,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,1 , &
1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,1,0,1,2,3,2,1,1,1,2,1,1,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,1,0,1,2,3,2,1,1,1,2,1,1,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,1,0,1,2,3,2,1,1 , &
1,2,1,1,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,1 , &
2,3,2,1,1,1,2,1,1,1,2,2,1,1,1,1,1,0,0,0 , &
2,3,2,1,1,1,2,1,1,0,1,2,1,1,1,2,2,1,1,1 , &
1,1,0,0,0,2,3,2,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,2,1,1,1,1,1,0,0,0,2,3,2,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,2,1,1,1,1,1,0,0,0,2,3,2,1,1 , &
1,2,1,1,0,1,2,1,1,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,1,0,0,2,3,2,1,1,1,1,1,0,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,1,0,0,2,3,2,1,1,1,1,1,0,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,1,0,0,2,3,2,1,1 , &
1,1,1,0,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,0 , &
2,3,2,1,1,1,1,1,0,1,2,2,1,1,1,1,1,0,0,0 , &
1,1,1,0,0,1,2,1,1,0,2,3,2,1,1,2,2,1,1,1 , &
1,1,0,0,0,1,1,1,0,0,1,2,1,1,0,2,3,2,1,1 , &
2,2,1,1,1,1,1,0,0,0,1,1,1,0,0,1,2,1,1,0 , &
2,3,2,1,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,0 , &
1,2,1,1,0,2,3,2,1,1,2,2,1,1,0,1,1,0,0,0 , &
1,1,1,0,0,1,2,1,1,0,2,2,1,1,1,2,2,1,1,0 , &
1,1,0,0,0,1,1,1,0,0,1,2,1,1,0,2,2,1,1,1 , &
2,2,1,1,0,1,1,0,0,0,1,1,1,0,0,1,2,1,1,0 , &
2,2,1,1,1,2,2,1,1,0,1,1,0,0,0,1,1,1,0,0 , &
1,2,1,1,0,2,2,1,1,1,1,1,1,0,1,1,2,1,0,1 , &
0,1,1,0,1,1,2,1,1,1,0,0,0,0,1,1,1,1,0,1 , &
1,2,1,0,1,0,1,1,0,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,0,1,1,2,1,0,1,0,1,1,0,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,0,1,1,2,1,0,1,0,1,1,0,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,0,1,1,2,1,0,1 , &
0,1,1,0,1,2,3,2,1,1,1,2,1,1,1,1,1,1,0,1 , &
1,2,1,0,1,0,1,1,0,1,2,3,2,1,1,1,2,1,1,1 , &
1,1,1,0,1,1,2,1,0,1,0,1,1,0,1,2,3,2,1,1 , &
1,2,1,1,1,1,1,1,0,1,1,2,1,0,1,0,1,1,0,1 , &
2,3,2,1,1,1,2,1,1,1,2,3,2,1,1,1,2,1,0,1 , &
0,1,1,0,1,2,4,2,1,1,1,2,1,1,1,2,3,2,1,1 , &
1,2,1,0,1,0,1,1,0,1,2,4,2,1,1,1,2,1,1,1 , &
2,3,2,1,1,1,2,1,0,1,0,1,1,0,1,2,4,2,1,1 , &
1,2,1,1,1,2,3,2,1,1,1,2,1,0,1,0,1,1,0,1 , &
2,4,2,1,1,1,2,1,1,1,2,3,2,1,1,2,4,2,1,1 , &
0,1,1,0,1,1,3,2,1,1,1,2,1,1,1,2,3,2,1,1 , &
2,4,2,1,1,0,1,1,0,1,1,3,2,1,1,1,2,1,1,1 , &
2,3,2,1,1,2,4,2,1,1,0,1,1,0,1,1,3,2,1,1 , &
1,2,1,1,1,2,3,2,1,1,2,4,2,1,1,0,1,1,0,1 , &
1,3,2,1,1,1,2,1,1,1,2,3,2,1,1,2,4,2,1,1 , &
1,3,2,1,1,1,2,1,1,0,1,2,1,1,1,2,3,2,1,1 , &
2,4,2,1,1,1,3,2,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,3,2,1,1,2,4,2,1,1,1,3,2,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,3,2,1,1,2,4,2,1,1,1,3,2,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,1,0,1,1,2,1,0,1 , &
0,1,1,0,0,2,3,2,1,1,0,1,1,0,1,1,1,1,0,1 , &
1,2,1,0,1,0,1,1,0,0,2,3,2,1,1,0,1,1,0,1 , &
1,1,1,0,1,1,2,1,0,1,0,1,1,0,0,2,3,2,1,1 , &
0,1,1,0,1,1,1,1,0,1,1,2,1,0,1,0,1,1,0,0 , &
2,3,2,1,1,0,1,1,0,1,2,3,2,1,1,1,2,1,0,1 , &
0,1,1,0,0,2,4,2,1,1,0,1,1,0,1,2,3,2,1,1 , &
1,2,1,0,1,0,1,1,0,0,2,4,2,1,1,0,1,1,0,1 , &
2,3,2,1,1,1,2,1,0,1,0,1,1,0,0,2,4,2,1,1 , &
0,1,1,0,1,2,3,2,1,1,1,2,1,0,1,0,1,1,0,0 , &
2,4,2,1,1,0,1,1,0,1,2,3,2,1,1,2,4,2,1,1 , &
0,1,1,0,0,1,3,2,1,1,0,1,1,0,1,2,3,2,1,1 , &
2,4,2,1,1,0,1,1,0,0,1,3,2,1,1,0,1,1,0,1 , &
2,3,2,1,1,2,4,2,1,1,0,1,1,0,0,1,3,2,1,1 , &
0,1,1,0,1,2,3,2,1,1,2,4,2,1,1,0,1,1,0,0 , &
1,3,2,1,1,0,1,1,0,1,2,3,2,1,1,2,4,2,1,1 , &
0,1,1,0,0,1,2,1,1,0,1,3,2,1,1,2,3,2,1,1 , &
2,4,2,1,1,0,1,1,0,0,1,2,1,1,0,1,3,2,1,1 , &
2,3,2,1,1,2,4,2,1,1,0,1,1,0,0,1,2,1,1,0 , &
1,3,2,1,1,2,3,2,1,1,2,4,2,1,1,0,1,1,0,0 , &
1,2,1,1,0,1,3,2,1,1,1,1,1,0,1,1,2,1,0,0 , &
0,1,1,0,0,2,3,2,1,1,1,2,1,0,1,1,1,1,0,1 , &
1,2,1,0,0,0,1,1,0,0,2,3,2,1,1,1,2,1,0,1 , &
1,1,1,0,1,1,2,1,0,0,0,1,1,0,0,2,3,2,1,1 , &
1,2,1,0,1,1,1,1,0,1,1,2,1,0,0,0,1,1,0,0 , &
2,3,2,1,1,1,2,1,0,1,2,3,2,1,1,1,2,1,0,0 , &
0,1,1,0,0,2,4,2,1,1,1,2,1,0,1,2,3,2,1,1 , &
1,2,1,0,0,0,1,1,0,0,2,4,2,1,1,1,2,1,0,1 , &
2,3,2,1,1,1,2,1,0,0,0,1,1,0,0,2,4,2,1,1 , &
1,2,1,0,1,2,3,2,1,1,1,2,1,0,0,0,1,1,0,0 , &
2,4,2,1,1,1,2,1,0,1,2,3,2,1,1,1,2,1,0,0 , &
0,1,1,0,0,1,2,1,1,0,2,4,2,1,1,2,3,2,1,1 , &
1,2,1,0,0,0,1,1,0,0,1,2,1,1,0,2,4,2,1,1 , &
2,3,2,1,1,1,2,1,0,0,0,1,1,0,0,1,2,1,1,0 , &
2,4,2,1,1,2,3,2,1,1,1,2,1,0,0,0,1,1,0,0 , &
1,2,1,1,0,2,4,2,1,1,1,1,1,0,0,1,2,1,0,0 , &
0,1,1,0,0,2,3,2,1,1,1,1,1,0,1,1,1,1,0,0 , &
1,2,1,0,0,0,1,1,0,0,2,3,2,1,1,1,1,1,0,1 , &
1,1,1,0,0,1,2,1,0,0,0,1,1,0,0,2,3,2,1,1 , &
1,1,1,0,1,1,1,1,0,0,1,2,1,0,0,0,1,1,0,0 , &
2,3,2,1,1,1,1,1,0,1,1,1,1,0,0,1,2,1,0,0 , &
0,1,1,0,0,1,2,1,1,0,2,3,2,1,1,1,1,1,0,0 , &
1,2,1,0,0,0,1,1,0,0,1,2,1,1,0,2,3,2,1,1 , &
1,1,1,0,0,1,2,1,0,0,0,1,1,0,0,1,2,1,1,0 , &
2,3,2,1,1,1,1,1,0,0,1,2,1,0,0,0,1,1,0,0 , &
1,2,1,1,0,2,3,2,1,1,1,1,1,0,1,1,1,0,0,0 , &
1,2,1,0,1,1,2,1,1,1,0,0,0,0,1,1,1,1,0,1 , &
1,1,0,0,0,1,2,1,0,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,1,0,1,1,1,0,0,0,1,2,1,0,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,1,0,1,1,1,0,0,0,1,2,1,0,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,1,0,1,1,1,0,0,0 , &
1,2,1,0,1,2,3,2,1,1,1,2,1,1,1,1,1,1,0,1 , &
1,1,0,0,0,1,2,1,0,1,2,3,2,1,1,1,2,1,1,1 , &
1,1,1,0,1,1,1,0,0,0,1,2,1,0,1,2,3,2,1,1 , &
1,2,1,1,1,1,1,1,0,1,1,1,0,0,0,1,2,1,0,1 , &
2,3,2,1,1,1,2,1,1,1,2,3,2,1,1,1,1,0,0,0 , &
1,2,1,0,1,2,4,2,1,1,1,2,1,1,1,2,3,2,1,1 , &
1,1,0,0,0,1,2,1,0,1,2,4,2,1,1,1,2,1,1,1 , &
2,3,2,1,1,1,1,0,0,0,1,2,1,0,1,2,4,2,1,1 , &
1,2,1,1,1,2,3,2,1,1,1,1,0,0,0,1,2,1,0,1 , &
2,4,2,1,1,1,2,1,1,1,2,3,2,1,1,1,1,0,0,0 , &
2,4,2,1,1,1,2,1,1,0,1,2,1,1,1,2,3,2,1,1 , &
1,1,0,0,0,2,4,2,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,3,2,1,1,1,1,0,0,0,2,4,2,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,3,2,1,1,1,1,0,0,0,2,4,2,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,1,0,1,1,1,0,0,0 , &
1,2,1,0,0,2,3,2,1,1,1,2,1,0,1,1,1,1,0,1 , &
1,1,0,0,0,1,2,1,0,0,2,3,2,1,1,1,2,1,0,1 , &
1,1,1,0,1,1,1,0,0,0,1,2,1,0,0,2,3,2,1,1 , &
1,2,1,0,1,1,1,1,0,1,1,1,0,0,0,1,2,1,0,0 , &
2,3,2,1,1,1,2,1,0,1,2,3,2,1,1,1,1,0,0,0 , &
1,2,1,0,0,2,4,2,1,1,1,2,1,0,1,2,3,2,1,1 , &
1,1,0,0,0,1,2,1,0,0,2,4,2,1,1,1,2,1,0,1 , &
2,3,2,1,1,1,1,0,0,0,1,2,1,0,0,2,4,2,1,1 , &
1,2,1,0,1,2,3,2,1,1,1,1,0,0,0,1,2,1,0,0 , &
2,4,2,1,1,1,2,1,0,1,2,3,2,1,1,1,1,0,0,0 , &
1,2,1,0,0,1,2,1,1,0,2,4,2,1,1,2,3,2,1,1 , &
1,1,0,0,0,1,2,1,0,0,1,2,1,1,0,2,4,2,1,1 , &
2,3,2,1,1,1,1,0,0,0,1,2,1,0,0,1,2,1,1,0 , &
2,4,2,1,1,2,3,2,1,1,1,1,0,0,0,1,2,1,0,0 , &
1,2,1,1,0,2,4,2,1,1,1,1,1,0,0,1,1,0,0,0 , &
1,2,1,0,0,2,3,2,1,1,1,1,1,0,1,1,1,1,0,0 , &
1,1,0,0,0,1,2,1,0,0,2,3,2,1,1,1,1,1,0,1 , &
1,1,1,0,0,1,1,0,0,0,1,2,1,0,0,2,3,2,1,1 , &
1,1,1,0,1,1,1,1,0,0,1,1,0,0,0,1,2,1,0,0 , &
2,3,2,1,1,1,1,1,0,1,1,1,1,0,0,1,1,0,0,0 , &
1,2,1,0,0,1,2,1,1,0,2,3,2,1,1,1,1,1,0,0 , &
1,1,0,0,0,1,2,1,0,0,1,2,1,1,0,2,3,2,1,1 , &
1,1,1,0,0,1,1,0,0,0,1,2,1,0,0,1,2,1,1,0 , &
2,3,2,1,1,1,1,1,0,0,1,1,0,0,0,1,2,1,0,0 , &
1,2,1,1,0,2,3,2,1,1,1,2,1,0,1,0,1,0,0,0 , &
0,1,1,0,1,1,2,1,1,1,0,0,0,0,1,1,2,1,0,1 , &
0,1,0,0,0,0,1,1,0,1,1,2,1,1,1,0,0,0,0,1 , &
1,2,1,0,1,0,1,0,0,0,0,1,1,0,1,1,2,1,1,1 , &
0,0,0,0,1,1,2,1,0,1,0,1,0,0,0,0,1,1,0,1 , &
1,2,1,1,1,0,0,0,0,1,1,2,1,0,1,0,1,0,0,0 , &
0,1,1,0,1,2,4,2,1,1,1,2,1,1,1,1,2,1,0,1 , &
0,1,0,0,0,0,1,1,0,1,2,4,2,1,1,1,2,1,1,1 , &
1,2,1,0,1,0,1,0,0,0,0,1,1,0,1,2,4,2,1,1 , &
1,2,1,1,1,1,2,1,0,1,0,1,0,0,0,0,1,1,0,1 , &
2,4,2,1,1,1,2,1,1,1,2,4,2,1,1,0,1,0,0,0 , &
0,1,1,0,1,1,3,2,1,1,1,2,1,1,1,2,4,2,1,1 , &
0,1,0,0,0,0,1,1,0,1,1,3,2,1,1,1,2,1,1,1 , &
2,4,2,1,1,0,1,0,0,0,0,1,1,0,1,1,3,2,1,1 , &
1,2,1,1,1,2,4,2,1,1,0,1,0,0,0,0,1,1,0,1 , &
1,3,2,1,1,1,2,1,1,1,2,4,2,1,1,0,1,0,0,0 , &
1,3,2,1,1,1,2,1,1,0,1,2,1,1,1,2,4,2,1,1 , &
0,1,0,0,0,1,3,2,1,1,1,2,1,1,0,1,2,1,1,1 , &
2,4,2,1,1,0,1,0,0,0,1,3,2,1,1,1,2,1,1,0 , &
1,2,1,1,1,2,4,2,1,1,0,1,0,0,0,1,3,2,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,2,1,0,1,0,1,0,0,0 , &
0,1,1,0,0,2,4,2,1,1,0,1,1,0,1,1,2,1,0,1 , &
0,1,0,0,0,0,1,1,0,0,2,4,2,1,1,0,1,1,0,1 , &
1,2,1,0,1,0,1,0,0,0,0,1,1,0,0,2,4,2,1,1 , &
0,1,1,0,1,1,2,1,0,1,0,1,0,0,0,0,1,1,0,0 , &
2,4,2,1,1,0,1,1,0,1,2,4,2,1,1,0,1,0,0,0 , &
0,1,1,0,0,1,3,2,1,1,0,1,1,0,1,2,4,2,1,1 , &
0,1,0,0,0,0,1,1,0,0,1,3,2,1,1,0,1,1,0,1 , &
2,4,2,1,1,0,1,0,0,0,0,1,1,0,0,1,3,2,1,1 , &
0,1,1,0,1,2,4,2,1,1,0,1,0,0,0,0,1,1,0,0 , &
1,3,2,1,1,0,1,1,0,1,2,4,2,1,1,0,1,0,0,0 , &
0,1,1,0,0,1,2,1,1,0,1,3,2,1,1,2,4,2,1,1 , &
0,1,0,0,0,0,1,1,0,0,1,2,1,1,0,1,3,2,1,1 , &
2,4,2,1,1,0,1,0,0,0,0,1,1,0,0,1,2,1,1,0 , &
1,3,2,1,1,2,4,2,1,1,0,1,0,0,0,0,1,1,0,0 , &
1,2,1,1,0,1,3,2,1,1,1,2,1,0,0,0,1,0,0,0 , &
0,1,1,0,0,2,4,2,1,1,1,2,1,0,1,1,2,1,0,0 , &
0,1,0,0,0,0,1,1,0,0,2,4,2,1,1,1,2,1,0,1 , &
1,2,1,0,0,0,1,0,0,0,0,1,1,0,0,2,4,2,1,1 , &
1,2,1,0,1,1,2,1,0,0,0,1,0,0,0,0,1,1,0,0 , &
2,4,2,1,1,1,2,1,0,1,1,2,1,0,0,0,1,0,0,0 , &
0,1,1,0,0,1,2,1,1,0,2,4,2,1,1,1,2,1,0,0 , &
0,1,0,0,0,0,1,1,0,0,1,2,1,1,0,2,4,2,1,1 , &
1,2,1,0,0,0,1,0,0,0,0,1,1,0,0,1,2,1,1,0 , &
2,4,2,1,1,1,2,1,0,0,0,1,0,0,0,0,1,1,0,0 , &
1,2,1,1,0,2,4,2,1,1,1,1,0,0,0,0,1,0,0,0 , &
1,2,1,0,1,1,2,1,1,1,0,0,0,0,1,1,1,0,0,0 , &
0,1,0,0,0,1,2,1,0,1,1,2,1,1,1,0,0,0,0,1 , &
1,1,0,0,0,0,1,0,0,0,1,2,1,0,1,1,2,1,1,1 , &
0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,1 , &
1,2,1,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0 , &
1,2,1,0,1,2,4,2,1,1,1,2,1,1,1,1,1,0,0,0 , &
0,1,0,0,0,1,2,1,0,1,2,4,2,1,1,1,2,1,1,1 , &
1,1,0,0,0,0,1,0,0,0,1,2,1,0,1,2,4,2,1,1 , &
1,2,1,1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,1 , &
2,4,2,1,1,1,2,1,1,1,1,1,0,0,0,0,1,0,0,0 , &
2,4,2,1,1,1,2,1,1,0,1,2,1,1,1,1,1,0,0,0 , &
0,1,0,0,0,2,4,2,1,1,1,2,1,1,0,1,2,1,1,1 , &
1,1,0,0,0,0,1,0,0,0,2,4,2,1,1,1,2,1,1,0 , &
1,2,1,1,1,1,1,0,0,0,0,1,0,0,0,2,4,2,1,1 , &
1,2,1,1,0,1,2,1,1,1,1,1,0,0,0,0,1,0,0,0 , &
1,2,1,0,0,2,4,2,1,1,1,2,1,0,1,1,1,0,0,0 , &
0,1,0,0,0,1,2,1,0,0,2,4,2,1,1,1,2,1,0,1 , &
1,1,0,0,0,0,1,0,0,0,1,2,1,0,0,2,4,2,1,1 , &
1,2,1,0,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,0 , &
2,4,2,1,1,1,2,1,0,1,1,1,0,0,0,0,1,0,0,0 , &
1,2,1,0,0,1,2,1,1,0,2,4,2,1,1,1,1,0,0,0 , &
0,1,0,0,0,1,2,1,0,0,1,2,1,1,0,2,4,2,1,1 , &
1,1,0,0,0,0,1,0,0,0,1,2,1,0,0,1,2,1,1,0 , &
2,4,2,1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,0 , &
1,2,1,1,0,2,4,2,1,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,1,0,1,0,2,1,1,1,0,0,0,0,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,1,0,1,0,2,1,1,1,0,0,0,0,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,1,0,1,0,2,1,1,1 , &
0,0,0,0,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,1 , &
0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,1,0,1,0,3,2,1,1,0,2,1,1,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,1,0,1,0,3,2,1,1,0,2,1,1,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,1,0,1,0,3,2,1,1 , &
0,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,1 , &
0,3,2,1,1,0,2,1,1,1,1,2,1,1,1,0,1,0,0,0 , &
0,3,2,1,1,0,2,1,1,0,0,2,1,1,1,1,2,1,1,1 , &
0,1,0,0,0,0,3,2,1,1,0,2,1,1,0,0,2,1,1,1 , &
1,2,1,1,1,0,1,0,0,0,0,3,2,1,1,0,2,1,1,0 , &
0,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,3,2,1,1 , &
0,2,1,1,0,0,2,1,1,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,1,0,0,0,3,2,1,1,0,1,1,0,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,1,0,0,0,3,2,1,1,0,1,1,0,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,1,0,0,0,3,2,1,1 , &
0,1,1,0,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,0 , &
0,3,2,1,1,0,1,1,0,1,1,2,1,1,1,0,1,0,0,0 , &
0,1,1,0,0,0,2,1,1,0,0,3,2,1,1,1,2,1,1,1 , &
0,1,0,0,0,0,1,1,0,0,0,2,1,1,0,0,3,2,1,1 , &
1,2,1,1,1,0,1,0,0,0,0,1,1,0,0,0,2,1,1,0 , &
0,3,2,1,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,0 , &
0,2,1,1,0,0,3,2,1,1,1,2,1,1,0,0,1,0,0,0 , &
0,1,1,0,0,0,2,1,1,0,1,2,1,1,1,1,2,1,1,0 , &
0,1,0,0,0,0,1,1,0,0,0,2,1,1,0,1,2,1,1,1 , &
1,2,1,1,0,0,1,0,0,0,0,1,1,0,0,0,2,1,1,0 , &
1,2,1,1,1,1,2,1,1,0,0,1,0,0,0,0,1,1,0,0 , &
0,2,1,1,0,1,2,1,1,1],[5,5,826])
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90 <==
! Isolated candidate generated from the audited scalar endpoint source.
! Original source SHA256: 39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a
! No changes to that source, the physical map, endpoint forest, or production.
module mid_supported_first_jet_physics_qp
use endpoint_first_jet_qp
implicit none
private
public::physical_series,gram_frame,make_gram_frame,gram_square_for_matching,tree_series_gram
type::gram_frame
 type(series)::amp(2,3)
 integer::map(3)=0
end type
public::configure_filter,face_is_zero
integer,parameter::nt_filter=3676,pmin_filter=-2,pmax_filter=5
integer,parameter::term_power(10,nt_filter)=reshape([ &
-1,-1,0,1,-1,1,0,0,0,0,-1,-1,0,1,0,0,0,0,0,0, &
-1,-1,0,1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,0,-1,0, &
-1,-1,0,1,1,-1,0,0,0,0,-1,-1,0,1,1,0,0,-1,0,0, &
-1,-1,0,1,1,0,0,0,-1,0,-1,-1,0,2,-1,0,0,0,0,0, &
-1,-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,0,0,-1,0,0, &
-1,-1,0,2,0,0,0,0,-1,0,-1,-1,0,2,0,3,-2,0,-2,0, &
-1,-1,0,2,1,2,-2,-2,0,0,-1,-1,0,2,1,2,-2,0,-2,0, &
-1,-1,0,2,2,1,-2,-2,0,0,-1,-1,0,2,2,1,-2,0,-2,0, &
-1,-1,0,2,3,0,-2,-2,0,0,-1,-1,0,3,-1,-1,0,0,0,0, &
-1,-1,0,3,0,0,0,-1,-1,0,-1,-1,0,3,1,1,-2,-2,0,0, &
-1,-1,0,3,1,1,-2,0,-2,0,-1,-1,0,4,0,1,-2,0,-2,0, &
-1,-1,0,4,1,0,-2,-2,0,0,-1,-1,1,0,-1,1,0,0,0,0, &
-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,0,1,-1,0,0,0,0, &
-1,-1,1,0,1,1,0,-1,-1,0,-1,-1,1,1,0,1,-1,-1,0,0, &
-1,-1,1,1,0,1,-1,0,-1,0,-1,-1,1,1,1,0,-1,-1,0,0, &
-1,-1,1,1,1,0,-1,0,-1,0,-1,-1,1,2,0,0,-2,0,0,0, &
-1,-1,1,2,0,2,-2,-2,0,0,-1,-1,1,2,0,2,-2,0,-2,0, &
-1,-1,1,2,1,1,-2,-2,0,0,-1,-1,1,2,1,1,-2,0,-2,0, &
-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,1,2,2,0,-2,0,-2,0, &
-1,-1,1,3,0,1,-2,-2,0,0,-1,-1,1,3,0,1,-2,0,-2,0, &
-1,-1,1,3,1,0,-2,-2,0,0,-1,-1,1,3,1,0,-2,0,-2,0, &
-1,-1,1,4,0,0,-2,-2,0,0,-1,-1,1,4,0,0,-2,0,-2,0, &
-1,-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,0,-1,0,0,0,0, &
-1,-1,2,2,-1,2,-2,-2,0,0,-1,-1,2,2,0,1,-2,-2,0,0, &
-1,-1,2,2,0,1,-2,0,-2,0,-1,-1,2,2,1,0,-2,-2,0,0, &
-1,-1,2,2,1,0,-2,0,-2,0,-1,-1,2,2,2,-1,-2,0,-2,0, &
-1,-1,2,3,-1,1,-2,-2,0,0,-1,-1,2,3,0,0,-2,-2,0,0, &
-1,-1,2,3,0,0,-2,0,-2,0,-1,-1,2,3,1,-1,-2,0,-2,0, &
-1,-1,2,4,-1,0,-2,-2,0,0,-1,-1,2,4,0,-1,-2,0,-2,0, &
-1,-1,3,0,-1,-1,0,0,0,0,-1,-1,3,2,-1,1,-2,-2,0,0, &
-1,-1,3,2,0,0,-2,-2,0,0,-1,-1,3,2,0,0,-2,0,-2,0, &
-1,-1,3,2,1,-1,-2,0,-2,0,-1,-1,4,2,-1,0,-2,-2,0,0, &
-1,-1,4,2,0,-1,-2,0,-2,0,-1,0,-1,-1,1,1,0,0,0,0, &
-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,-1,3,-1,0,0,0,0, &
-1,0,-1,0,1,0,0,0,0,0,-1,0,-1,0,1,1,-1,0,0,0, &
-1,0,-1,0,1,1,0,0,-1,0,-1,0,-1,0,2,-1,0,0,0,0, &
-1,0,-1,0,2,0,-1,0,0,0,-1,0,-1,0,2,0,0,0,-1,0, &
-1,0,-1,0,2,3,0,-2,-2,0,-1,0,-1,0,3,0,-1,0,-1,0, &
-1,0,-1,0,4,1,0,-2,-2,0,-1,0,-1,1,1,-1,0,0,0,0, &
-1,0,-1,1,1,0,-1,0,0,0,-1,0,-1,1,1,0,0,0,-1,0, &
-1,0,-1,1,2,2,-2,-2,0,0,-1,0,-1,1,2,2,0,-2,-2,0, &
-1,0,-1,1,3,1,-2,-2,0,0,-1,0,-1,1,3,1,0,-2,-2,0, &
-1,0,-1,1,4,0,-2,-2,0,0,-1,0,-1,2,2,1,-2,-2,0,0, &
-1,0,-1,2,2,1,0,-2,-2,0,-1,0,-1,3,2,0,-2,-2,0,0, &
-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0,0, &
-1,0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,0,-1,0,0,0, &
-1,0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,0, &
-1,0,0,0,1,1,-1,-1,0,0,-1,0,0,0,1,1,-1,0,-1,0, &
-1,0,0,0,1,1,0,-2,0,0,-1,0,0,0,1,3,0,-2,-2,0, &
-1,0,0,0,1,3,0,-2,0,-2,-1,0,0,0,2,-1,-1,0,0,0, &
-1,0,0,0,2,-1,0,0,-1,0,-1,0,0,0,2,0,-1,-1,0,0, &
-1,0,0,0,2,0,-1,0,-1,0,-1,0,0,0,2,2,0,-2,-2,0, &
-1,0,0,0,2,2,0,-2,0,-2,-1,0,0,0,3,-1,-1,0,-1,0, &
-1,0,0,0,3,1,0,-2,-2,0,-1,0,0,0,3,1,0,-2,0,-2, &
-1,0,0,0,4,0,0,-2,-2,0,-1,0,0,0,4,0,0,-2,0,-2, &
-1,0,0,0,5,-1,0,-2,0,-2,-1,0,0,1,-1,0,0,0,0,0, &
-1,0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,0,-1,0,0,0, &
-1,0,0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,0,-1,0, &
-1,0,0,1,0,1,-2,0,0,0,-1,0,0,1,0,1,-1,-1,0,0, &
-1,0,0,1,0,1,0,-1,-1,0,-1,0,0,1,0,3,-2,0,-2,0, &
-1,0,0,1,0,3,-2,0,0,-2,-1,0,0,1,1,-1,-1,0,0,0, &
-1,0,0,1,1,-1,0,-1,0,0,-1,0,0,1,1,-1,0,0,-1,0, &
-1,0,0,1,1,0,-2,0,0,0,-1,0,0,1,1,0,-1,0,-1,0, &
-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,1,0,0,-1,-1,0, &
-1,0,0,1,1,2,-2,-2,0,0,-1,0,0,1,1,2,-2,0,-2,0, &
-1,0,0,1,1,2,-2,0,0,-2,-1,0,0,1,1,2,0,-2,-2,0, &
-1,0,0,1,1,2,0,-2,0,-2,-1,0,0,1,2,-1,-1,0,-1,0, &
-1,0,0,1,2,-1,0,-1,-1,0,-1,0,0,1,2,1,-2,-2,0,0, &
-1,0,0,1,2,1,-2,0,-2,0,-1,0,0,1,2,1,-2,0,0,-2, &
-1,0,0,1,2,1,0,-2,-2,0,-1,0,0,1,2,1,0,-2,0,-2, &
-1,0,0,1,3,0,-2,-2,0,0,-1,0,0,1,3,0,-2,0,-2,0, &
-1,0,0,1,3,0,-2,0,0,-2,-1,0,0,1,3,0,0,-2,-2,0, &
-1,0,0,1,3,0,0,-2,0,-2,-1,0,0,1,4,-1,-2,0,0,-2, &
-1,0,0,1,4,-1,0,-2,0,-2,-1,0,0,2,-1,-1,0,0,0,0, &
-1,0,0,2,0,-1,0,-1,0,0,-1,0,0,2,0,-1,0,0,-1,0, &
-1,0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,0,-1,-1,0, &
-1,0,0,2,0,2,-2,0,-2,0,-1,0,0,2,0,2,-2,0,0,-2, &
-1,0,0,2,1,-1,-1,0,-1,0,-1,0,0,2,1,-1,0,-1,-1,0, &
-1,0,0,2,1,1,-2,-2,0,0,-1,0,0,2,1,1,-2,0,-2,0, &
-1,0,0,2,1,1,-2,0,0,-2,-1,0,0,2,1,1,0,-2,-2,0, &
-1,0,0,2,1,1,0,-2,0,-2,-1,0,0,2,2,0,-2,-2,0,0, &
-1,0,0,2,2,0,-2,0,-2,0,-1,0,0,2,2,0,-2,0,0,-2, &
-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,2,2,0,0,-2,0,-2, &
-1,0,0,2,3,-1,-2,0,0,-2,-1,0,0,2,3,-1,0,-2,0,-2, &
-1,0,0,3,0,-1,0,-1,-1,0,-1,0,0,3,0,1,-2,0,-2,0, &
-1,0,0,3,0,1,-2,0,0,-2,-1,0,0,3,1,0,-2,-2,0,0, &
-1,0,0,3,1,0,-2,0,-2,0,-1,0,0,3,1,0,-2,0,0,-2, &
-1,0,0,3,1,0,0,-2,-2,0,-1,0,0,3,1,0,0,-2,0,-2, &
-1,0,0,3,2,-1,-2,0,0,-2,-1,0,0,3,2,-1,0,-2,0,-2, &
-1,0,0,4,0,0,-2,0,-2,0,-1,0,0,4,0,0,-2,0,0,-2, &
-1,0,0,4,1,-1,-2,0,0,-2,-1,0,0,4,1,-1,0,-2,0,-2, &
-1,0,0,5,0,-1,-2,0,0,-2,-1,0,1,-1,1,-1,0,0,0,0, &
-1,0,1,-1,1,1,0,-1,0,-1,-1,0,1,0,-1,0,0,0,0,0, &
-1,0,1,0,-1,1,-1,0,0,0,-1,0,1,0,-1,1,0,0,0,-1, &
-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0,0, &
-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,0,-1, &
-1,0,1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-1, &
-1,0,1,0,0,1,0,-2,0,0,-1,0,1,0,0,3,0,-2,-2,0, &
-1,0,1,0,0,3,0,-2,0,-2,-1,0,1,0,1,-1,-1,0,0,0, &
-1,0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,-1, &
-1,0,1,0,1,0,-1,0,-1,0,-1,0,1,0,1,0,-1,0,0,-1, &
-1,0,1,0,1,0,0,-1,-1,0,-1,0,1,0,1,0,0,-1,0,-1, &
-1,0,1,0,1,2,0,-2,-2,0,-1,0,1,0,1,2,0,-2,0,-2, &
-1,0,1,0,2,-1,-1,0,-1,0,-1,0,1,0,2,-1,-1,0,0,-1, &
-1,0,1,0,2,1,0,-2,-2,0,-1,0,1,0,2,1,0,-2,0,-2, &
-1,0,1,0,3,0,0,-2,-2,0,-1,0,1,0,3,0,0,-2,0,-2, &
-1,0,1,0,4,-1,0,-2,-2,0,-1,0,1,0,4,-1,0,-2,0,-2, &
-1,0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,0,-1,0,-1, &
-1,0,1,1,0,-1,-1,0,0,0,-1,0,1,1,0,-1,0,-1,0,0, &
-1,0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,0,0,0,-1, &
-1,0,1,1,0,0,-2,0,0,0,-1,0,1,1,0,0,-1,0,-1,0, &
-1,0,1,1,0,0,-1,0,0,-1,-1,0,1,1,0,0,0,-2,0,0, &
-1,0,1,1,0,0,0,-1,-1,0,-1,0,1,1,0,0,0,-1,0,-1, &
-1,0,1,1,0,2,-2,-2,0,0,-1,0,1,1,0,2,-2,0,-2,0, &
-1,0,1,1,0,2,-2,0,0,-2,-1,0,1,1,0,2,0,-2,-2,0, &
-1,0,1,1,0,2,0,-2,0,-2,-1,0,1,1,1,-1,-1,0,-1,0, &
-1,0,1,1,1,1,-2,-2,0,0,-1,0,1,1,1,1,-2,0,-2,0, &
-1,0,1,1,1,1,-2,0,0,-2,-1,0,1,1,1,1,0,-2,-2,0, &
-1,0,1,1,1,1,0,-2,0,-2,-1,0,1,1,2,0,-2,-2,0,0, &
-1,0,1,1,2,0,-2,0,-2,0,-1,0,1,1,2,0,-2,0,0,-2, &
-1,0,1,1,2,0,0,-2,-2,0,-1,0,1,1,2,0,0,-2,0,-2, &
-1,0,1,1,3,-1,-2,0,-2,0,-1,0,1,1,3,-1,-2,0,0,-2, &
-1,0,1,1,3,-1,0,-2,-2,0,-1,0,1,1,3,-1,0,-2,0,-2, &
-1,0,1,2,0,-1,-1,0,-1,0,-1,0,1,2,0,-1,0,-1,0,-1, &
-1,0,1,2,0,1,-2,-2,0,0,-1,0,1,2,0,1,-2,0,-2,0, &
-1,0,1,2,0,1,-2,0,0,-2,-1,0,1,2,0,1,0,-2,-2,0, &
-1,0,1,2,0,1,0,-2,0,-2,-1,0,1,2,1,0,-2,-2,0,0, &
-1,0,1,2,1,0,-2,0,-2,0,-1,0,1,2,1,0,-2,0,0,-2, &
-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,2,1,0,0,-2,0,-2, &
-1,0,1,2,2,-1,-2,0,-2,0,-1,0,1,2,2,-1,-2,0,0,-2, &
-1,0,1,2,2,-1,0,-2,-2,0,-1,0,1,2,2,-1,0,-2,0,-2, &
-1,0,1,3,0,0,-2,-2,0,0,-1,0,1,3,0,0,-2,0,-2,0, &
-1,0,1,3,0,0,-2,0,0,-2,-1,0,1,3,0,0,0,-2,-2,0, &
-1,0,1,3,0,0,0,-2,0,-2,-1,0,1,3,1,-1,-2,0,-2,0, &
-1,0,1,3,1,-1,-2,0,0,-2,-1,0,1,3,1,-1,0,-2,-2,0, &
-1,0,1,3,1,-1,0,-2,0,-2,-1,0,1,4,0,-1,-2,0,-2,0, &
-1,0,1,4,0,-1,-2,0,0,-2,-1,0,1,4,0,-1,0,-2,0,-2, &
-1,0,2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,0,-1,0,0,0, &
-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,-1,3,0,-2,0,-2, &
-1,0,2,0,0,-1,-1,0,0,0,-1,0,2,0,0,-1,0,0,0,-1, &
-1,0,2,0,0,0,-1,-1,0,0,-1,0,2,0,0,0,-1,0,0,-1, &
-1,0,2,0,0,2,0,-2,-2,0,-1,0,2,0,0,2,0,-2,0,-2, &
-1,0,2,0,1,-1,-1,0,-1,0,-1,0,2,0,1,-1,-1,0,0,-1, &
-1,0,2,0,1,1,0,-2,-2,0,-1,0,2,0,1,1,0,-2,0,-2, &
-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,0,2,0,0,-2,0,-2, &
-1,0,2,0,3,-1,0,-2,-2,0,-1,0,2,0,3,-1,0,-2,0,-2, &
-1,0,2,1,-1,0,0,-2,0,0,-1,0,2,1,-1,2,-2,-2,0,0, &
-1,0,2,1,-1,2,0,-2,0,-2,-1,0,2,1,0,-1,-1,0,-1,0, &
-1,0,2,1,0,-1,0,-1,0,-1,-1,0,2,1,0,1,-2,-2,0,0, &
-1,0,2,1,0,1,-2,0,-2,0,-1,0,2,1,0,1,-2,0,0,-2, &
-1,0,2,1,0,1,0,-2,-2,0,-1,0,2,1,0,1,0,-2,0,-2, &
-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,-2,0,-2,0, &
-1,0,2,1,1,0,-2,0,0,-2,-1,0,2,1,1,0,0,-2,-2,0, &
-1,0,2,1,1,0,0,-2,0,-2,-1,0,2,1,2,-1,-2,0,-2,0, &
-1,0,2,1,2,-1,-2,0,0,-2,-1,0,2,1,2,-1,0,-2,-2,0, &
-1,0,2,1,2,-1,0,-2,0,-2,-1,0,2,2,-1,1,-2,-2,0,0, &
-1,0,2,2,-1,1,0,-2,0,-2,-1,0,2,2,0,0,-2,-2,0,0, &
-1,0,2,2,0,0,-2,0,-2,0,-1,0,2,2,0,0,-2,0,0,-2, &
-1,0,2,2,0,0,0,-2,-2,0,-1,0,2,2,0,0,0,-2,0,-2, &
-1,0,2,2,1,-1,-2,0,-2,0,-1,0,2,2,1,-1,-2,0,0,-2, &
-1,0,2,2,1,-1,0,-2,-2,0,-1,0,2,2,1,-1,0,-2,0,-2, &
-1,0,2,3,-1,0,-2,-2,0,0,-1,0,2,3,-1,0,0,-2,0,-2, &
-1,0,2,3,0,-1,-2,0,-2,0,-1,0,2,3,0,-1,-2,0,0,-2, &
-1,0,2,3,0,-1,0,-2,-2,0,-1,0,2,3,0,-1,0,-2,0,-2, &
-1,0,2,4,-1,-1,0,-2,0,-2,-1,0,3,0,-1,0,-1,0,0,-1, &
-1,0,3,0,0,-1,-1,0,0,-1,-1,0,3,0,0,1,0,-2,-2,0, &
-1,0,3,0,0,1,0,-2,0,-2,-1,0,3,0,1,0,0,-2,-2,0, &
-1,0,3,0,1,0,0,-2,0,-2,-1,0,3,0,2,-1,0,-2,-2,0, &
-1,0,3,0,2,-1,0,-2,0,-2,-1,0,3,1,-1,1,-2,-2,0,0, &
-1,0,3,1,-1,1,0,-2,0,-2,-1,0,3,1,0,0,-2,-2,0,0, &
-1,0,3,1,0,0,-2,0,-2,0,-1,0,3,1,0,0,-2,0,0,-2, &
-1,0,3,1,0,0,0,-2,-2,0,-1,0,3,1,0,0,0,-2,0,-2, &
-1,0,3,1,1,-1,-2,0,-2,0,-1,0,3,1,1,-1,-2,0,0,-2, &
-1,0,3,1,1,-1,0,-2,-2,0,-1,0,3,1,1,-1,0,-2,0,-2, &
-1,0,3,2,-1,0,-2,-2,0,0,-1,0,3,2,-1,0,0,-2,0,-2, &
-1,0,3,2,0,-1,-2,0,-2,0,-1,0,3,2,0,-1,-2,0,0,-2, &
-1,0,3,2,0,-1,0,-2,-2,0,-1,0,3,2,0,-1,0,-2,0,-2, &
-1,0,4,0,-1,1,0,-2,0,-2,-1,0,4,0,0,0,0,-2,-2,0, &
-1,0,4,0,0,0,0,-2,0,-2,-1,0,4,0,1,-1,0,-2,-2,0, &
-1,0,4,0,1,-1,0,-2,0,-2,-1,0,4,1,-1,0,-2,-2,0,0, &
-1,0,4,1,-1,0,0,-2,0,-2,-1,0,4,1,0,-1,-2,0,-2,0, &
-1,0,4,1,0,-1,0,-2,-2,0,-1,0,4,1,0,-1,0,-2,0,-2, &
-1,0,4,2,-1,-1,0,-2,0,-2,-1,0,5,0,0,-1,0,-2,-2,0, &
-1,1,-1,-1,0,1,0,0,0,0,-1,1,-1,0,0,0,0,0,0,0, &
-1,1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,0,-1,-1,0, &
-1,1,-1,0,2,0,0,-2,0,0,-1,1,-1,0,2,2,-2,-2,0,0, &
-1,1,-1,0,2,2,0,-2,-2,0,-1,1,-1,0,3,1,-2,-2,0,0, &
-1,1,-1,0,3,1,0,-2,-2,0,-1,1,-1,0,4,0,-2,-2,0,0, &
-1,1,-1,0,4,0,0,-2,-2,0,-1,1,-1,1,0,-1,0,0,0,0, &
-1,1,-1,1,0,1,-1,0,-1,0,-1,1,-1,1,1,0,-1,-1,0,0, &
-1,1,-1,1,1,0,0,-1,-1,0,-1,1,-1,1,2,1,-2,-2,0,0, &
-1,1,-1,1,2,1,0,-2,-2,0,-1,1,-1,1,3,0,-2,-2,0,0, &
-1,1,-1,1,3,0,0,-2,-2,0,-1,1,-1,2,2,0,-2,-2,0,0, &
-1,1,-1,2,2,0,0,-2,-2,0,-1,1,0,-1,0,0,0,0,0,0, &
-1,1,0,-1,0,1,0,-1,0,0,-1,1,0,-1,0,1,0,0,0,-1, &
-1,1,0,-1,1,1,-1,-1,0,0,-1,1,0,-1,1,1,-1,0,0,-1, &
-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1,0,0,0, &
-1,1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,0,-1, &
-1,1,0,0,0,1,-2,0,0,0,-1,1,0,0,0,1,-1,-1,0,0, &
-1,1,0,0,0,1,0,-1,0,-1,-1,1,0,0,0,3,-2,0,-2,0, &
-1,1,0,0,0,3,-2,0,0,-2,-1,1,0,0,1,-1,-1,0,0,0, &
-1,1,0,0,1,-1,0,-1,0,0,-1,1,0,0,1,-1,0,0,-1,0, &
-1,1,0,0,1,-1,0,0,0,-1,-1,1,0,0,1,0,-2,0,0,0, &
-1,1,0,0,1,0,-1,0,-1,0,-1,1,0,0,1,0,-1,0,0,-1, &
-1,1,0,0,1,0,0,-2,0,0,-1,1,0,0,1,0,0,-1,-1,0, &
-1,1,0,0,1,0,0,-1,0,-1,-1,1,0,0,1,2,-2,-2,0,0, &
-1,1,0,0,1,2,-2,0,-2,0,-1,1,0,0,1,2,-2,0,0,-2, &
-1,1,0,0,1,2,0,-2,-2,0,-1,1,0,0,1,2,0,-2,0,-2, &
-1,1,0,0,2,-1,-1,0,0,-1,-1,1,0,0,2,-1,0,-1,-1,0, &
-1,1,0,0,2,1,-2,-2,0,0,-1,1,0,0,2,1,-2,0,-2,0, &
-1,1,0,0,2,1,-2,0,0,-2,-1,1,0,0,2,1,0,-2,-2,0, &
-1,1,0,0,2,1,0,-2,0,-2,-1,1,0,0,3,0,-2,-2,0,0, &
-1,1,0,0,3,0,-2,0,-2,0,-1,1,0,0,3,0,-2,0,0,-2, &
-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,0,3,0,0,-2,0,-2, &
-1,1,0,0,4,-1,-2,0,0,-2,-1,1,0,0,4,-1,0,-2,-2,0, &
-1,1,0,0,4,-1,0,-2,0,-2,-1,1,0,1,-1,-1,0,0,0,0, &
-1,1,0,1,-1,1,-1,0,0,-1,-1,1,0,1,0,-1,0,-1,0,0, &
-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,-1,0,0,0,-1, &
-1,1,0,1,0,0,-1,0,-1,0,-1,1,0,1,0,0,-1,0,0,-1, &
-1,1,0,1,0,0,0,-1,-1,0,-1,1,0,1,0,0,0,-1,0,-1, &
-1,1,0,1,0,2,-2,0,-2,0,-1,1,0,1,0,2,-2,0,0,-2, &
-1,1,0,1,1,-1,0,-1,-1,0,-1,1,0,1,1,1,-2,-2,0,0, &
-1,1,0,1,1,1,-2,0,-2,0,-1,1,0,1,1,1,-2,0,0,-2, &
-1,1,0,1,1,1,0,-2,-2,0,-1,1,0,1,1,1,0,-2,0,-2, &
-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,-2,0,-2,0, &
-1,1,0,1,2,0,-2,0,0,-2,-1,1,0,1,2,0,0,-2,-2,0, &
-1,1,0,1,2,0,0,-2,0,-2,-1,1,0,1,3,-1,-2,0,-2,0, &
-1,1,0,1,3,-1,-2,0,0,-2,-1,1,0,1,3,-1,0,-2,-2,0, &
-1,1,0,1,3,-1,0,-2,0,-2,-1,1,0,2,0,-1,0,-1,-1,0, &
-1,1,0,2,0,-1,0,-1,0,-1,-1,1,0,2,0,1,-2,0,-2,0, &
-1,1,0,2,0,1,-2,0,0,-2,-1,1,0,2,1,0,-2,-2,0,0, &
-1,1,0,2,1,0,-2,0,-2,0,-1,1,0,2,1,0,-2,0,0,-2, &
-1,1,0,2,1,0,0,-2,-2,0,-1,1,0,2,1,0,0,-2,0,-2, &
-1,1,0,2,2,-1,-2,0,-2,0,-1,1,0,2,2,-1,-2,0,0,-2, &
-1,1,0,2,2,-1,0,-2,-2,0,-1,1,0,2,2,-1,0,-2,0,-2, &
-1,1,0,3,0,0,-2,0,-2,0,-1,1,0,3,0,0,-2,0,0,-2, &
-1,1,0,3,1,-1,-2,0,-2,0,-1,1,0,3,1,-1,-2,0,0,-2, &
-1,1,0,3,1,-1,0,-2,-2,0,-1,1,0,3,1,-1,0,-2,0,-2, &
-1,1,0,4,0,-1,-2,0,-2,0,-1,1,0,4,0,-1,-2,0,0,-2, &
-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,0,-1,0,0, &
-1,1,1,-1,0,0,0,0,0,-1,-1,1,1,-1,1,0,-1,-1,0,0, &
-1,1,1,-1,1,0,-1,0,0,-1,-1,1,1,0,-1,-1,0,0,0,0, &
-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,-1,0,0,0,0,-1, &
-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,-1,0,0, &
-1,1,1,0,0,-1,0,0,0,-1,-1,1,1,0,0,0,-2,0,0,0, &
-1,1,1,0,0,0,-1,0,0,-1,-1,1,1,0,0,0,0,-2,0,0, &
-1,1,1,0,0,0,0,-1,0,-1,-1,1,1,0,0,2,-2,-2,0,0, &
-1,1,1,0,0,2,-2,0,-2,0,-1,1,1,0,0,2,-2,0,0,-2, &
-1,1,1,0,0,2,0,-2,-2,0,-1,1,1,0,0,2,0,-2,0,-2, &
-1,1,1,0,1,-1,-1,0,0,-1,-1,1,1,0,1,1,-2,-2,0,0, &
-1,1,1,0,1,1,-2,0,-2,0,-1,1,1,0,1,1,-2,0,0,-2, &
-1,1,1,0,1,1,0,-2,-2,0,-1,1,1,0,1,1,0,-2,0,-2, &
-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,-2,0,-2,0, &
-1,1,1,0,2,0,-2,0,0,-2,-1,1,1,0,2,0,0,-2,-2,0, &
-1,1,1,0,2,0,0,-2,0,-2,-1,1,1,0,3,-1,-2,0,-2,0, &
-1,1,1,0,3,-1,-2,0,0,-2,-1,1,1,0,3,-1,0,-2,-2,0, &
-1,1,1,0,3,-1,0,-2,0,-2,-1,1,1,1,-1,0,-1,-1,0,0, &
-1,1,1,1,-1,0,0,-1,0,-1,-1,1,1,1,0,-1,0,-1,0,-1, &
-1,1,1,1,0,1,-2,-2,0,0,-1,1,1,1,0,1,-2,0,-2,0, &
-1,1,1,1,0,1,-2,0,0,-2,-1,1,1,1,0,1,0,-2,-2,0, &
-1,1,1,1,0,1,0,-2,0,-2,-1,1,1,1,1,0,-2,-2,0,0, &
-1,1,1,1,1,0,-2,0,-2,0,-1,1,1,1,1,0,-2,0,0,-2, &
-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,1,1,0,0,-2,0,-2, &
-1,1,1,1,2,-1,-2,0,-2,0,-1,1,1,1,2,-1,-2,0,0,-2, &
-1,1,1,1,2,-1,0,-2,-2,0,-1,1,1,1,2,-1,0,-2,0,-2, &
-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,-2,0,-2,0, &
-1,1,1,2,0,0,-2,0,0,-2,-1,1,1,2,0,0,0,-2,-2,0, &
-1,1,1,2,0,0,0,-2,0,-2,-1,1,1,2,1,-1,-2,0,-2,0, &
-1,1,1,2,1,-1,-2,0,0,-2,-1,1,1,2,1,-1,0,-2,-2,0, &
-1,1,1,2,1,-1,0,-2,0,-2,-1,1,1,3,0,-1,-2,0,-2,0, &
-1,1,1,3,0,-1,-2,0,0,-2,-1,1,1,3,0,-1,0,-2,-2,0, &
-1,1,1,3,0,-1,0,-2,0,-2,-1,1,2,0,-1,2,-2,-2,0,0, &
-1,1,2,0,-1,2,0,-2,0,-2,-1,1,2,0,0,-1,-1,0,0,-1, &
-1,1,2,0,0,-1,0,-1,0,-1,-1,1,2,0,0,1,-2,-2,0,0, &
-1,1,2,0,0,1,-2,0,-2,0,-1,1,2,0,0,1,-2,0,0,-2, &
-1,1,2,0,0,1,0,-2,-2,0,-1,1,2,0,0,1,0,-2,0,-2, &
-1,1,2,0,1,0,-2,-2,0,0,-1,1,2,0,1,0,-2,0,-2,0, &
-1,1,2,0,1,0,-2,0,0,-2,-1,1,2,0,1,0,0,-2,-2,0, &
-1,1,2,0,1,0,0,-2,0,-2,-1,1,2,0,2,-1,-2,0,-2,0, &
-1,1,2,0,2,-1,-2,0,0,-2,-1,1,2,0,2,-1,0,-2,-2,0, &
-1,1,2,0,2,-1,0,-2,0,-2,-1,1,2,1,-1,1,-2,-2,0,0, &
-1,1,2,1,-1,1,0,-2,0,-2,-1,1,2,1,0,0,-2,-2,0,0, &
-1,1,2,1,0,0,-2,0,-2,0,-1,1,2,1,0,0,-2,0,0,-2, &
-1,1,2,1,0,0,0,-2,-2,0,-1,1,2,1,0,0,0,-2,0,-2, &
-1,1,2,1,1,-1,-2,0,-2,0,-1,1,2,1,1,-1,-2,0,0,-2, &
-1,1,2,1,1,-1,0,-2,-2,0,-1,1,2,1,1,-1,0,-2,0,-2, &
-1,1,2,2,-1,0,-2,-2,0,0,-1,1,2,2,-1,0,0,-2,0,-2, &
-1,1,2,2,0,-1,-2,0,-2,0,-1,1,2,2,0,-1,-2,0,0,-2, &
-1,1,2,2,0,-1,0,-2,-2,0,-1,1,2,2,0,-1,0,-2,0,-2, &
-1,1,2,3,-1,-1,0,-2,0,-2,-1,1,3,0,-1,1,-2,-2,0,0, &
-1,1,3,0,-1,1,0,-2,0,-2,-1,1,3,0,0,0,-2,-2,0,0, &
-1,1,3,0,0,0,-2,0,-2,0,-1,1,3,0,0,0,-2,0,0,-2, &
-1,1,3,0,0,0,0,-2,-2,0,-1,1,3,0,0,0,0,-2,0,-2, &
-1,1,3,0,1,-1,-2,0,-2,0,-1,1,3,0,1,-1,-2,0,0,-2, &
-1,1,3,0,1,-1,0,-2,-2,0,-1,1,3,0,1,-1,0,-2,0,-2, &
-1,1,3,1,-1,0,-2,-2,0,0,-1,1,3,1,-1,0,0,-2,0,-2, &
-1,1,3,1,0,-1,-2,0,-2,0,-1,1,3,1,0,-1,-2,0,0,-2, &
-1,1,3,1,0,-1,0,-2,-2,0,-1,1,3,1,0,-1,0,-2,0,-2, &
-1,1,3,2,-1,-1,0,-2,0,-2,-1,1,4,0,-1,0,-2,-2,0,0, &
-1,1,4,0,0,-1,-2,0,-2,0,-1,1,4,0,0,-1,0,-2,-2,0, &
-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,-1,2,2,-2,-2,0,0, &
-1,2,-1,-1,3,1,-2,-2,0,0,-1,2,-1,-1,4,0,-2,-2,0,0, &
-1,2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,2,1,-2,-2,0,0, &
-1,2,-1,0,2,1,0,-2,-2,0,-1,2,-1,0,3,0,-2,-2,0,0, &
-1,2,-1,0,3,0,0,-2,-2,0,-1,2,-1,0,4,-1,0,-2,-2,0, &
-1,2,-1,1,2,0,-2,-2,0,0,-1,2,-1,1,2,0,0,-2,-2,0, &
-1,2,-1,1,3,-1,0,-2,-2,0,-1,2,-1,2,2,-1,0,-2,-2,0, &
-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,0,-1,0,0, &
-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,3,-2,0,0,-2, &
-1,2,0,-1,1,0,-2,0,0,0,-1,2,0,-1,1,2,-2,-2,0,0, &
-1,2,0,-1,1,2,-2,0,0,-2,-1,2,0,-1,2,1,-2,-2,0,0, &
-1,2,0,-1,2,1,-2,0,0,-2,-1,2,0,-1,3,0,-2,-2,0,0, &
-1,2,0,-1,3,0,-2,0,0,-2,-1,2,0,-1,4,-1,-2,0,0,-2, &
-1,2,0,0,0,-1,0,-1,0,0,-1,2,0,0,0,-1,0,0,0,-1, &
-1,2,0,0,0,0,-1,-1,0,0,-1,2,0,0,0,0,0,-1,0,-1, &
-1,2,0,0,0,2,-2,0,-2,0,-1,2,0,0,0,2,-2,0,0,-2, &
-1,2,0,0,1,-1,-1,0,0,-1,-1,2,0,0,1,-1,0,-1,-1,0, &
-1,2,0,0,1,1,-2,-2,0,0,-1,2,0,0,1,1,-2,0,-2,0, &
-1,2,0,0,1,1,-2,0,0,-2,-1,2,0,0,1,1,0,-2,-2,0, &
-1,2,0,0,1,1,0,-2,0,-2,-1,2,0,0,2,0,-2,-2,0,0, &
-1,2,0,0,2,0,-2,0,-2,0,-1,2,0,0,2,0,-2,0,0,-2, &
-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,0,2,0,0,-2,0,-2, &
-1,2,0,0,3,-1,-2,0,-2,0,-1,2,0,0,3,-1,-2,0,0,-2, &
-1,2,0,0,3,-1,0,-2,-2,0,-1,2,0,0,3,-1,0,-2,0,-2, &
-1,2,0,1,0,-1,0,-1,-1,0,-1,2,0,1,0,-1,0,-1,0,-1, &
-1,2,0,1,0,1,-2,0,-2,0,-1,2,0,1,0,1,-2,0,0,-2, &
-1,2,0,1,1,0,-2,-2,0,0,-1,2,0,1,1,0,-2,0,-2,0, &
-1,2,0,1,1,0,-2,0,0,-2,-1,2,0,1,1,0,0,-2,-2,0, &
-1,2,0,1,1,0,0,-2,0,-2,-1,2,0,1,2,-1,-2,0,-2,0, &
-1,2,0,1,2,-1,-2,0,0,-2,-1,2,0,1,2,-1,0,-2,-2,0, &
-1,2,0,1,2,-1,0,-2,0,-2,-1,2,0,2,0,0,-2,0,-2,0, &
-1,2,0,2,0,0,-2,0,0,-2,-1,2,0,2,1,-1,-2,0,-2,0, &
-1,2,0,2,1,-1,-2,0,0,-2,-1,2,0,2,1,-1,0,-2,-2,0, &
-1,2,0,2,1,-1,0,-2,0,-2,-1,2,0,3,0,-1,-2,0,-2,0, &
-1,2,0,3,0,-1,-2,0,0,-2,-1,2,1,-1,0,2,-2,-2,0,0, &
-1,2,1,-1,0,2,-2,0,0,-2,-1,2,1,-1,1,1,-2,-2,0,0, &
-1,2,1,-1,1,1,-2,0,0,-2,-1,2,1,-1,2,0,-2,-2,0,0, &
-1,2,1,-1,2,0,-2,0,0,-2,-1,2,1,-1,3,-1,-2,0,0,-2, &
-1,2,1,0,0,-1,-1,0,0,-1,-1,2,1,0,0,-1,0,-1,0,-1, &
-1,2,1,0,0,1,-2,-2,0,0,-1,2,1,0,0,1,-2,0,-2,0, &
-1,2,1,0,0,1,-2,0,0,-2,-1,2,1,0,0,1,0,-2,-2,0, &
-1,2,1,0,0,1,0,-2,0,-2,-1,2,1,0,1,0,-2,-2,0,0, &
-1,2,1,0,1,0,-2,0,-2,0,-1,2,1,0,1,0,-2,0,0,-2, &
-1,2,1,0,1,0,0,-2,-2,0,-1,2,1,0,1,0,0,-2,0,-2, &
-1,2,1,0,2,-1,-2,0,-2,0,-1,2,1,0,2,-1,-2,0,0,-2, &
-1,2,1,0,2,-1,0,-2,-2,0,-1,2,1,0,2,-1,0,-2,0,-2, &
-1,2,1,1,0,0,-2,-2,0,0,-1,2,1,1,0,0,-2,0,-2,0, &
-1,2,1,1,0,0,-2,0,0,-2,-1,2,1,1,0,0,0,-2,-2,0, &
-1,2,1,1,0,0,0,-2,0,-2,-1,2,1,1,1,-1,-2,0,-2,0, &
-1,2,1,1,1,-1,-2,0,0,-2,-1,2,1,1,1,-1,0,-2,-2,0, &
-1,2,1,1,1,-1,0,-2,0,-2,-1,2,1,2,0,-1,-2,0,-2,0, &
-1,2,1,2,0,-1,-2,0,0,-2,-1,2,1,2,0,-1,0,-2,-2,0, &
-1,2,1,2,0,-1,0,-2,0,-2,-1,2,2,-1,0,1,-2,-2,0,0, &
-1,2,2,-1,0,1,-2,0,0,-2,-1,2,2,-1,1,0,-2,-2,0,0, &
-1,2,2,-1,1,0,-2,0,0,-2,-1,2,2,-1,2,-1,-2,0,0,-2, &
-1,2,2,0,-1,1,-2,-2,0,0,-1,2,2,0,-1,1,0,-2,0,-2, &
-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,-2,0,-2,0, &
-1,2,2,0,0,0,-2,0,0,-2,-1,2,2,0,0,0,0,-2,-2,0, &
-1,2,2,0,0,0,0,-2,0,-2,-1,2,2,0,1,-1,-2,0,-2,0, &
-1,2,2,0,1,-1,-2,0,0,-2,-1,2,2,0,1,-1,0,-2,-2,0, &
-1,2,2,0,1,-1,0,-2,0,-2,-1,2,2,1,-1,0,-2,-2,0,0, &
-1,2,2,1,-1,0,0,-2,0,-2,-1,2,2,1,0,-1,-2,0,-2,0, &
-1,2,2,1,0,-1,-2,0,0,-2,-1,2,2,1,0,-1,0,-2,-2,0, &
-1,2,2,1,0,-1,0,-2,0,-2,-1,2,2,2,-1,-1,0,-2,0,-2, &
-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,0,0,-1,-2,0,-2,0, &
-1,2,3,0,0,-1,0,-2,-2,0,-1,3,-1,-1,0,-1,0,0,0,0, &
-1,3,-1,-1,2,1,-2,-2,0,0,-1,3,-1,0,2,0,-2,-2,0,0, &
-1,3,-1,0,2,0,0,-2,-2,0,-1,3,-1,1,2,-1,0,-2,-2,0, &
-1,3,0,-1,0,0,0,-1,0,-1,-1,3,0,-1,1,1,-2,-2,0,0, &
-1,3,0,-1,1,1,-2,0,0,-2,-1,3,0,-1,2,0,-2,-2,0,0, &
-1,3,0,-1,2,0,-2,0,0,-2,-1,3,0,0,0,-1,0,-1,0,-1, &
-1,3,0,0,0,1,-2,0,-2,0,-1,3,0,0,0,1,-2,0,0,-2, &
-1,3,0,0,1,0,-2,-2,0,0,-1,3,0,0,1,0,-2,0,-2,0, &
-1,3,0,0,1,0,-2,0,0,-2,-1,3,0,0,1,0,0,-2,-2,0, &
-1,3,0,0,1,0,0,-2,0,-2,-1,3,0,0,2,-1,-2,0,-2,0, &
-1,3,0,0,2,-1,-2,0,0,-2,-1,3,0,0,2,-1,0,-2,-2,0, &
-1,3,0,0,2,-1,0,-2,0,-2,-1,3,0,1,0,0,-2,0,-2,0, &
-1,3,0,1,0,0,-2,0,0,-2,-1,3,0,1,1,-1,-2,0,-2,0, &
-1,3,0,1,1,-1,-2,0,0,-2,-1,3,0,1,1,-1,0,-2,-2,0, &
-1,3,0,1,1,-1,0,-2,0,-2,-1,3,0,2,0,-1,-2,0,-2,0, &
-1,3,0,2,0,-1,-2,0,0,-2,-1,3,1,-1,0,1,-2,-2,0,0, &
-1,3,1,-1,0,1,-2,0,0,-2,-1,3,1,-1,1,0,-2,-2,0,0, &
-1,3,1,-1,1,0,-2,0,0,-2,-1,3,1,-1,2,-1,-2,0,0,-2, &
-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,-2,0,-2,0, &
-1,3,1,0,0,0,-2,0,0,-2,-1,3,1,0,0,0,0,-2,-2,0, &
-1,3,1,0,0,0,0,-2,0,-2,-1,3,1,0,1,-1,-2,0,-2,0, &
-1,3,1,0,1,-1,-2,0,0,-2,-1,3,1,0,1,-1,0,-2,-2,0, &
-1,3,1,0,1,-1,0,-2,0,-2,-1,3,1,1,0,-1,-2,0,-2,0, &
-1,3,1,1,0,-1,-2,0,0,-2,-1,3,1,1,0,-1,0,-2,-2,0, &
-1,3,1,1,0,-1,0,-2,0,-2,-1,3,2,0,-1,0,-2,-2,0,0, &
-1,3,2,0,0,-1,-2,0,-2,0,-1,3,2,0,0,-1,0,-2,-2,0, &
-1,4,-1,-1,2,0,-2,-2,0,0,-1,4,-1,0,2,-1,0,-2,-2,0, &
-1,4,0,-1,0,1,-2,0,0,-2,-1,4,0,-1,1,0,-2,-2,0,0, &
-1,4,0,-1,1,0,-2,0,0,-2,-1,4,0,-1,2,-1,-2,0,0,-2, &
-1,4,0,0,0,0,-2,0,-2,0,-1,4,0,0,0,0,-2,0,0,-2, &
-1,4,0,0,1,-1,-2,0,-2,0,-1,4,0,0,1,-1,-2,0,0,-2, &
-1,4,0,0,1,-1,0,-2,-2,0,-1,4,0,1,0,-1,-2,0,-2,0, &
-1,4,0,1,0,-1,-2,0,0,-2,-1,4,1,-1,0,0,-2,-2,0,0, &
-1,4,1,0,0,-1,-2,0,-2,0,-1,4,1,0,0,-1,0,-2,-2,0, &
-1,5,0,0,0,-1,-2,0,-2,0,0,-1,-1,-1,-1,3,0,0,0,0, &
0,-1,-1,-1,0,2,0,0,0,0,0,-1,-1,-1,1,1,0,0,0,0, &
0,-1,-1,0,-1,2,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0, &
0,-1,-1,0,0,2,-1,0,0,0,0,-1,-1,0,0,2,0,-1,0,0, &
0,-1,-1,0,0,3,-1,-1,0,0,0,-1,-1,0,1,1,-1,0,0,0, &
0,-1,-1,0,1,1,0,-1,0,0,0,-1,-1,0,1,4,0,-2,-2,0, &
0,-1,-1,0,3,2,0,-2,-2,0,0,-1,-1,1,-1,1,0,0,0,0, &
0,-1,-1,1,0,1,-1,0,0,0,0,-1,-1,1,0,1,0,-1,0,0, &
0,-1,-1,1,0,4,-2,0,-2,0,0,-1,-1,1,1,3,-2,0,-2,0, &
0,-1,-1,1,1,3,0,-2,-2,0,0,-1,-1,1,2,2,-2,0,-2,0, &
0,-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,2,1,2,-2,0,-2,0, &
0,-1,-1,2,1,2,0,-2,-2,0,0,-1,-1,3,0,2,-2,0,-2,0, &
0,-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0, &
0,-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0, &
0,-1,0,0,-1,2,0,-1,0,0,0,-1,0,0,-1,3,-1,-1,0,0, &
0,-1,0,0,-1,5,0,0,-2,-2,0,-1,0,0,0,1,-1,0,0,0, &
0,-1,0,0,0,1,0,-1,0,0,0,-1,0,0,0,1,0,0,-1,0, &
0,-1,0,0,0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,0,-1,0, &
0,-1,0,0,0,4,0,-2,-2,0,0,-1,0,0,0,4,0,0,-2,-2, &
0,-1,0,0,1,1,-1,-1,0,0,0,-1,0,0,1,1,-1,0,-1,0, &
0,-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,3,0,-2,-2,0, &
0,-1,0,0,1,3,0,0,-2,-2,0,-1,0,0,2,2,0,-2,-2,0, &
0,-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,3,1,0,-2,-2,0, &
0,-1,0,0,3,1,0,0,-2,-2,0,-1,0,1,-1,0,0,0,0,0, &
0,-1,0,1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,0,-1,0,0, &
0,-1,0,1,-1,1,0,0,-1,0,0,-1,0,1,-1,2,-1,-1,0,0, &
0,-1,0,1,-1,2,0,-1,-1,0,0,-1,0,1,-1,4,-2,0,0,-2, &
0,-1,0,1,-1,4,0,0,-2,-2,0,-1,0,1,0,-1,0,0,0,0, &
0,-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0, &
0,-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,1,-2,0,0,0, &
0,-1,0,1,0,1,-1,-1,0,0,0,-1,0,1,0,1,0,-1,-1,0, &
0,-1,0,1,0,1,0,0,-2,0,0,-1,0,1,0,3,-2,-2,0,0, &
0,-1,0,1,0,3,-2,0,-2,0,0,-1,0,1,0,3,-2,0,0,-2, &
0,-1,0,1,0,3,0,-2,-2,0,0,-1,0,1,0,3,0,0,-2,-2, &
0,-1,0,1,1,0,-2,0,0,0,0,-1,0,1,1,0,-1,0,-1,0, &
0,-1,0,1,1,0,0,-1,-1,0,0,-1,0,1,1,2,-2,-2,0,0, &
0,-1,0,1,1,2,-2,0,-2,0,0,-1,0,1,1,2,-2,0,0,-2, &
0,-1,0,1,1,2,0,-2,-2,0,0,-1,0,1,1,2,0,0,-2,-2, &
0,-1,0,1,2,1,-2,-2,0,0,0,-1,0,1,2,1,-2,0,-2,0, &
0,-1,0,1,2,1,-2,0,0,-2,0,-1,0,1,2,1,0,-2,-2,0, &
0,-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,3,0,-2,-2,0,0, &
0,-1,0,1,3,0,-2,0,0,-2,0,-1,0,2,-1,-1,0,0,0,0, &
0,-1,0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,-1,0, &
0,-1,0,2,-1,1,-1,-1,0,0,0,-1,0,2,-1,1,0,-1,-1,0, &
0,-1,0,2,-1,3,-2,0,0,-2,0,-1,0,2,-1,3,0,0,-2,-2, &
0,-1,0,2,0,0,-1,0,-1,0,0,-1,0,2,0,0,0,-1,-1,0, &
0,-1,0,2,0,2,-2,-2,0,0,0,-1,0,2,0,2,-2,0,-2,0, &
0,-1,0,2,0,2,-2,0,0,-2,0,-1,0,2,0,2,0,-2,-2,0, &
0,-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,1,1,-2,-2,0,0, &
0,-1,0,2,1,1,-2,0,-2,0,0,-1,0,2,1,1,-2,0,0,-2, &
0,-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,0,-2,-2, &
0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,0,-2, &
0,-1,0,3,-1,0,0,-1,-1,0,0,-1,0,3,-1,2,-2,0,0,-2, &
0,-1,0,3,-1,2,0,0,-2,-2,0,-1,0,3,0,1,-2,-2,0,0, &
0,-1,0,3,0,1,-2,0,-2,0,0,-1,0,3,0,1,-2,0,0,-2, &
0,-1,0,3,0,1,0,-2,-2,0,0,-1,0,3,0,1,0,0,-2,-2, &
0,-1,0,3,1,0,-2,-2,0,0,0,-1,0,3,1,0,-2,0,0,-2, &
0,-1,0,4,-1,1,-2,0,0,-2,0,-1,0,4,-1,1,0,0,-2,-2, &
0,-1,0,4,0,0,-2,-2,0,0,0,-1,0,4,0,0,-2,0,0,-2, &
0,-1,0,5,-1,0,-2,0,0,-2,0,-1,1,-1,-1,1,0,0,0,0, &
0,-1,1,-1,1,1,0,0,-1,-1,0,-1,1,0,-1,0,0,0,0,0, &
0,-1,1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,0,-1,0,0, &
0,-1,1,0,-1,1,0,0,0,-1,0,-1,1,0,-1,2,-1,-1,0,0, &
0,-1,1,0,-1,2,-1,0,0,-1,0,-1,1,0,-1,4,0,-2,-2,0, &
0,-1,1,0,-1,4,0,0,-2,-2,0,-1,1,0,0,-1,0,0,0,0, &
0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,-1,0, &
0,-1,1,0,0,0,0,0,0,-1,0,-1,1,0,0,1,-1,-1,0,0, &
0,-1,1,0,0,1,-1,0,0,-1,0,-1,1,0,0,1,0,-1,-1,0, &
0,-1,1,0,0,1,0,0,-1,-1,0,-1,1,0,0,3,0,-2,-2,0, &
0,-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,1,-1,-1,0,0,0, &
0,-1,1,0,1,-1,0,0,0,-1,0,-1,1,0,1,0,-1,0,-1,0, &
0,-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,0,0,-2,0, &
0,-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,0,-2,-2, &
0,-1,1,0,2,1,0,-2,-2,0,0,-1,1,0,2,1,0,0,-2,-2, &
0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,0,3,0,0,0,-2,-2, &
0,-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,-1,0,0, &
0,-1,1,1,-1,0,0,0,-1,0,0,-1,1,1,-1,0,0,0,0,-1, &
0,-1,1,1,-1,1,-1,-1,0,0,0,-1,1,1,-1,3,-2,-2,0,0, &
0,-1,1,1,-1,3,-2,0,0,-2,0,-1,1,1,-1,3,0,-2,-2,0, &
0,-1,1,1,-1,3,0,0,-2,-2,0,-1,1,1,0,0,-2,0,0,0, &
0,-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,0,-1, &
0,-1,1,1,0,0,0,-1,-1,0,0,-1,1,1,0,0,0,0,-2,0, &
0,-1,1,1,0,0,0,0,-1,-1,0,-1,1,1,0,2,-2,-2,0,0, &
0,-1,1,1,0,2,-2,0,-2,0,0,-1,1,1,0,2,-2,0,0,-2, &
0,-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,0,-2,-2, &
0,-1,1,1,1,-1,-1,0,-1,0,0,-1,1,1,1,-1,0,0,-1,-1, &
0,-1,1,1,1,1,-2,-2,0,0,0,-1,1,1,1,1,-2,0,-2,0, &
0,-1,1,1,1,1,-2,0,0,-2,0,-1,1,1,1,1,0,-2,-2,0, &
0,-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,2,0,-2,-2,0,0, &
0,-1,1,1,2,0,-2,0,-2,0,0,-1,1,1,2,0,-2,0,0,-2, &
0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,0,-2,-2, &
0,-1,1,2,-1,0,-1,-1,0,0,0,-1,1,2,-1,0,0,0,-1,-1, &
0,-1,1,2,-1,2,-2,-2,0,0,0,-1,1,2,-1,2,-2,0,0,-2, &
0,-1,1,2,-1,2,0,-2,-2,0,0,-1,1,2,-1,2,0,0,-2,-2, &
0,-1,1,2,0,1,-2,-2,0,0,0,-1,1,2,0,1,-2,0,-2,0, &
0,-1,1,2,0,1,-2,0,0,-2,0,-1,1,2,0,1,0,-2,-2,0, &
0,-1,1,2,0,1,0,0,-2,-2,0,-1,1,2,1,0,-2,-2,0,0, &
0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,-2,0,0,-2, &
0,-1,1,2,1,0,0,-2,-2,0,0,-1,1,2,1,0,0,0,-2,-2, &
0,-1,1,3,-1,1,-2,-2,0,0,0,-1,1,3,-1,1,-2,0,0,-2, &
0,-1,1,3,-1,1,0,-2,-2,0,0,-1,1,3,-1,1,0,0,-2,-2, &
0,-1,1,3,0,0,-2,-2,0,0,0,-1,1,3,0,0,-2,0,-2,0, &
0,-1,1,3,0,0,-2,0,0,-2,0,-1,1,3,0,0,0,-2,-2,0, &
0,-1,1,3,0,0,0,0,-2,-2,0,-1,1,4,-1,0,-2,-2,0,0, &
0,-1,1,4,-1,0,-2,0,0,-2,0,-1,1,4,-1,0,0,0,-2,-2, &
0,-1,2,0,-1,-1,0,0,0,0,0,-1,2,0,-1,0,-1,0,0,0, &
0,-1,2,0,-1,0,0,0,0,-1,0,-1,2,0,-1,1,-1,-1,0,0, &
0,-1,2,0,-1,1,-1,0,0,-1,0,-1,2,0,-1,3,0,-2,-2,0, &
0,-1,2,0,-1,3,0,0,-2,-2,0,-1,2,0,0,-1,-1,0,0,0, &
0,-1,2,0,0,-1,0,0,0,-1,0,-1,2,0,0,0,-1,0,-1,0, &
0,-1,2,0,0,0,-1,0,0,-1,0,-1,2,0,0,2,0,-2,-2,0, &
0,-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,1,1,0,-2,-2,0, &
0,-1,2,0,1,1,0,0,-2,-2,0,-1,2,0,2,0,0,-2,-2,0, &
0,-1,2,0,2,0,0,0,-2,-2,0,-1,2,0,3,-1,0,0,-2,-2, &
0,-1,2,1,-1,0,-1,-1,0,0,0,-1,2,1,-1,0,0,0,-1,-1, &
0,-1,2,1,-1,2,-2,-2,0,0,0,-1,2,1,-1,2,-2,0,0,-2, &
0,-1,2,1,-1,2,0,-2,-2,0,0,-1,2,1,-1,2,0,0,-2,-2, &
0,-1,2,1,0,-1,0,0,-2,0,0,-1,2,1,0,1,-2,-2,0,0, &
0,-1,2,1,0,1,-2,0,-2,0,0,-1,2,1,0,1,-2,0,0,-2, &
0,-1,2,1,0,1,0,-2,-2,0,0,-1,2,1,0,1,0,0,-2,-2, &
0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2,0, &
0,-1,2,1,1,0,-2,0,0,-2,0,-1,2,1,1,0,0,-2,-2,0, &
0,-1,2,1,1,0,0,0,-2,-2,0,-1,2,1,2,-1,-2,0,-2,0, &
0,-1,2,1,2,-1,0,0,-2,-2,0,-1,2,2,-1,1,-2,-2,0,0, &
0,-1,2,2,-1,1,-2,0,0,-2,0,-1,2,2,-1,1,0,-2,-2,0, &
0,-1,2,2,-1,1,0,0,-2,-2,0,-1,2,2,0,0,-2,-2,0,0, &
0,-1,2,2,0,0,-2,0,-2,0,0,-1,2,2,0,0,-2,0,0,-2, &
0,-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,0,-2,-2, &
0,-1,2,2,1,-1,-2,0,-2,0,0,-1,2,2,1,-1,0,0,-2,-2, &
0,-1,2,3,-1,0,-2,-2,0,0,0,-1,2,3,-1,0,-2,0,0,-2, &
0,-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,-1,0,0,0,-2,-2, &
0,-1,2,3,0,-1,-2,0,-2,0,0,-1,2,3,0,-1,0,0,-2,-2, &
0,-1,2,4,-1,-1,0,0,-2,-2,0,-1,3,0,-1,0,-1,0,0,-1, &
0,-1,3,0,-1,2,0,-2,-2,0,0,-1,3,0,-1,2,0,0,-2,-2, &
0,-1,3,0,0,-1,-1,0,0,-1,0,-1,3,0,0,1,0,-2,-2,0, &
0,-1,3,0,0,1,0,0,-2,-2,0,-1,3,0,1,0,0,-2,-2,0, &
0,-1,3,0,1,0,0,0,-2,-2,0,-1,3,1,-1,1,-2,-2,0,0, &
0,-1,3,1,-1,1,-2,0,0,-2,0,-1,3,1,-1,1,0,-2,-2,0, &
0,-1,3,1,-1,1,0,0,-2,-2,0,-1,3,1,0,0,-2,-2,0,0, &
0,-1,3,1,0,0,-2,0,-2,0,0,-1,3,1,0,0,-2,0,0,-2, &
0,-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,0,-2,-2, &
0,-1,3,1,1,-1,-2,0,-2,0,0,-1,3,1,1,-1,0,0,-2,-2, &
0,-1,3,2,-1,0,-2,-2,0,0,0,-1,3,2,-1,0,-2,0,0,-2, &
0,-1,3,2,-1,0,0,-2,-2,0,0,-1,3,2,-1,0,0,0,-2,-2, &
0,-1,3,2,0,-1,-2,0,-2,0,0,-1,3,2,0,-1,0,0,-2,-2, &
0,-1,4,0,-1,1,0,-2,-2,0,0,-1,4,0,-1,1,0,0,-2,-2, &
0,-1,4,0,0,0,0,-2,-2,0,0,-1,4,0,0,0,0,0,-2,-2, &
0,-1,4,0,1,-1,0,0,-2,-2,0,-1,4,1,-1,0,-2,-2,0,0, &
0,-1,4,1,-1,0,0,-2,-2,0,0,-1,4,1,-1,0,0,0,-2,-2, &
0,-1,4,1,0,-1,-2,0,-2,0,0,-1,4,1,0,-1,0,0,-2,-2, &
0,-1,4,2,-1,-1,0,0,-2,-2,0,-1,5,0,-1,0,0,-2,-2,0, &
0,0,-1,-1,-1,2,0,0,0,0,0,0,-1,-1,0,1,0,0,0,0, &
0,0,-1,-1,0,2,-1,0,0,0,0,0,-1,-1,0,2,0,-1,0,0, &
0,0,-1,-1,0,3,-1,-1,0,0,0,0,-1,-1,0,5,0,0,-2,-2, &
0,0,-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,1,-1,0,0,0, &
0,0,-1,-1,1,1,0,-1,0,0,0,0,-1,-1,1,1,0,0,-1,0, &
0,0,-1,-1,1,2,-1,-1,0,0,0,0,-1,-1,1,2,-1,0,-1,0, &
0,0,-1,-1,1,4,0,-2,0,-2,0,0,-1,-1,1,4,0,0,-2,-2, &
0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0,0, &
0,0,-1,-1,2,0,0,0,-1,0,0,0,-1,-1,2,1,-1,-1,0,0, &
0,0,-1,-1,2,1,-1,0,-1,0,0,0,-1,-1,2,3,0,-2,0,-2, &
0,0,-1,-1,2,3,0,0,-2,-2,0,0,-1,-1,3,0,-1,0,-1,0, &
0,0,-1,-1,3,2,0,-2,0,-2,0,0,-1,-1,3,2,0,0,-2,-2, &
0,0,-1,-1,4,1,0,-2,0,-2,0,0,-1,-1,4,1,0,0,-2,-2, &
0,0,-1,-1,5,0,0,-2,0,-2,0,0,-1,0,-1,1,0,0,0,0, &
0,0,-1,0,0,1,-1,0,0,0,0,0,-1,0,0,1,0,-1,0,0, &
0,0,-1,0,0,1,0,0,-1,0,0,0,-1,0,0,2,-1,-1,0,0, &
0,0,-1,0,0,2,0,-1,-1,0,0,0,-1,0,0,4,-2,0,-2,0, &
0,0,-1,0,0,4,0,0,-2,-2,0,0,-1,0,1,-1,0,0,0,0, &
0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,-1,0,0, &
0,0,-1,0,1,0,0,0,-1,0,0,0,-1,0,1,1,-1,-1,0,0, &
0,0,-1,0,1,1,-1,0,-1,0,0,0,-1,0,1,1,0,-2,0,0, &
0,0,-1,0,1,1,0,0,-2,0,0,0,-1,0,1,3,-2,-2,0,0, &
0,0,-1,0,1,3,-2,0,-2,0,0,0,-1,0,1,3,0,-2,-2,0, &
0,0,-1,0,1,3,0,-2,0,-2,0,0,-1,0,1,3,0,0,-2,-2, &
0,0,-1,0,2,0,-1,0,-1,0,0,0,-1,0,2,0,0,-1,-1,0, &
0,0,-1,0,2,2,-2,-2,0,0,0,0,-1,0,2,2,-2,0,-2,0, &
0,0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,-2, &
0,0,-1,0,2,2,0,0,-2,-2,0,0,-1,0,3,1,-2,-2,0,0, &
0,0,-1,0,3,1,-2,0,-2,0,0,0,-1,0,3,1,0,-2,-2,0, &
0,0,-1,0,3,1,0,-2,0,-2,0,0,-1,0,3,1,0,0,-2,-2, &
0,0,-1,0,4,0,-2,-2,0,0,0,0,-1,0,4,0,0,-2,0,-2, &
0,0,-1,1,0,1,-1,-1,0,0,0,0,-1,1,0,1,0,-1,-1,0, &
0,0,-1,1,0,1,0,0,-2,0,0,0,-1,1,0,3,-2,0,-2,0, &
0,0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,1,0,-1,0,-1,0, &
0,0,-1,1,1,0,0,-2,0,0,0,0,-1,1,1,0,0,-1,-1,0, &
0,0,-1,1,1,2,-2,-2,0,0,0,0,-1,1,1,2,-2,0,-2,0, &
0,0,-1,1,1,2,0,-2,-2,0,0,0,-1,1,1,2,0,-2,0,-2, &
0,0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,2,1,-2,-2,0,0, &
0,0,-1,1,2,1,-2,0,-2,0,0,0,-1,1,2,1,0,-2,-2,0, &
0,0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,0,-2,-2, &
0,0,-1,1,3,0,-2,-2,0,0,0,0,-1,1,3,0,0,-2,0,-2, &
0,0,-1,2,0,2,-2,0,-2,0,0,0,-1,2,0,2,0,0,-2,-2, &
0,0,-1,2,1,1,-2,-2,0,0,0,0,-1,2,1,1,-2,0,-2,0, &
0,0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2, &
0,0,-1,2,1,1,0,0,-2,-2,0,0,-1,2,2,0,-2,-2,0,0, &
0,0,-1,2,2,0,0,-2,0,-2,0,0,-1,3,0,1,-2,0,-2,0, &
0,0,-1,3,0,1,0,0,-2,-2,0,0,-1,3,1,0,-2,-2,0,0, &
0,0,-1,3,1,0,0,-2,0,-2,0,0,0,-1,-1,1,0,0,0,0, &
0,0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0, &
0,0,0,-1,-1,3,-1,-1,0,0,0,0,0,-1,0,1,-1,0,0,0, &
0,0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,0,-1, &
0,0,0,-1,0,2,-1,-1,0,0,0,0,0,-1,0,2,-1,0,0,-1, &
0,0,0,-1,0,4,0,-2,0,-2,0,0,0,-1,0,4,0,0,-2,-2, &
0,0,0,-1,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,0,0,0, &
0,0,0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1, &
0,0,0,-1,1,1,-1,-1,0,0,0,0,0,-1,1,1,-1,0,-1,0, &
0,0,0,-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,0,-1,-1, &
0,0,0,-1,1,3,0,-2,0,-2,0,0,0,-1,1,3,0,0,-2,-2, &
0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,0,0,-1,0, &
0,0,0,-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,-1, &
0,0,0,-1,2,2,0,-2,0,-2,0,0,0,-1,2,2,0,0,-2,-2, &
0,0,0,-1,3,-1,-1,0,-1,0,0,0,0,-1,3,1,0,-2,0,-2, &
0,0,0,-1,3,1,0,0,-2,-2,0,0,0,-1,4,0,0,-2,0,-2, &
0,0,0,-1,4,0,0,0,-2,-2,0,0,0,0,-1,1,-1,0,0,0, &
0,0,0,0,-1,1,0,-1,0,0,0,0,0,0,-1,1,0,0,0,-1, &
0,0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,0,-1,0,-1, &
0,0,0,0,-1,4,-2,0,0,-2,0,0,0,0,-1,4,0,0,-2,-2, &
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0, &
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1, &
0,0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,-1,0, &
0,0,0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,0,-1,-1,0, &
0,0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,0,-1,-1, &
0,0,0,0,0,3,-2,-2,0,0,0,0,0,0,0,3,-2,0,-2,0, &
0,0,0,0,0,3,-2,0,0,-2,0,0,0,0,0,3,0,-2,-2,0, &
0,0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,0,-2,-2, &
0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,0,-1,0, &
0,0,0,0,1,-1,0,0,0,-1,0,0,0,0,1,0,-1,-1,0,0, &
0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1, &
0,0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1, &
0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,2,-2,-2,0,0, &
0,0,0,0,1,2,-2,0,-2,0,0,0,0,0,1,2,-2,0,0,-2, &
0,0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2, &
0,0,0,0,1,2,0,0,-2,-2,0,0,0,0,2,-1,-1,0,-1,0, &
0,0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,1,-2,-2,0,0, &
0,0,0,0,2,1,-2,0,-2,0,0,0,0,0,2,1,-2,0,0,-2, &
0,0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2, &
0,0,0,0,2,1,0,0,-2,-2,0,0,0,0,3,0,-2,-2,0,0, &
0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,-2,0,0,-2, &
0,0,0,0,3,0,0,-2,-2,0,0,0,0,0,3,0,0,-2,0,-2, &
0,0,0,0,3,0,0,0,-2,-2,0,0,0,0,4,-1,-2,0,0,-2, &
0,0,0,0,4,-1,0,-2,0,-2,0,0,0,1,-1,-1,0,0,0,0, &
0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,-1,0, &
0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,-1,1,-1,-1,0,0, &
0,0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,-1,0, &
0,0,0,1,-1,1,0,0,-1,-1,0,0,0,1,-1,3,-2,0,0,-2, &
0,0,0,1,-1,3,0,0,-2,-2,0,0,0,1,0,-1,0,-1,0,0, &
0,0,0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1, &
0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1,0, &
0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,-1,0, &
0,0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,0,-1,-1, &
0,0,0,1,0,2,-2,-2,0,0,0,0,0,1,0,2,-2,0,-2,0, &
0,0,0,1,0,2,-2,0,0,-2,0,0,0,1,0,2,0,-2,-2,0, &
0,0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,0,-2,-2, &
0,0,0,1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,-1, &
0,0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,-1, &
0,0,0,1,1,1,-2,-2,0,0,0,0,0,1,1,1,-2,0,-2,0, &
0,0,0,1,1,1,-2,0,0,-2,0,0,0,1,1,1,0,-2,-2,0, &
0,0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,0,-2,-2, &
0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2,0, &
0,0,0,1,2,0,-2,0,0,-2,0,0,0,1,2,0,0,-2,-2,0, &
0,0,0,1,2,0,0,-2,0,-2,0,0,0,1,2,0,0,0,-2,-2, &
0,0,0,1,3,-1,-2,0,0,-2,0,0,0,1,3,-1,0,-2,0,-2, &
0,0,0,2,-1,-1,0,-1,0,0,0,0,0,2,-1,-1,0,0,-1,0, &
0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,-1,0,0,-1,0,-1, &
0,0,0,2,-1,2,-2,0,0,-2,0,0,0,2,-1,2,0,0,-2,-2, &
0,0,0,2,0,-1,0,-1,-1,0,0,0,0,2,0,-1,0,0,-1,-1, &
0,0,0,2,0,1,-2,-2,0,0,0,0,0,2,0,1,-2,0,-2,0, &
0,0,0,2,0,1,-2,0,0,-2,0,0,0,2,0,1,0,-2,-2,0, &
0,0,0,2,0,1,0,-2,0,-2,0,0,0,2,0,1,0,0,-2,-2, &
0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2,0, &
0,0,0,2,1,0,-2,0,0,-2,0,0,0,2,1,0,0,-2,-2,0, &
0,0,0,2,1,0,0,-2,0,-2,0,0,0,2,1,0,0,0,-2,-2, &
0,0,0,2,2,-1,-2,0,0,-2,0,0,0,2,2,-1,0,-2,0,-2, &
0,0,0,3,-1,-1,0,-1,-1,0,0,0,0,3,-1,1,-2,0,0,-2, &
0,0,0,3,-1,1,0,0,-2,-2,0,0,0,3,0,0,-2,-2,0,0, &
0,0,0,3,0,0,-2,0,-2,0,0,0,0,3,0,0,-2,0,0,-2, &
0,0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2, &
0,0,0,3,0,0,0,0,-2,-2,0,0,0,3,1,-1,-2,0,0,-2, &
0,0,0,3,1,-1,0,-2,0,-2,0,0,0,4,-1,0,-2,0,0,-2, &
0,0,0,4,-1,0,0,0,-2,-2,0,0,0,4,0,-1,-2,0,0,-2, &
0,0,0,4,0,-1,0,-2,0,-2,0,0,1,-1,-1,1,-1,0,0,0, &
0,0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,4,0,-2,0,-2, &
0,0,1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1, &
0,0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,3,0,-2,0,-2, &
0,0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,1,-1,-1,0,0,0, &
0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,0,-1,0, &
0,0,1,-1,1,0,-1,0,0,-1,0,0,1,-1,1,0,0,0,0,-2, &
0,0,1,-1,1,2,0,-2,0,-2,0,0,1,-1,1,2,0,0,-2,-2, &
0,0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2, &
0,0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,-2,-2, &
0,0,1,-1,4,-1,0,0,-2,-2,0,0,1,0,-1,-1,0,0,0,0, &
0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1,0,0, &
0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,-1,1,-1,-1,0,0, &
0,0,1,0,-1,1,-1,0,0,-1,0,0,1,0,-1,1,0,-2,0,0, &
0,0,1,0,-1,1,0,0,0,-2,0,0,1,0,-1,3,-2,-2,0,0, &
0,0,1,0,-1,3,-2,0,0,-2,0,0,1,0,-1,3,0,-2,-2,0, &
0,0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,0,-2,-2, &
0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,0,-1,0, &
0,0,1,0,0,-1,0,0,0,-1,0,0,1,0,0,0,-1,-1,0,0, &
0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,-1,0,0,-1, &
0,0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1, &
0,0,1,0,0,0,0,0,-1,-1,0,0,1,0,0,2,-2,-2,0,0, &
0,0,1,0,0,2,-2,0,-2,0,0,0,1,0,0,2,-2,0,0,-2, &
0,0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2, &
0,0,1,0,0,2,0,0,-2,-2,0,0,1,0,1,-1,-1,0,-1,0, &
0,0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-2,0, &
0,0,1,0,1,-1,0,0,0,-2,0,0,1,0,1,1,-2,-2,0,0, &
0,0,1,0,1,1,-2,0,-2,0,0,0,1,0,1,1,-2,0,0,-2, &
0,0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2, &
0,0,1,0,1,1,0,0,-2,-2,0,0,1,0,2,0,-2,-2,0,0, &
0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,-2,0,0,-2, &
0,0,1,0,2,0,0,-2,-2,0,0,0,1,0,2,0,0,-2,0,-2, &
0,0,1,0,2,0,0,0,-2,-2,0,0,1,0,3,-1,-2,0,-2,0, &
0,0,1,0,3,-1,-2,0,0,-2,0,0,1,0,3,-1,0,-2,-2,0, &
0,0,1,0,3,-1,0,-2,0,-2,0,0,1,0,3,-1,0,0,-2,-2, &
0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,0,-1, &
0,0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,-1,0, &
0,0,1,1,-1,0,0,0,-1,-1,0,0,1,1,-1,0,0,0,0,-2, &
0,0,1,1,-1,2,-2,-2,0,0,0,0,1,1,-1,2,-2,0,0,-2, &
0,0,1,1,-1,2,0,-2,-2,0,0,0,1,1,-1,2,0,-2,0,-2, &
0,0,1,1,-1,2,0,0,-2,-2,0,0,1,1,0,-1,-1,0,-1,0, &
0,0,1,1,0,-1,-1,0,0,-1,0,0,1,1,0,-1,0,-1,-1,0, &
0,0,1,1,0,-1,0,-1,0,-1,0,0,1,1,0,-1,0,0,-2,0, &
0,0,1,1,0,-1,0,0,0,-2,0,0,1,1,0,1,-2,-2,0,0, &
0,0,1,1,0,1,-2,0,-2,0,0,0,1,1,0,1,-2,0,0,-2, &
0,0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2, &
0,0,1,1,0,1,0,0,-2,-2,0,0,1,1,1,0,-2,-2,0,0, &
0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,-2,0,0,-2, &
0,0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2, &
0,0,1,1,1,0,0,0,-2,-2,0,0,1,1,2,-1,-2,0,-2,0, &
0,0,1,1,2,-1,-2,0,0,-2,0,0,1,1,2,-1,0,-2,-2,0, &
0,0,1,1,2,-1,0,-2,0,-2,0,0,1,1,2,-1,0,0,-2,-2, &
0,0,1,2,-1,-1,0,0,0,-2,0,0,1,2,-1,1,-2,-2,0,0, &
0,0,1,2,-1,1,-2,0,0,-2,0,0,1,2,-1,1,0,-2,-2,0, &
0,0,1,2,-1,1,0,-2,0,-2,0,0,1,2,-1,1,0,0,-2,-2, &
0,0,1,2,0,0,-2,-2,0,0,0,0,1,2,0,0,-2,0,-2,0, &
0,0,1,2,0,0,-2,0,0,-2,0,0,1,2,0,0,0,-2,-2,0, &
0,0,1,2,0,0,0,-2,0,-2,0,0,1,2,0,0,0,0,-2,-2, &
0,0,1,2,1,-1,-2,0,-2,0,0,0,1,2,1,-1,-2,0,0,-2, &
0,0,1,2,1,-1,0,-2,-2,0,0,0,1,2,1,-1,0,-2,0,-2, &
0,0,1,2,1,-1,0,0,-2,-2,0,0,1,3,-1,0,-2,-2,0,0, &
0,0,1,3,-1,0,-2,0,0,-2,0,0,1,3,-1,0,0,-2,-2,0, &
0,0,1,3,-1,0,0,-2,0,-2,0,0,1,3,-1,0,0,0,-2,-2, &
0,0,1,3,0,-1,-2,0,-2,0,0,0,1,3,0,-1,-2,0,0,-2, &
0,0,1,3,0,-1,0,-2,-2,0,0,0,1,3,0,-1,0,-2,0,-2, &
0,0,1,3,0,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,-2,0,-2, &
0,0,1,4,-1,-1,0,0,-2,-2,0,0,2,-1,0,2,0,-2,0,-2, &
0,0,2,-1,0,2,0,0,-2,-2,0,0,2,-1,1,1,0,-2,0,-2, &
0,0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,2,0,0,-2,0,-2, &
0,0,2,-1,2,0,0,0,-2,-2,0,0,2,0,-1,0,-1,0,0,-1, &
0,0,2,0,-1,0,0,-1,0,-1,0,0,2,0,-1,2,-2,-2,0,0, &
0,0,2,0,-1,2,-2,0,0,-2,0,0,2,0,-1,2,0,-2,-2,0, &
0,0,2,0,-1,2,0,-2,0,-2,0,0,2,0,-1,2,0,0,-2,-2, &
0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,-1,0,0,-1,-1, &
0,0,2,0,0,1,-2,-2,0,0,0,0,2,0,0,1,-2,0,-2,0, &
0,0,2,0,0,1,-2,0,0,-2,0,0,2,0,0,1,0,-2,-2,0, &
0,0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,0,-2,-2, &
0,0,2,0,1,0,-2,-2,0,0,0,0,2,0,1,0,-2,0,-2,0, &
0,0,2,0,1,0,-2,0,0,-2,0,0,2,0,1,0,0,-2,-2,0, &
0,0,2,0,1,0,0,-2,0,-2,0,0,2,0,1,0,0,0,-2,-2, &
0,0,2,0,2,-1,-2,0,-2,0,0,0,2,0,2,-1,-2,0,0,-2, &
0,0,2,0,2,-1,0,-2,-2,0,0,0,2,0,2,-1,0,-2,0,-2, &
0,0,2,0,2,-1,0,0,-2,-2,0,0,2,1,-1,1,-2,-2,0,0, &
0,0,2,1,-1,1,-2,0,0,-2,0,0,2,1,-1,1,0,-2,-2,0, &
0,0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,0,-2,-2, &
0,0,2,1,0,0,-2,-2,0,0,0,0,2,1,0,0,-2,0,-2,0, &
0,0,2,1,0,0,-2,0,0,-2,0,0,2,1,0,0,0,-2,-2,0, &
0,0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,0,-2,-2, &
0,0,2,1,1,-1,-2,0,-2,0,0,0,2,1,1,-1,-2,0,0,-2, &
0,0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,-2, &
0,0,2,1,1,-1,0,0,-2,-2,0,0,2,2,-1,0,-2,-2,0,0, &
0,0,2,2,-1,0,-2,0,0,-2,0,0,2,2,-1,0,0,-2,-2,0, &
0,0,2,2,-1,0,0,-2,0,-2,0,0,2,2,-1,0,0,0,-2,-2, &
0,0,2,2,0,-1,-2,0,-2,0,0,0,2,2,0,-1,-2,0,0,-2, &
0,0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,-2,0,-2, &
0,0,2,2,0,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,-2,0,-2, &
0,0,2,3,-1,-1,0,0,-2,-2,0,0,3,-1,-1,2,0,-2,0,-2, &
0,0,3,-1,0,1,0,-2,0,-2,0,0,3,-1,0,1,0,0,-2,-2, &
0,0,3,-1,1,0,0,-2,0,-2,0,0,3,-1,1,0,0,0,-2,-2, &
0,0,3,-1,2,-1,0,0,-2,-2,0,0,3,0,-1,1,-2,-2,0,0, &
0,0,3,0,-1,1,-2,0,0,-2,0,0,3,0,-1,1,0,-2,-2,0, &
0,0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,0,-2,-2, &
0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2,0, &
0,0,3,0,0,0,-2,0,0,-2,0,0,3,0,0,0,0,-2,-2,0, &
0,0,3,0,0,0,0,-2,0,-2,0,0,3,0,0,0,0,0,-2,-2, &
0,0,3,0,1,-1,-2,0,-2,0,0,0,3,0,1,-1,-2,0,0,-2, &
0,0,3,0,1,-1,0,-2,-2,0,0,0,3,0,1,-1,0,-2,0,-2, &
0,0,3,0,1,-1,0,0,-2,-2,0,0,3,1,-1,0,-2,-2,0,0, &
0,0,3,1,-1,0,-2,0,0,-2,0,0,3,1,-1,0,0,-2,-2,0, &
0,0,3,1,-1,0,0,-2,0,-2,0,0,3,1,-1,0,0,0,-2,-2, &
0,0,3,1,0,-1,-2,0,-2,0,0,0,3,1,0,-1,-2,0,0,-2, &
0,0,3,1,0,-1,0,-2,-2,0,0,0,3,1,0,-1,0,-2,0,-2, &
0,0,3,1,0,-1,0,0,-2,-2,0,0,3,2,-1,-1,0,-2,0,-2, &
0,0,3,2,-1,-1,0,0,-2,-2,0,0,4,0,-1,0,-2,-2,0,0, &
0,0,4,0,-1,0,0,-2,-2,0,0,0,4,0,0,-1,-2,0,-2,0, &
0,0,4,0,0,-1,0,-2,-2,0,0,1,-1,-1,-1,1,0,0,0,0, &
0,1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,1,-1,0,0,0, &
0,1,-1,-1,0,1,0,-1,0,0,0,1,-1,-1,0,1,0,0,0,-1, &
0,1,-1,-1,0,2,-1,-1,0,0,0,1,-1,-1,0,2,0,-1,0,-1, &
0,1,-1,-1,0,4,-2,0,-2,0,0,1,-1,-1,0,4,0,0,-2,-2, &
0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,1,0,0,-1,0,0, &
0,1,-1,-1,1,0,0,0,-1,0,0,1,-1,-1,1,0,0,0,0,-1, &
0,1,-1,-1,1,1,-1,-1,0,0,0,1,-1,-1,1,3,-2,-2,0,0, &
0,1,-1,-1,1,3,-2,0,-2,0,0,1,-1,-1,1,3,0,-2,0,-2, &
0,1,-1,-1,1,3,0,0,-2,-2,0,1,-1,-1,2,0,-1,-1,0,0, &
0,1,-1,-1,2,0,0,0,-1,-1,0,1,-1,-1,2,2,-2,-2,0,0, &
0,1,-1,-1,2,2,-2,0,-2,0,0,1,-1,-1,2,2,0,-2,0,-2, &
0,1,-1,-1,2,2,0,0,-2,-2,0,1,-1,-1,3,1,-2,-2,0,0, &
0,1,-1,-1,3,1,-2,0,-2,0,0,1,-1,-1,3,1,0,-2,0,-2, &
0,1,-1,-1,3,1,0,0,-2,-2,0,1,-1,-1,4,0,-2,-2,0,0, &
0,1,-1,-1,4,0,0,-2,0,-2,0,1,-1,-1,4,0,0,0,-2,-2, &
0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,0,-1,0,0, &
0,1,-1,0,0,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,-1, &
0,1,-1,0,0,1,-1,-1,0,0,0,1,-1,0,0,1,-1,0,-1,0, &
0,1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,-1,-1, &
0,1,-1,0,0,3,-2,0,-2,0,0,1,-1,0,0,3,0,0,-2,-2, &
0,1,-1,0,1,0,-1,-1,0,0,0,1,-1,0,1,0,-1,0,-1,0, &
0,1,-1,0,1,0,0,-2,0,0,0,1,-1,0,1,0,0,-1,0,-1, &
0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,1,0,0,0,-1,-1, &
0,1,-1,0,1,2,-2,-2,0,0,0,1,-1,0,1,2,-2,0,-2,0, &
0,1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,-2, &
0,1,-1,0,1,2,0,0,-2,-2,0,1,-1,0,2,1,-2,-2,0,0, &
0,1,-1,0,2,1,-2,0,-2,0,0,1,-1,0,2,1,0,-2,-2,0, &
0,1,-1,0,2,1,0,-2,0,-2,0,1,-1,0,2,1,0,0,-2,-2, &
0,1,-1,0,3,0,-2,-2,0,0,0,1,-1,0,3,0,-2,0,-2,0, &
0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,0,3,0,0,-2,0,-2, &
0,1,-1,0,3,0,0,0,-2,-2,0,1,-1,1,-1,1,0,0,-1,-1, &
0,1,-1,1,0,-1,0,-1,0,0,0,1,-1,1,0,-1,0,0,0,-1, &
0,1,-1,1,0,0,0,-1,-1,0,0,1,-1,1,0,0,0,-1,0,-1, &
0,1,-1,1,0,0,0,0,-2,0,0,1,-1,1,0,2,-2,0,-2,0, &
0,1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,1,-1,0,-1,-1,0, &
0,1,-1,1,1,-1,0,0,-1,-1,0,1,-1,1,1,1,-2,-2,0,0, &
0,1,-1,1,1,1,-2,0,-2,0,0,1,-1,1,1,1,0,-2,-2,0, &
0,1,-1,1,1,1,0,-2,0,-2,0,1,-1,1,1,1,0,0,-2,-2, &
0,1,-1,1,2,0,-2,-2,0,0,0,1,-1,1,2,0,-2,0,-2,0, &
0,1,-1,1,2,0,0,-2,-2,0,0,1,-1,1,2,0,0,-2,0,-2, &
0,1,-1,1,2,0,0,0,-2,-2,0,1,-1,2,0,1,-2,0,-2,0, &
0,1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,1,0,-2,-2,0,0, &
0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2,0, &
0,1,-1,2,1,0,0,-2,0,-2,0,1,-1,2,1,0,0,0,-2,-2, &
0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,0,-2,-2, &
0,1,0,-1,-1,1,-1,0,0,0,0,1,0,-1,-1,1,0,-1,0,0, &
0,1,0,-1,-1,4,-2,0,0,-2,0,1,0,-1,0,-1,0,0,0,0, &
0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1,0,0, &
0,1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,1,-2,0,0,0, &
0,1,0,-1,0,1,-1,-1,0,0,0,1,0,-1,0,1,0,-1,0,-1, &
0,1,0,-1,0,1,0,0,0,-2,0,1,0,-1,0,3,-2,-2,0,0, &
0,1,0,-1,0,3,-2,0,-2,0,0,1,0,-1,0,3,-2,0,0,-2, &
0,1,0,-1,0,3,0,-2,0,-2,0,1,0,-1,0,3,0,0,-2,-2, &
0,1,0,-1,1,0,-2,0,0,0,0,1,0,-1,1,0,-1,-1,0,0, &
0,1,0,-1,1,0,-1,0,-1,0,0,1,0,-1,1,0,0,-1,0,-1, &
0,1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-2, &
0,1,0,-1,1,2,-2,-2,0,0,0,1,0,-1,1,2,-2,0,-2,0, &
0,1,0,-1,1,2,-2,0,0,-2,0,1,0,-1,1,2,0,-2,0,-2, &
0,1,0,-1,1,2,0,0,-2,-2,0,1,0,-1,2,-1,0,0,0,-2, &
0,1,0,-1,2,1,-2,-2,0,0,0,1,0,-1,2,1,-2,0,-2,0, &
0,1,0,-1,2,1,-2,0,0,-2,0,1,0,-1,2,1,0,-2,0,-2, &
0,1,0,-1,2,1,0,0,-2,-2,0,1,0,-1,3,0,-2,-2,0,0, &
0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,-2,0,0,-2, &
0,1,0,-1,3,0,0,-2,0,-2,0,1,0,-1,3,0,0,0,-2,-2, &
0,1,0,-1,4,-1,-2,0,0,-2,0,1,0,-1,4,-1,0,0,-2,-2, &
0,1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,0,-1,0,-1, &
0,1,0,0,-1,1,0,0,0,-2,0,1,0,0,-1,3,-2,0,0,-2, &
0,1,0,0,-1,3,0,0,-2,-2,0,1,0,0,0,-1,0,-1,0,0, &
0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1, &
0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1,0, &
0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,-1,-1,0, &
0,1,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0,-1,-1, &
0,1,0,0,0,2,-2,-2,0,0,0,1,0,0,0,2,-2,0,-2,0, &
0,1,0,0,0,2,-2,0,0,-2,0,1,0,0,0,2,0,-2,-2,0, &
0,1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,0,-2,-2, &
0,1,0,0,1,-1,-1,0,-1,0,0,1,0,0,1,-1,-1,0,0,-1, &
0,1,0,0,1,-1,0,-1,-1,0,0,1,0,0,1,-1,0,-1,0,-1, &
0,1,0,0,1,-1,0,0,-2,0,0,1,0,0,1,-1,0,0,0,-2, &
0,1,0,0,1,1,-2,-2,0,0,0,1,0,0,1,1,-2,0,-2,0, &
0,1,0,0,1,1,-2,0,0,-2,0,1,0,0,1,1,0,-2,-2,0, &
0,1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,0,-2,-2, &
0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2,0, &
0,1,0,0,2,0,-2,0,0,-2,0,1,0,0,2,0,0,-2,-2,0, &
0,1,0,0,2,0,0,-2,0,-2,0,1,0,0,2,0,0,0,-2,-2, &
0,1,0,0,3,-1,-2,0,-2,0,0,1,0,0,3,-1,-2,0,0,-2, &
0,1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,-2, &
0,1,0,0,3,-1,0,0,-2,-2,0,1,0,1,-1,-1,0,-1,0,0, &
0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-1,-1,0, &
0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,0,-2, &
0,1,0,1,-1,2,-2,0,0,-2,0,1,0,1,-1,2,0,0,-2,-2, &
0,1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,-1, &
0,1,0,1,0,-1,0,0,-2,0,0,1,0,1,0,-1,0,0,0,-2, &
0,1,0,1,0,1,-2,-2,0,0,0,1,0,1,0,1,-2,0,-2,0, &
0,1,0,1,0,1,-2,0,0,-2,0,1,0,1,0,1,0,-2,-2,0, &
0,1,0,1,0,1,0,-2,0,-2,0,1,0,1,0,1,0,0,-2,-2, &
0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2,0, &
0,1,0,1,1,0,-2,0,0,-2,0,1,0,1,1,0,0,-2,-2,0, &
0,1,0,1,1,0,0,-2,0,-2,0,1,0,1,1,0,0,0,-2,-2, &
0,1,0,1,2,-1,-2,0,-2,0,0,1,0,1,2,-1,-2,0,0,-2, &
0,1,0,1,2,-1,0,-2,-2,0,0,1,0,1,2,-1,0,-2,0,-2, &
0,1,0,1,2,-1,0,0,-2,-2,0,1,0,2,-1,1,-2,0,0,-2, &
0,1,0,2,-1,1,0,0,-2,-2,0,1,0,2,0,0,-2,-2,0,0, &
0,1,0,2,0,0,-2,0,-2,0,0,1,0,2,0,0,-2,0,0,-2, &
0,1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2, &
0,1,0,2,0,0,0,0,-2,-2,0,1,0,2,1,-1,-2,0,-2,0, &
0,1,0,2,1,-1,-2,0,0,-2,0,1,0,2,1,-1,0,-2,-2,0, &
0,1,0,2,1,-1,0,-2,0,-2,0,1,0,2,1,-1,0,0,-2,-2, &
0,1,0,3,-1,0,-2,0,0,-2,0,1,0,3,-1,0,0,0,-2,-2, &
0,1,0,3,0,-1,-2,0,-2,0,0,1,0,3,0,-1,-2,0,0,-2, &
0,1,0,3,0,-1,0,-2,-2,0,0,1,0,3,0,-1,0,-2,0,-2, &
0,1,0,3,0,-1,0,0,-2,-2,0,1,0,4,-1,-1,0,0,-2,-2, &
0,1,1,-1,-1,3,-2,0,0,-2,0,1,1,-1,-1,3,0,-2,0,-2, &
0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,0,0,-1, &
0,1,1,-1,0,0,0,-1,0,-1,0,1,1,-1,0,2,-2,-2,0,0, &
0,1,1,-1,0,2,-2,0,-2,0,0,1,1,-1,0,2,-2,0,0,-2, &
0,1,1,-1,0,2,0,-2,0,-2,0,1,1,-1,0,2,0,0,-2,-2, &
0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,-1,0,0,-1,-1, &
0,1,1,-1,1,1,-2,-2,0,0,0,1,1,-1,1,1,-2,0,-2,0, &
0,1,1,-1,1,1,-2,0,0,-2,0,1,1,-1,1,1,0,-2,0,-2, &
0,1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,2,0,-2,-2,0,0, &
0,1,1,-1,2,0,-2,0,-2,0,0,1,1,-1,2,0,-2,0,0,-2, &
0,1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2, &
0,1,1,-1,3,-1,-2,0,0,-2,0,1,1,-1,3,-1,0,0,-2,-2, &
0,1,1,0,-1,0,-1,0,0,-1,0,1,1,0,-1,0,0,-2,0,0, &
0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,2,-2,-2,0,0, &
0,1,1,0,-1,2,-2,0,0,-2,0,1,1,0,-1,2,0,-2,-2,0, &
0,1,1,0,-1,2,0,-2,0,-2,0,1,1,0,-1,2,0,0,-2,-2, &
0,1,1,0,0,-1,-1,0,-1,0,0,1,1,0,0,-1,-1,0,0,-1, &
0,1,1,0,0,-1,0,-1,-1,0,0,1,1,0,0,-1,0,-1,0,-1, &
0,1,1,0,0,1,-2,-2,0,0,0,1,1,0,0,1,-2,0,-2,0, &
0,1,1,0,0,1,-2,0,0,-2,0,1,1,0,0,1,0,-2,-2,0, &
0,1,1,0,0,1,0,-2,0,-2,0,1,1,0,0,1,0,0,-2,-2, &
0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2,0, &
0,1,1,0,1,0,-2,0,0,-2,0,1,1,0,1,0,0,-2,-2,0, &
0,1,1,0,1,0,0,-2,0,-2,0,1,1,0,1,0,0,0,-2,-2, &
0,1,1,0,2,-1,-2,0,-2,0,0,1,1,0,2,-1,-2,0,0,-2, &
0,1,1,0,2,-1,0,-2,-2,0,0,1,1,0,2,-1,0,-2,0,-2, &
0,1,1,0,2,-1,0,0,-2,-2,0,1,1,1,-1,-1,0,-1,0,-1, &
0,1,1,1,-1,-1,0,0,-1,-1,0,1,1,1,-1,1,-2,-2,0,0, &
0,1,1,1,-1,1,-2,0,0,-2,0,1,1,1,-1,1,0,-2,-2,0, &
0,1,1,1,-1,1,0,-2,0,-2,0,1,1,1,-1,1,0,0,-2,-2, &
0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2,0, &
0,1,1,1,0,0,-2,0,0,-2,0,1,1,1,0,0,0,-2,-2,0, &
0,1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,0,-2,-2, &
0,1,1,1,1,-1,-2,0,-2,0,0,1,1,1,1,-1,-2,0,0,-2, &
0,1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,-2, &
0,1,1,1,1,-1,0,0,-2,-2,0,1,1,2,-1,0,-2,-2,0,0, &
0,1,1,2,-1,0,-2,0,0,-2,0,1,1,2,-1,0,0,-2,-2,0, &
0,1,1,2,-1,0,0,-2,0,-2,0,1,1,2,-1,0,0,0,-2,-2, &
0,1,1,2,0,-1,-2,0,-2,0,0,1,1,2,0,-1,-2,0,0,-2, &
0,1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,-2,0,-2, &
0,1,1,2,0,-1,0,0,-2,-2,0,1,1,3,-1,-1,0,-2,0,-2, &
0,1,1,3,-1,-1,0,0,-2,-2,0,1,2,-1,-1,2,-2,0,0,-2, &
0,1,2,-1,-1,2,0,-2,0,-2,0,1,2,-1,0,1,-2,-2,0,0, &
0,1,2,-1,0,1,-2,0,-2,0,0,1,2,-1,0,1,-2,0,0,-2, &
0,1,2,-1,0,1,0,-2,0,-2,0,1,2,-1,0,1,0,0,-2,-2, &
0,1,2,-1,1,0,-2,-2,0,0,0,1,2,-1,1,0,-2,0,-2,0, &
0,1,2,-1,1,0,-2,0,0,-2,0,1,2,-1,1,0,0,-2,0,-2, &
0,1,2,-1,1,0,0,0,-2,-2,0,1,2,-1,2,-1,-2,0,0,-2, &
0,1,2,-1,2,-1,0,0,-2,-2,0,1,2,0,-1,1,-2,-2,0,0, &
0,1,2,0,-1,1,-2,0,0,-2,0,1,2,0,-1,1,0,-2,-2,0, &
0,1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,0,-2,-2, &
0,1,2,0,0,0,-2,-2,0,0,0,1,2,0,0,0,-2,0,-2,0, &
0,1,2,0,0,0,-2,0,0,-2,0,1,2,0,0,0,0,-2,-2,0, &
0,1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,0,-2,-2, &
0,1,2,0,1,-1,-2,0,-2,0,0,1,2,0,1,-1,-2,0,0,-2, &
0,1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,-2, &
0,1,2,0,1,-1,0,0,-2,-2,0,1,2,1,-1,0,-2,-2,0,0, &
0,1,2,1,-1,0,-2,0,0,-2,0,1,2,1,-1,0,0,-2,-2,0, &
0,1,2,1,-1,0,0,-2,0,-2,0,1,2,1,-1,0,0,0,-2,-2, &
0,1,2,1,0,-1,-2,0,-2,0,0,1,2,1,0,-1,-2,0,0,-2, &
0,1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,-2,0,-2, &
0,1,2,1,0,-1,0,0,-2,-2,0,1,2,2,-1,-1,0,-2,0,-2, &
0,1,2,2,-1,-1,0,0,-2,-2,0,1,3,-1,0,0,-2,-2,0,0, &
0,1,3,-1,0,0,-2,0,-2,0,0,1,3,0,-1,0,-2,-2,0,0, &
0,1,3,0,-1,0,0,-2,-2,0,0,1,3,0,0,-1,-2,0,-2,0, &
0,1,3,0,0,-1,0,-2,-2,0,0,2,-1,-1,0,-1,0,0,0,0, &
0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,-1,0,0,0,0,0,-1, &
0,2,-1,-1,0,1,-1,-1,0,0,0,2,-1,-1,0,1,0,-1,0,-1, &
0,2,-1,-1,0,3,-2,0,-2,0,0,2,-1,-1,0,3,0,0,-2,-2, &
0,2,-1,-1,1,0,-1,-1,0,0,0,2,-1,-1,1,0,0,0,-1,-1, &
0,2,-1,-1,1,2,-2,-2,0,0,0,2,-1,-1,1,2,-2,0,-2,0, &
0,2,-1,-1,1,2,0,-2,0,-2,0,2,-1,-1,1,2,0,0,-2,-2, &
0,2,-1,-1,2,1,-2,-2,0,0,0,2,-1,-1,2,1,-2,0,-2,0, &
0,2,-1,-1,2,1,0,-2,0,-2,0,2,-1,-1,2,1,0,0,-2,-2, &
0,2,-1,-1,3,0,-2,-2,0,0,0,2,-1,-1,3,0,-2,0,-2,0, &
0,2,-1,-1,3,0,0,-2,0,-2,0,2,-1,-1,3,0,0,0,-2,-2, &
0,2,-1,-1,4,-1,0,0,-2,-2,0,2,-1,0,0,-1,0,-1,0,0, &
0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,0,-1,-1,0, &
0,2,-1,0,0,0,0,-1,0,-1,0,2,-1,0,0,2,-2,0,-2,0, &
0,2,-1,0,0,2,0,0,-2,-2,0,2,-1,0,1,-1,0,0,-2,0, &
0,2,-1,0,1,1,-2,-2,0,0,0,2,-1,0,1,1,-2,0,-2,0, &
0,2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,-2, &
0,2,-1,0,1,1,0,0,-2,-2,0,2,-1,0,2,0,-2,-2,0,0, &
0,2,-1,0,2,0,-2,0,-2,0,0,2,-1,0,2,0,0,-2,-2,0, &
0,2,-1,0,2,0,0,-2,0,-2,0,2,-1,0,2,0,0,0,-2,-2, &
0,2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,0,-2,-2, &
0,2,-1,1,0,1,-2,0,-2,0,0,2,-1,1,0,1,0,0,-2,-2, &
0,2,-1,1,1,0,-2,-2,0,0,0,2,-1,1,1,0,-2,0,-2,0, &
0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,1,1,0,0,-2,0,-2, &
0,2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,2,-1,0,-2,-2,0, &
0,2,-1,1,2,-1,0,0,-2,-2,0,2,-1,2,0,0,-2,0,-2,0, &
0,2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,1,-1,0,-2,-2,0, &
0,2,-1,2,1,-1,0,0,-2,-2,0,2,-1,3,0,-1,0,0,-2,-2, &
0,2,0,-1,0,0,-1,0,0,-1,0,2,0,-1,0,0,0,-1,0,-1, &
0,2,0,-1,0,2,-2,-2,0,0,0,2,0,-1,0,2,-2,0,-2,0, &
0,2,0,-1,0,2,-2,0,0,-2,0,2,0,-1,0,2,0,-2,0,-2, &
0,2,0,-1,0,2,0,0,-2,-2,0,2,0,-1,1,1,-2,-2,0,0, &
0,2,0,-1,1,1,-2,0,-2,0,0,2,0,-1,1,1,-2,0,0,-2, &
0,2,0,-1,1,1,0,-2,0,-2,0,2,0,-1,1,1,0,0,-2,-2, &
0,2,0,-1,2,0,-2,-2,0,0,0,2,0,-1,2,0,-2,0,-2,0, &
0,2,0,-1,2,0,-2,0,0,-2,0,2,0,-1,2,0,0,-2,0,-2, &
0,2,0,-1,2,0,0,0,-2,-2,0,2,0,-1,3,-1,-2,0,0,-2, &
0,2,0,-1,3,-1,0,0,-2,-2,0,2,0,0,-1,2,-2,0,0,-2, &
0,2,0,0,-1,2,0,0,-2,-2,0,2,0,0,0,-1,0,-1,0,-1, &
0,2,0,0,0,-1,0,0,-1,-1,0,2,0,0,0,1,-2,-2,0,0, &
0,2,0,0,0,1,-2,0,-2,0,0,2,0,0,0,1,-2,0,0,-2, &
0,2,0,0,0,1,0,-2,-2,0,0,2,0,0,0,1,0,-2,0,-2, &
0,2,0,0,0,1,0,0,-2,-2,0,2,0,0,1,0,-2,-2,0,0, &
0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,-2,0,0,-2, &
0,2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2, &
0,2,0,0,1,0,0,0,-2,-2,0,2,0,0,2,-1,-2,0,-2,0, &
0,2,0,0,2,-1,-2,0,0,-2,0,2,0,0,2,-1,0,-2,-2,0, &
0,2,0,0,2,-1,0,-2,0,-2,0,2,0,0,2,-1,0,0,-2,-2, &
0,2,0,1,-1,1,-2,0,0,-2,0,2,0,1,-1,1,0,0,-2,-2, &
0,2,0,1,0,0,-2,-2,0,0,0,2,0,1,0,0,-2,0,-2,0, &
0,2,0,1,0,0,-2,0,0,-2,0,2,0,1,0,0,0,-2,-2,0, &
0,2,0,1,0,0,0,-2,0,-2,0,2,0,1,0,0,0,0,-2,-2, &
0,2,0,1,1,-1,-2,0,-2,0,0,2,0,1,1,-1,-2,0,0,-2, &
0,2,0,1,1,-1,0,-2,-2,0,0,2,0,1,1,-1,0,-2,0,-2, &
0,2,0,1,1,-1,0,0,-2,-2,0,2,0,2,-1,0,-2,0,0,-2, &
0,2,0,2,-1,0,0,0,-2,-2,0,2,0,2,0,-1,-2,0,-2,0, &
0,2,0,2,0,-1,-2,0,0,-2,0,2,0,2,0,-1,0,-2,-2,0, &
0,2,0,2,0,-1,0,-2,0,-2,0,2,0,2,0,-1,0,0,-2,-2, &
0,2,1,-1,-1,2,-2,0,0,-2,0,2,1,-1,-1,2,0,-2,0,-2, &
0,2,1,-1,0,1,-2,-2,0,0,0,2,1,-1,0,1,-2,0,-2,0, &
0,2,1,-1,0,1,-2,0,0,-2,0,2,1,-1,0,1,0,-2,0,-2, &
0,2,1,-1,0,1,0,0,-2,-2,0,2,1,-1,1,0,-2,-2,0,0, &
0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,-2,0,0,-2, &
0,2,1,-1,1,0,0,-2,0,-2,0,2,1,-1,1,0,0,0,-2,-2, &
0,2,1,-1,2,-1,-2,0,0,-2,0,2,1,-1,2,-1,0,0,-2,-2, &
0,2,1,0,-1,1,-2,-2,0,0,0,2,1,0,-1,1,-2,0,0,-2, &
0,2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2, &
0,2,1,0,-1,1,0,0,-2,-2,0,2,1,0,0,0,-2,-2,0,0, &
0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,-2,0,0,-2, &
0,2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2, &
0,2,1,0,0,0,0,0,-2,-2,0,2,1,0,1,-1,-2,0,-2,0, &
0,2,1,0,1,-1,-2,0,0,-2,0,2,1,0,1,-1,0,-2,-2,0, &
0,2,1,0,1,-1,0,-2,0,-2,0,2,1,0,1,-1,0,0,-2,-2, &
0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,0,-2, &
0,2,1,1,-1,0,0,-2,-2,0,0,2,1,1,-1,0,0,-2,0,-2, &
0,2,1,1,-1,0,0,0,-2,-2,0,2,1,1,0,-1,-2,0,-2,0, &
0,2,1,1,0,-1,-2,0,0,-2,0,2,1,1,0,-1,0,-2,-2,0, &
0,2,1,1,0,-1,0,-2,0,-2,0,2,1,1,0,-1,0,0,-2,-2, &
0,2,1,2,-1,-1,0,-2,0,-2,0,2,1,2,-1,-1,0,0,-2,-2, &
0,2,2,-1,0,0,-2,-2,0,0,0,2,2,-1,0,0,-2,0,-2,0, &
0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,0,-2,-2,0, &
0,2,2,0,0,-1,-2,0,-2,0,0,2,2,0,0,-1,0,-2,-2,0, &
0,3,-1,-1,0,0,0,-1,0,-1,0,3,-1,-1,0,2,-2,0,-2,0, &
0,3,-1,-1,0,2,0,0,-2,-2,0,3,-1,-1,1,1,-2,-2,0,0, &
0,3,-1,-1,1,1,-2,0,-2,0,0,3,-1,-1,1,1,0,-2,0,-2, &
0,3,-1,-1,1,1,0,0,-2,-2,0,3,-1,-1,2,0,-2,-2,0,0, &
0,3,-1,-1,2,0,-2,0,-2,0,0,3,-1,-1,2,0,0,-2,0,-2, &
0,3,-1,-1,2,0,0,0,-2,-2,0,3,-1,0,0,-1,0,-1,0,-1, &
0,3,-1,0,0,1,-2,0,-2,0,0,3,-1,0,0,1,0,0,-2,-2, &
0,3,-1,0,1,0,-2,-2,0,0,0,3,-1,0,1,0,-2,0,-2,0, &
0,3,-1,0,1,0,0,-2,-2,0,0,3,-1,0,1,0,0,-2,0,-2, &
0,3,-1,0,1,0,0,0,-2,-2,0,3,-1,0,2,-1,0,-2,-2,0, &
0,3,-1,0,2,-1,0,0,-2,-2,0,3,-1,1,0,0,-2,0,-2,0, &
0,3,-1,1,0,0,0,0,-2,-2,0,3,-1,1,1,-1,0,-2,-2,0, &
0,3,-1,1,1,-1,0,0,-2,-2,0,3,0,-1,-1,2,-2,0,0,-2, &
0,3,0,-1,0,1,-2,-2,0,0,0,3,0,-1,0,1,-2,0,-2,0, &
0,3,0,-1,0,1,-2,0,0,-2,0,3,0,-1,0,1,0,-2,0,-2, &
0,3,0,-1,0,1,0,0,-2,-2,0,3,0,-1,1,0,-2,-2,0,0, &
0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,-2,0,0,-2, &
0,3,0,-1,1,0,0,-2,0,-2,0,3,0,-1,1,0,0,0,-2,-2, &
0,3,0,-1,2,-1,-2,0,0,-2,0,3,0,-1,2,-1,0,0,-2,-2, &
0,3,0,0,-1,1,-2,0,0,-2,0,3,0,0,-1,1,0,0,-2,-2, &
0,3,0,0,0,0,-2,-2,0,0,0,3,0,0,0,0,-2,0,-2,0, &
0,3,0,0,0,0,-2,0,0,-2,0,3,0,0,0,0,0,-2,-2,0, &
0,3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,0,-2,-2, &
0,3,0,0,1,-1,-2,0,-2,0,0,3,0,0,1,-1,-2,0,0,-2, &
0,3,0,0,1,-1,0,-2,-2,0,0,3,0,0,1,-1,0,-2,0,-2, &
0,3,0,0,1,-1,0,0,-2,-2,0,3,0,1,-1,0,-2,0,0,-2, &
0,3,0,1,-1,0,0,0,-2,-2,0,3,0,1,0,-1,-2,0,-2,0, &
0,3,0,1,0,-1,-2,0,0,-2,0,3,0,1,0,-1,0,-2,-2,0, &
0,3,0,1,0,-1,0,-2,0,-2,0,3,0,1,0,-1,0,0,-2,-2, &
0,3,0,2,-1,-1,0,0,-2,-2,0,3,1,-1,0,0,-2,-2,0,0, &
0,3,1,-1,0,0,-2,0,-2,0,0,3,1,0,-1,0,-2,-2,0,0, &
0,3,1,0,-1,0,0,-2,-2,0,0,3,1,0,0,-1,-2,0,-2,0, &
0,3,1,0,0,-1,0,-2,-2,0,0,4,-1,-1,0,1,-2,0,-2,0, &
0,4,-1,-1,0,1,0,0,-2,-2,0,4,-1,-1,1,0,-2,-2,0,0, &
0,4,-1,-1,1,0,-2,0,-2,0,0,4,-1,-1,1,0,0,0,-2,-2, &
0,4,-1,-1,2,-1,0,0,-2,-2,0,4,-1,0,0,0,-2,0,-2,0, &
0,4,-1,0,0,0,0,0,-2,-2,0,4,-1,0,1,-1,0,-2,-2,0, &
0,4,-1,0,1,-1,0,0,-2,-2,0,4,-1,1,0,-1,0,0,-2,-2, &
0,4,0,-1,0,0,-2,-2,0,0,0,4,0,-1,0,0,-2,0,-2,0, &
0,4,0,0,0,-1,-2,0,-2,0,0,4,0,0,0,-1,0,-2,-2,0, &
0,5,-1,-1,0,0,-2,0,-2,0,1,-1,-1,-1,1,0,0,0,0,0, &
1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,0,2,0,0,-2,0, &
1,-1,-1,0,0,4,-2,0,-2,0,1,-1,-1,0,0,4,0,-2,-2,0, &
1,-1,-1,0,1,1,-1,0,-1,0,1,-1,-1,0,1,1,0,-1,-1,0, &
1,-1,-1,0,1,3,-2,0,-2,0,1,-1,-1,0,1,3,0,-2,-2,0, &
1,-1,-1,0,2,2,-2,0,-2,0,1,-1,-1,0,2,2,0,-2,-2,0, &
1,-1,-1,1,-1,0,0,0,0,0,1,-1,-1,1,0,1,-1,0,-1,0, &
1,-1,-1,1,0,1,0,-1,-1,0,1,-1,-1,1,0,3,-2,0,-2,0, &
1,-1,-1,1,0,3,0,-2,-2,0,1,-1,-1,1,1,0,-1,-1,0,0, &
1,-1,-1,1,1,2,-2,0,-2,0,1,-1,-1,1,1,2,0,-2,-2,0, &
1,-1,-1,2,0,2,-2,0,-2,0,1,-1,-1,2,0,2,0,-2,-2,0, &
1,-1,0,-1,0,0,0,0,0,0,1,-1,0,-1,1,0,0,0,-1,0, &
1,-1,0,-1,1,0,0,0,0,-1,1,-1,0,-1,1,1,-1,0,-1,0, &
1,-1,0,-1,1,1,-1,0,0,-1,1,-1,0,0,-1,0,0,0,0,0, &
1,-1,0,0,-1,1,-1,0,0,0,1,-1,0,0,-1,1,0,-1,0,0, &
1,-1,0,0,-1,1,0,0,-1,0,1,-1,0,0,-1,1,0,0,0,-1, &
1,-1,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1,2,0,-1,-1,0, &
1,-1,0,0,-1,4,-2,0,0,-2,1,-1,0,0,-1,4,0,-2,-2,0, &
1,-1,0,0,-1,4,0,0,-2,-2,1,-1,0,0,0,0,-1,0,0,0, &
1,-1,0,0,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0,0,-1, &
1,-1,0,0,0,1,-2,0,0,0,1,-1,0,0,0,1,-1,-1,0,0, &
1,-1,0,0,0,1,-1,0,0,-1,1,-1,0,0,0,1,0,-1,-1,0, &
1,-1,0,0,0,1,0,0,-2,0,1,-1,0,0,0,1,0,0,-1,-1, &
1,-1,0,0,0,3,-2,-2,0,0,1,-1,0,0,0,3,-2,0,-2,0, &
1,-1,0,0,0,3,-2,0,0,-2,1,-1,0,0,0,3,0,-2,-2,0, &
1,-1,0,0,0,3,0,0,-2,-2,1,-1,0,0,1,0,-2,0,0,0, &
1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,0,-1,-1, &
1,-1,0,0,1,2,-2,-2,0,0,1,-1,0,0,1,2,-2,0,-2,0, &
1,-1,0,0,1,2,-2,0,0,-2,1,-1,0,0,1,2,0,-2,-2,0, &
1,-1,0,0,1,2,0,0,-2,-2,1,-1,0,0,2,1,-2,-2,0,0, &
1,-1,0,0,2,1,-2,0,-2,0,1,-1,0,0,2,1,-2,0,0,-2, &
1,-1,0,0,2,1,0,-2,-2,0,1,-1,0,0,2,1,0,0,-2,-2, &
1,-1,0,0,3,0,-2,-2,0,0,1,-1,0,0,3,0,-2,0,0,-2, &
1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1,0,0, &
1,-1,0,1,-1,0,0,0,-1,0,1,-1,0,1,-1,0,0,0,0,-1, &
1,-1,0,1,-1,1,0,-1,-1,0,1,-1,0,1,-1,3,-2,-2,0,0, &
1,-1,0,1,-1,3,-2,0,0,-2,1,-1,0,1,-1,3,0,-2,-2,0, &
1,-1,0,1,-1,3,0,0,-2,-2,1,-1,0,1,0,0,-1,-1,0,0, &
1,-1,0,1,0,0,-1,0,0,-1,1,-1,0,1,0,0,0,-1,-1,0, &
1,-1,0,1,0,0,0,0,-1,-1,1,-1,0,1,0,2,-2,-2,0,0, &
1,-1,0,1,0,2,-2,0,-2,0,1,-1,0,1,0,2,-2,0,0,-2, &
1,-1,0,1,0,2,0,-2,-2,0,1,-1,0,1,0,2,0,0,-2,-2, &
1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,1,-2,-2,0,0, &
1,-1,0,1,1,1,-2,0,-2,0,1,-1,0,1,1,1,-2,0,0,-2, &
1,-1,0,1,1,1,0,-2,-2,0,1,-1,0,1,1,1,0,0,-2,-2, &
1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,0,-2, &
1,-1,0,2,-1,0,0,-1,-1,0,1,-1,0,2,-1,0,0,0,-1,-1, &
1,-1,0,2,-1,2,-2,-2,0,0,1,-1,0,2,-1,2,-2,0,0,-2, &
1,-1,0,2,-1,2,0,-2,-2,0,1,-1,0,2,-1,2,0,0,-2,-2, &
1,-1,0,2,0,1,-2,-2,0,0,1,-1,0,2,0,1,-2,0,-2,0, &
1,-1,0,2,0,1,-2,0,0,-2,1,-1,0,2,0,1,0,-2,-2,0, &
1,-1,0,2,0,1,0,0,-2,-2,1,-1,0,2,1,0,-2,-2,0,0, &
1,-1,0,2,1,0,-2,0,0,-2,1,-1,0,3,-1,1,-2,-2,0,0, &
1,-1,0,3,-1,1,-2,0,0,-2,1,-1,0,3,-1,1,0,-2,-2,0, &
1,-1,0,3,-1,1,0,0,-2,-2,1,-1,0,3,0,0,-2,-2,0,0, &
1,-1,0,3,0,0,-2,0,0,-2,1,-1,0,4,-1,0,-2,-2,0,0, &
1,-1,0,4,-1,0,-2,0,0,-2,1,-1,1,-1,-1,0,0,0,0,0, &
1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,-1,0,0,0,0,0,-1, &
1,-1,1,-1,0,1,-1,0,-1,0,1,-1,1,-1,0,1,-1,0,0,-1, &
1,-1,1,0,-1,-1,0,0,0,0,1,-1,1,0,-1,0,-1,0,0,0, &
1,-1,1,0,-1,0,0,0,-1,0,1,-1,1,0,-1,0,0,0,0,-1, &
1,-1,1,0,-1,1,-1,0,0,-1,1,-1,1,0,-1,3,-2,-2,0,0, &
1,-1,1,0,-1,3,-2,0,0,-2,1,-1,1,0,-1,3,0,-2,-2,0, &
1,-1,1,0,-1,3,0,0,-2,-2,1,-1,1,0,0,-1,-1,0,0,0, &
1,-1,1,0,0,-1,0,0,0,-1,1,-1,1,0,0,0,-2,0,0,0, &
1,-1,1,0,0,0,-1,0,0,-1,1,-1,1,0,0,0,0,0,-2,0, &
1,-1,1,0,0,0,0,0,-1,-1,1,-1,1,0,0,2,-2,-2,0,0, &
1,-1,1,0,0,2,-2,0,-2,0,1,-1,1,0,0,2,-2,0,0,-2, &
1,-1,1,0,0,2,0,-2,-2,0,1,-1,1,0,0,2,0,0,-2,-2, &
1,-1,1,0,1,1,-2,-2,0,0,1,-1,1,0,1,1,-2,0,-2,0, &
1,-1,1,0,1,1,-2,0,0,-2,1,-1,1,0,1,1,0,-2,-2,0, &
1,-1,1,0,1,1,0,0,-2,-2,1,-1,1,0,2,0,-2,-2,0,0, &
1,-1,1,0,2,0,-2,0,-2,0,1,-1,1,0,2,0,-2,0,0,-2, &
1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,0,2,0,0,0,-2,-2, &
1,-1,1,1,-1,0,0,0,-1,-1,1,-1,1,1,-1,2,-2,-2,0,0, &
1,-1,1,1,-1,2,-2,0,0,-2,1,-1,1,1,-1,2,0,-2,-2,0, &
1,-1,1,1,-1,2,0,0,-2,-2,1,-1,1,1,0,-1,-1,0,-1,0, &
1,-1,1,1,0,-1,0,0,-1,-1,1,-1,1,1,0,1,-2,-2,0,0, &
1,-1,1,1,0,1,-2,0,-2,0,1,-1,1,1,0,1,-2,0,0,-2, &
1,-1,1,1,0,1,0,-2,-2,0,1,-1,1,1,0,1,0,0,-2,-2, &
1,-1,1,1,1,0,-2,-2,0,0,1,-1,1,1,1,0,-2,0,-2,0, &
1,-1,1,1,1,0,-2,0,0,-2,1,-1,1,1,1,0,0,-2,-2,0, &
1,-1,1,1,1,0,0,0,-2,-2,1,-1,1,2,-1,1,-2,-2,0,0, &
1,-1,1,2,-1,1,-2,0,0,-2,1,-1,1,2,-1,1,0,-2,-2,0, &
1,-1,1,2,-1,1,0,0,-2,-2,1,-1,1,2,0,0,-2,-2,0,0, &
1,-1,1,2,0,0,-2,0,-2,0,1,-1,1,2,0,0,-2,0,0,-2, &
1,-1,1,2,0,0,0,-2,-2,0,1,-1,1,2,0,0,0,0,-2,-2, &
1,-1,1,3,-1,0,-2,-2,0,0,1,-1,1,3,-1,0,-2,0,0,-2, &
1,-1,1,3,-1,0,0,-2,-2,0,1,-1,1,3,-1,0,0,0,-2,-2, &
1,-1,2,0,-1,0,-1,0,0,-1,1,-1,2,0,-1,0,0,0,-1,-1, &
1,-1,2,0,-1,2,-2,-2,0,0,1,-1,2,0,-1,2,-2,0,0,-2, &
1,-1,2,0,-1,2,0,-2,-2,0,1,-1,2,0,-1,2,0,0,-2,-2, &
1,-1,2,0,0,1,-2,-2,0,0,1,-1,2,0,0,1,-2,0,-2,0, &
1,-1,2,0,0,1,-2,0,0,-2,1,-1,2,0,0,1,0,-2,-2,0, &
1,-1,2,0,0,1,0,0,-2,-2,1,-1,2,0,1,0,-2,-2,0,0, &
1,-1,2,0,1,0,-2,0,-2,0,1,-1,2,0,1,0,-2,0,0,-2, &
1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,0,1,0,0,0,-2,-2, &
1,-1,2,0,2,-1,-2,0,-2,0,1,-1,2,0,2,-1,0,0,-2,-2, &
1,-1,2,1,-1,1,-2,-2,0,0,1,-1,2,1,-1,1,-2,0,0,-2, &
1,-1,2,1,-1,1,0,-2,-2,0,1,-1,2,1,-1,1,0,0,-2,-2, &
1,-1,2,1,0,0,-2,-2,0,0,1,-1,2,1,0,0,-2,0,-2,0, &
1,-1,2,1,0,0,-2,0,0,-2,1,-1,2,1,0,0,0,-2,-2,0, &
1,-1,2,1,0,0,0,0,-2,-2,1,-1,2,1,1,-1,-2,0,-2,0, &
1,-1,2,1,1,-1,0,0,-2,-2,1,-1,2,2,-1,0,-2,-2,0,0, &
1,-1,2,2,-1,0,-2,0,0,-2,1,-1,2,2,-1,0,0,-2,-2,0, &
1,-1,2,2,-1,0,0,0,-2,-2,1,-1,2,2,0,-1,-2,0,-2,0, &
1,-1,2,2,0,-1,0,0,-2,-2,1,-1,2,3,-1,-1,0,0,-2,-2, &
1,-1,3,0,-1,1,-2,-2,0,0,1,-1,3,0,-1,1,-2,0,0,-2, &
1,-1,3,0,-1,1,0,-2,-2,0,1,-1,3,0,-1,1,0,0,-2,-2, &
1,-1,3,0,0,0,-2,-2,0,0,1,-1,3,0,0,0,-2,0,-2,0, &
1,-1,3,0,0,0,-2,0,0,-2,1,-1,3,0,0,0,0,-2,-2,0, &
1,-1,3,0,0,0,0,0,-2,-2,1,-1,3,0,1,-1,-2,0,-2,0, &
1,-1,3,0,1,-1,0,0,-2,-2,1,-1,3,1,-1,0,-2,-2,0,0, &
1,-1,3,1,-1,0,-2,0,0,-2,1,-1,3,1,-1,0,0,-2,-2,0, &
1,-1,3,1,-1,0,0,0,-2,-2,1,-1,3,1,0,-1,-2,0,-2,0, &
1,-1,3,1,0,-1,0,0,-2,-2,1,-1,3,2,-1,-1,0,0,-2,-2, &
1,-1,4,0,-1,0,-2,-2,0,0,1,-1,4,0,-1,0,0,-2,-2,0, &
1,-1,4,0,0,-1,-2,0,-2,0,1,0,-1,-1,0,0,0,0,0,0, &
1,0,-1,-1,0,1,-1,0,0,0,1,0,-1,-1,0,1,0,-1,0,0, &
1,0,-1,-1,0,1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1, &
1,0,-1,-1,0,2,-1,0,-1,0,1,0,-1,-1,0,2,0,-1,0,-1, &
1,0,-1,-1,0,4,-2,0,-2,0,1,0,-1,-1,0,4,0,-2,0,-2, &
1,0,-1,-1,0,4,0,0,-2,-2,1,0,-1,-1,1,-1,0,0,0,0, &
1,0,-1,-1,1,0,-1,0,0,0,1,0,-1,-1,1,0,0,0,-1,0, &
1,0,-1,-1,1,0,0,0,0,-1,1,0,-1,-1,1,1,-1,0,-1,0, &
1,0,-1,-1,1,3,-2,-2,0,0,1,0,-1,-1,1,3,-2,0,-2,0, &
1,0,-1,-1,1,3,0,-2,0,-2,1,0,-1,-1,1,3,0,0,-2,-2, &
1,0,-1,-1,2,0,-1,0,-1,0,1,0,-1,-1,2,0,0,0,-1,-1, &
1,0,-1,-1,2,2,-2,-2,0,0,1,0,-1,-1,2,2,-2,0,-2,0, &
1,0,-1,-1,2,2,0,-2,0,-2,1,0,-1,-1,2,2,0,0,-2,-2, &
1,0,-1,-1,3,1,-2,-2,0,0,1,0,-1,-1,3,1,-2,0,-2,0, &
1,0,-1,-1,3,1,0,-2,0,-2,1,0,-1,-1,3,1,0,0,-2,-2, &
1,0,-1,-1,4,0,-2,-2,0,0,1,0,-1,-1,4,0,0,-2,0,-2, &
1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0, &
1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,0,0,0,0,0,-1, &
1,0,-1,0,0,1,-1,-1,0,0,1,0,-1,0,0,1,-1,0,-1,0, &
1,0,-1,0,0,1,0,-2,0,0,1,0,-1,0,0,1,0,-1,0,-1, &
1,0,-1,0,0,1,0,0,-2,0,1,0,-1,0,0,1,0,0,-1,-1, &
1,0,-1,0,0,3,-2,-2,0,0,1,0,-1,0,0,3,-2,0,-2,0, &
1,0,-1,0,0,3,0,-2,-2,0,1,0,-1,0,0,3,0,-2,0,-2, &
1,0,-1,0,0,3,0,0,-2,-2,1,0,-1,0,1,0,-1,-1,0,0, &
1,0,-1,0,1,0,-1,0,-1,0,1,0,-1,0,1,0,0,-1,0,-1, &
1,0,-1,0,1,0,0,0,-1,-1,1,0,-1,0,1,2,-2,-2,0,0, &
1,0,-1,0,1,2,-2,0,-2,0,1,0,-1,0,1,2,0,-2,-2,0, &
1,0,-1,0,1,2,0,-2,0,-2,1,0,-1,0,1,2,0,0,-2,-2, &
1,0,-1,0,2,1,-2,-2,0,0,1,0,-1,0,2,1,-2,0,-2,0, &
1,0,-1,0,2,1,0,-2,-2,0,1,0,-1,0,2,1,0,-2,0,-2, &
1,0,-1,0,2,1,0,0,-2,-2,1,0,-1,0,3,0,-2,-2,0,0, &
1,0,-1,0,3,0,0,-2,0,-2,1,0,-1,1,-1,0,0,0,-1,0, &
1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,-1,1,0,-1,-1,0, &
1,0,-1,1,-1,1,0,-1,0,-1,1,0,-1,1,0,0,0,-2,0,0, &
1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-1,-1, &
1,0,-1,1,0,2,-2,-2,0,0,1,0,-1,1,0,2,-2,0,-2,0, &
1,0,-1,1,0,2,0,-2,-2,0,1,0,-1,1,0,2,0,-2,0,-2, &
1,0,-1,1,0,2,0,0,-2,-2,1,0,-1,1,1,-1,0,-1,0,-1, &
1,0,-1,1,1,1,-2,-2,0,0,1,0,-1,1,1,1,-2,0,-2,0, &
1,0,-1,1,1,1,0,-2,-2,0,1,0,-1,1,1,1,0,-2,0,-2, &
1,0,-1,1,1,1,0,0,-2,-2,1,0,-1,1,2,0,-2,-2,0,0, &
1,0,-1,1,2,0,0,-2,0,-2,1,0,-1,2,0,1,-2,-2,0,0, &
1,0,-1,2,0,1,-2,0,-2,0,1,0,-1,2,0,1,0,-2,-2,0, &
1,0,-1,2,0,1,0,-2,0,-2,1,0,-1,2,0,1,0,0,-2,-2, &
1,0,-1,2,1,0,-2,-2,0,0,1,0,-1,2,1,0,0,-2,0,-2, &
1,0,-1,3,0,0,-2,-2,0,0,1,0,-1,3,0,0,0,-2,0,-2, &
1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,-1,2,0,0,0,-2, &
1,0,0,-1,-1,4,-2,0,0,-2,1,0,0,-1,-1,4,0,-2,0,-2, &
1,0,0,-1,0,0,-1,0,0,0,1,0,0,-1,0,0,0,0,-1,0, &
1,0,0,-1,0,0,0,0,0,-1,1,0,0,-1,0,1,-2,0,0,0, &
1,0,0,-1,0,1,-1,-1,0,0,1,0,0,-1,0,1,-1,0,-1,0, &
1,0,0,-1,0,1,0,-1,0,-1,1,0,0,-1,0,1,0,0,-1,-1, &
1,0,0,-1,0,1,0,0,0,-2,1,0,0,-1,0,3,-2,-2,0,0, &
1,0,0,-1,0,3,-2,0,-2,0,1,0,0,-1,0,3,-2,0,0,-2, &
1,0,0,-1,0,3,0,-2,0,-2,1,0,0,-1,0,3,0,0,-2,-2, &
1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,-1,0,0,-1,0, &
1,0,0,-1,1,0,-2,0,0,0,1,0,0,-1,1,0,-1,0,-1,0, &
1,0,0,-1,1,0,0,0,-1,-1,1,0,0,-1,1,0,0,0,0,-2, &
1,0,0,-1,1,2,-2,-2,0,0,1,0,0,-1,1,2,-2,0,-2,0, &
1,0,0,-1,1,2,-2,0,0,-2,1,0,0,-1,1,2,0,-2,0,-2, &
1,0,0,-1,1,2,0,0,-2,-2,1,0,0,-1,2,1,-2,-2,0,0, &
1,0,0,-1,2,1,-2,0,-2,0,1,0,0,-1,2,1,-2,0,0,-2, &
1,0,0,-1,2,1,0,-2,0,-2,1,0,0,-1,2,1,0,0,-2,-2, &
1,0,0,-1,3,0,-2,-2,0,0,1,0,0,-1,3,0,-2,0,-2,0, &
1,0,0,-1,3,0,-2,0,0,-2,1,0,0,-1,3,0,0,-2,0,-2, &
1,0,0,-1,3,0,0,0,-2,-2,1,0,0,-1,4,-1,-2,0,0,-2, &
1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1,0, &
1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,-1,1,-1,-1,0,0, &
1,0,0,0,-1,1,-1,0,0,-1,1,0,0,0,-1,1,0,-2,0,0, &
1,0,0,0,-1,1,0,-1,-1,0,1,0,0,0,-1,1,0,0,-1,-1, &
1,0,0,0,-1,1,0,0,0,-2,1,0,0,0,-1,3,-2,-2,0,0, &
1,0,0,0,-1,3,-2,0,0,-2,1,0,0,0,-1,3,0,-2,-2,0, &
1,0,0,0,-1,3,0,-2,0,-2,1,0,0,0,-1,3,0,0,-2,-2, &
1,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0,0,-1,0,-1,0, &
1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,-1,-1,0, &
1,0,0,0,0,0,0,-1,0,-1,1,0,0,0,0,0,0,0,-1,-1, &
1,0,0,0,0,2,-2,-2,0,0,1,0,0,0,0,2,-2,0,-2,0, &
1,0,0,0,0,2,-2,0,0,-2,1,0,0,0,0,2,0,-2,-2,0, &
1,0,0,0,0,2,0,-2,0,-2,1,0,0,0,0,2,0,0,-2,-2, &
1,0,0,0,1,-1,-1,0,-1,0,1,0,0,0,1,-1,0,0,-1,-1, &
1,0,0,0,1,-1,0,0,0,-2,1,0,0,0,1,1,-2,-2,0,0, &
1,0,0,0,1,1,-2,0,-2,0,1,0,0,0,1,1,-2,0,0,-2, &
1,0,0,0,1,1,0,-2,-2,0,1,0,0,0,1,1,0,-2,0,-2, &
1,0,0,0,1,1,0,0,-2,-2,1,0,0,0,2,0,-2,-2,0,0, &
1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,-2,0,0,-2, &
1,0,0,0,2,0,0,-2,-2,0,1,0,0,0,2,0,0,-2,0,-2, &
1,0,0,0,2,0,0,0,-2,-2,1,0,0,0,3,-1,-2,0,0,-2, &
1,0,0,0,3,-1,0,-2,0,-2,1,0,0,1,-1,-1,0,-1,0,0, &
1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-2,0,0, &
1,0,0,1,-1,0,0,-1,-1,0,1,0,0,1,-1,0,0,0,-1,-1, &
1,0,0,1,-1,0,0,0,0,-2,1,0,0,1,-1,2,-2,-2,0,0, &
1,0,0,1,-1,2,-2,0,0,-2,1,0,0,1,-1,2,0,-2,-2,0, &
1,0,0,1,-1,2,0,-2,0,-2,1,0,0,1,-1,2,0,0,-2,-2, &
1,0,0,1,0,-1,0,-1,-1,0,1,0,0,1,0,-1,0,0,-1,-1, &
1,0,0,1,0,-1,0,0,0,-2,1,0,0,1,0,1,-2,-2,0,0, &
1,0,0,1,0,1,-2,0,-2,0,1,0,0,1,0,1,-2,0,0,-2, &
1,0,0,1,0,1,0,-2,-2,0,1,0,0,1,0,1,0,-2,0,-2, &
1,0,0,1,0,1,0,0,-2,-2,1,0,0,1,1,0,-2,-2,0,0, &
1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,-2,0,0,-2, &
1,0,0,1,1,0,0,-2,-2,0,1,0,0,1,1,0,0,-2,0,-2, &
1,0,0,1,1,0,0,0,-2,-2,1,0,0,1,2,-1,-2,0,0,-2, &
1,0,0,1,2,-1,0,-2,0,-2,1,0,0,2,-1,1,-2,-2,0,0, &
1,0,0,2,-1,1,-2,0,0,-2,1,0,0,2,-1,1,0,-2,-2,0, &
1,0,0,2,-1,1,0,-2,0,-2,1,0,0,2,-1,1,0,0,-2,-2, &
1,0,0,2,0,0,-2,-2,0,0,1,0,0,2,0,0,-2,0,-2,0, &
1,0,0,2,0,0,-2,0,0,-2,1,0,0,2,0,0,0,-2,-2,0, &
1,0,0,2,0,0,0,-2,0,-2,1,0,0,2,0,0,0,0,-2,-2, &
1,0,0,2,1,-1,-2,0,0,-2,1,0,0,2,1,-1,0,-2,0,-2, &
1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,0,-2, &
1,0,0,3,-1,0,0,-2,-2,0,1,0,0,3,-1,0,0,-2,0,-2, &
1,0,0,3,-1,0,0,0,-2,-2,1,0,0,3,0,-1,-2,0,0,-2, &
1,0,0,3,0,-1,0,-2,0,-2,1,0,0,4,-1,-1,0,-2,0,-2, &
1,0,1,-1,-1,1,-1,0,0,-1,1,0,1,-1,-1,1,0,-1,0,-1, &
1,0,1,-1,-1,3,-2,0,0,-2,1,0,1,-1,-1,3,0,-2,0,-2, &
1,0,1,-1,0,0,-2,0,0,0,1,0,1,-1,0,0,-1,0,0,-1, &
1,0,1,-1,0,0,0,0,-1,-1,1,0,1,-1,0,2,-2,-2,0,0, &
1,0,1,-1,0,2,-2,0,-2,0,1,0,1,-1,0,2,-2,0,0,-2, &
1,0,1,-1,0,2,0,-2,0,-2,1,0,1,-1,0,2,0,0,-2,-2, &
1,0,1,-1,1,1,-2,-2,0,0,1,0,1,-1,1,1,-2,0,-2,0, &
1,0,1,-1,1,1,-2,0,0,-2,1,0,1,-1,1,1,0,-2,0,-2, &
1,0,1,-1,1,1,0,0,-2,-2,1,0,1,-1,2,0,-2,-2,0,0, &
1,0,1,-1,2,0,-2,0,-2,0,1,0,1,-1,2,0,-2,0,0,-2, &
1,0,1,-1,2,0,0,-2,0,-2,1,0,1,-1,2,0,0,0,-2,-2, &
1,0,1,-1,3,-1,-2,0,0,-2,1,0,1,-1,3,-1,0,0,-2,-2, &
1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,0,-1, &
1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,-1,0,0,0,-1,-1, &
1,0,1,0,-1,2,-2,-2,0,0,1,0,1,0,-1,2,-2,0,0,-2, &
1,0,1,0,-1,2,0,-2,-2,0,1,0,1,0,-1,2,0,-2,0,-2, &
1,0,1,0,-1,2,0,0,-2,-2,1,0,1,0,0,-1,-1,0,0,-1, &
1,0,1,0,0,-1,0,0,-2,0,1,0,1,0,0,-1,0,0,-1,-1, &
1,0,1,0,0,1,-2,-2,0,0,1,0,1,0,0,1,-2,0,-2,0, &
1,0,1,0,0,1,-2,0,0,-2,1,0,1,0,0,1,0,-2,-2,0, &
1,0,1,0,0,1,0,-2,0,-2,1,0,1,0,0,1,0,0,-2,-2, &
1,0,1,0,1,0,-2,-2,0,0,1,0,1,0,1,0,-2,0,-2,0, &
1,0,1,0,1,0,-2,0,0,-2,1,0,1,0,1,0,0,-2,-2,0, &
1,0,1,0,1,0,0,-2,0,-2,1,0,1,0,1,0,0,0,-2,-2, &
1,0,1,0,2,-1,-2,0,-2,0,1,0,1,0,2,-1,-2,0,0,-2, &
1,0,1,0,2,-1,0,-2,-2,0,1,0,1,0,2,-1,0,-2,0,-2, &
1,0,1,0,2,-1,0,0,-2,-2,1,0,1,1,-1,-1,0,-1,0,-1, &
1,0,1,1,-1,-1,0,0,-1,-1,1,0,1,1,-1,1,-2,-2,0,0, &
1,0,1,1,-1,1,-2,0,0,-2,1,0,1,1,-1,1,0,-2,-2,0, &
1,0,1,1,-1,1,0,-2,0,-2,1,0,1,1,-1,1,0,0,-2,-2, &
1,0,1,1,0,0,-2,-2,0,0,1,0,1,1,0,0,-2,0,-2,0, &
1,0,1,1,0,0,-2,0,0,-2,1,0,1,1,0,0,0,-2,-2,0, &
1,0,1,1,0,0,0,-2,0,-2,1,0,1,1,0,0,0,0,-2,-2, &
1,0,1,1,1,-1,-2,0,-2,0,1,0,1,1,1,-1,-2,0,0,-2, &
1,0,1,1,1,-1,0,-2,-2,0,1,0,1,1,1,-1,0,-2,0,-2, &
1,0,1,1,1,-1,0,0,-2,-2,1,0,1,2,-1,0,-2,-2,0,0, &
1,0,1,2,-1,0,-2,0,0,-2,1,0,1,2,-1,0,0,-2,-2,0, &
1,0,1,2,-1,0,0,-2,0,-2,1,0,1,2,-1,0,0,0,-2,-2, &
1,0,1,2,0,-1,-2,0,-2,0,1,0,1,2,0,-1,-2,0,0,-2, &
1,0,1,2,0,-1,0,-2,-2,0,1,0,1,2,0,-1,0,-2,0,-2, &
1,0,1,2,0,-1,0,0,-2,-2,1,0,1,3,-1,-1,0,-2,0,-2, &
1,0,1,3,-1,-1,0,0,-2,-2,1,0,2,-1,-1,2,-2,0,0,-2, &
1,0,2,-1,-1,2,0,-2,0,-2,1,0,2,-1,0,1,-2,-2,0,0, &
1,0,2,-1,0,1,-2,0,-2,0,1,0,2,-1,0,1,-2,0,0,-2, &
1,0,2,-1,0,1,0,-2,0,-2,1,0,2,-1,0,1,0,0,-2,-2, &
1,0,2,-1,1,0,-2,-2,0,0,1,0,2,-1,1,0,-2,0,-2,0, &
1,0,2,-1,1,0,-2,0,0,-2,1,0,2,-1,1,0,0,-2,0,-2, &
1,0,2,-1,1,0,0,0,-2,-2,1,0,2,-1,2,-1,-2,0,0,-2, &
1,0,2,-1,2,-1,0,0,-2,-2,1,0,2,0,-1,1,-2,-2,0,0, &
1,0,2,0,-1,1,-2,0,0,-2,1,0,2,0,-1,1,0,-2,-2,0, &
1,0,2,0,-1,1,0,-2,0,-2,1,0,2,0,-1,1,0,0,-2,-2, &
1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2,0, &
1,0,2,0,0,0,-2,0,0,-2,1,0,2,0,0,0,0,-2,-2,0, &
1,0,2,0,0,0,0,-2,0,-2,1,0,2,0,0,0,0,0,-2,-2, &
1,0,2,0,1,-1,-2,0,-2,0,1,0,2,0,1,-1,-2,0,0,-2, &
1,0,2,0,1,-1,0,-2,-2,0,1,0,2,0,1,-1,0,-2,0,-2, &
1,0,2,0,1,-1,0,0,-2,-2,1,0,2,1,-1,0,-2,-2,0,0, &
1,0,2,1,-1,0,-2,0,0,-2,1,0,2,1,-1,0,0,-2,-2,0, &
1,0,2,1,-1,0,0,-2,0,-2,1,0,2,1,-1,0,0,0,-2,-2, &
1,0,2,1,0,-1,-2,0,-2,0,1,0,2,1,0,-1,-2,0,0,-2, &
1,0,2,1,0,-1,0,-2,-2,0,1,0,2,1,0,-1,0,-2,0,-2, &
1,0,2,1,0,-1,0,0,-2,-2,1,0,2,2,-1,-1,0,-2,0,-2, &
1,0,2,2,-1,-1,0,0,-2,-2,1,0,3,-1,0,0,-2,-2,0,0, &
1,0,3,-1,0,0,-2,0,-2,0,1,0,3,0,-1,0,-2,-2,0,0, &
1,0,3,0,-1,0,0,-2,-2,0,1,0,3,0,0,-1,-2,0,-2,0, &
1,0,3,0,0,-1,0,-2,-2,0,1,1,-1,-1,-1,0,0,0,0,0, &
1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,0,-1,0,0, &
1,1,-1,-1,0,0,0,0,-1,0,1,1,-1,-1,0,0,0,0,0,-1, &
1,1,-1,-1,0,1,0,-1,0,-1,1,1,-1,-1,0,3,-2,-2,0,0, &
1,1,-1,-1,0,3,-2,0,-2,0,1,1,-1,-1,0,3,0,-2,0,-2, &
1,1,-1,-1,0,3,0,0,-2,-2,1,1,-1,-1,1,0,0,0,-1,-1, &
1,1,-1,-1,1,2,-2,-2,0,0,1,1,-1,-1,1,2,-2,0,-2,0, &
1,1,-1,-1,1,2,0,-2,0,-2,1,1,-1,-1,1,2,0,0,-2,-2, &
1,1,-1,-1,2,1,-2,-2,0,0,1,1,-1,-1,2,1,-2,0,-2,0, &
1,1,-1,-1,2,1,0,-2,0,-2,1,1,-1,-1,2,1,0,0,-2,-2, &
1,1,-1,-1,3,0,-2,-2,0,0,1,1,-1,-1,3,0,-2,0,-2,0, &
1,1,-1,-1,3,0,0,-2,0,-2,1,1,-1,-1,3,0,0,0,-2,-2, &
1,1,-1,0,-1,0,0,0,-1,0,1,1,-1,0,-1,0,0,0,0,-1, &
1,1,-1,0,-1,1,0,-1,-1,0,1,1,-1,0,-1,1,0,-1,0,-1, &
1,1,-1,0,0,-1,0,-1,0,0,1,1,-1,0,0,-1,0,0,0,-1, &
1,1,-1,0,0,0,0,-2,0,0,1,1,-1,0,0,0,0,-1,0,-1, &
1,1,-1,0,0,0,0,0,-2,0,1,1,-1,0,0,0,0,0,-1,-1, &
1,1,-1,0,0,2,-2,-2,0,0,1,1,-1,0,0,2,-2,0,-2,0, &
1,1,-1,0,0,2,0,-2,-2,0,1,1,-1,0,0,2,0,-2,0,-2, &
1,1,-1,0,0,2,0,0,-2,-2,1,1,-1,0,1,-1,0,-1,-1,0, &
1,1,-1,0,1,-1,0,0,-1,-1,1,1,-1,0,1,1,-2,-2,0,0, &
1,1,-1,0,1,1,-2,0,-2,0,1,1,-1,0,1,1,0,-2,-2,0, &
1,1,-1,0,1,1,0,-2,0,-2,1,1,-1,0,1,1,0,0,-2,-2, &
1,1,-1,0,2,0,-2,-2,0,0,1,1,-1,0,2,0,-2,0,-2,0, &
1,1,-1,0,2,0,0,-2,-2,0,1,1,-1,0,2,0,0,-2,0,-2, &
1,1,-1,0,2,0,0,0,-2,-2,1,1,-1,1,0,1,-2,-2,0,0, &
1,1,-1,1,0,1,-2,0,-2,0,1,1,-1,1,0,1,0,-2,-2,0, &
1,1,-1,1,0,1,0,-2,0,-2,1,1,-1,1,0,1,0,0,-2,-2, &
1,1,-1,1,1,0,-2,-2,0,0,1,1,-1,1,1,0,-2,0,-2,0, &
1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,1,1,0,0,-2,0,-2, &
1,1,-1,1,1,0,0,0,-2,-2,1,1,-1,2,0,0,-2,-2,0,0, &
1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2,0, &
1,1,-1,2,0,0,0,-2,0,-2,1,1,-1,2,0,0,0,0,-2,-2, &
1,1,0,-1,-1,1,-1,0,0,-1,1,1,0,-1,-1,1,0,-1,0,-1, &
1,1,0,-1,-1,3,-2,0,0,-2,1,1,0,-1,-1,3,0,-2,0,-2, &
1,1,0,-1,0,0,-1,-1,0,0,1,1,0,-1,0,0,-1,0,-1,0, &
1,1,0,-1,0,0,0,-1,0,-1,1,1,0,-1,0,0,0,0,-1,-1, &
1,1,0,-1,0,2,-2,-2,0,0,1,1,0,-1,0,2,-2,0,-2,0, &
1,1,0,-1,0,2,-2,0,0,-2,1,1,0,-1,0,2,0,-2,0,-2, &
1,1,0,-1,0,2,0,0,-2,-2,1,1,0,-1,1,-1,-1,0,0,-1, &
1,1,0,-1,1,-1,0,0,-1,-1,1,1,0,-1,1,1,-2,-2,0,0, &
1,1,0,-1,1,1,-2,0,-2,0,1,1,0,-1,1,1,-2,0,0,-2, &
1,1,0,-1,1,1,0,-2,0,-2,1,1,0,-1,1,1,0,0,-2,-2, &
1,1,0,-1,2,0,-2,-2,0,0,1,1,0,-1,2,0,-2,0,-2,0, &
1,1,0,-1,2,0,-2,0,0,-2,1,1,0,-1,2,0,0,-2,0,-2, &
1,1,0,-1,2,0,0,0,-2,-2,1,1,0,-1,3,-1,-2,0,0,-2, &
1,1,0,-1,3,-1,0,0,-2,-2,1,1,0,0,-1,0,0,-2,0,0, &
1,1,0,0,-1,0,0,-1,0,-1,1,1,0,0,-1,0,0,0,-1,-1, &
1,1,0,0,-1,2,-2,-2,0,0,1,1,0,0,-1,2,-2,0,0,-2, &
1,1,0,0,-1,2,0,-2,-2,0,1,1,0,0,-1,2,0,-2,0,-2, &
1,1,0,0,-1,2,0,0,-2,-2,1,1,0,0,0,-1,0,-1,0,-1, &
1,1,0,0,0,-1,0,0,-2,0,1,1,0,0,0,-1,0,0,-1,-1, &
1,1,0,0,0,1,-2,-2,0,0,1,1,0,0,0,1,-2,0,-2,0, &
1,1,0,0,0,1,-2,0,0,-2,1,1,0,0,0,1,0,-2,-2,0, &
1,1,0,0,0,1,0,-2,0,-2,1,1,0,0,0,1,0,0,-2,-2, &
1,1,0,0,1,0,-2,-2,0,0,1,1,0,0,1,0,-2,0,-2,0, &
1,1,0,0,1,0,-2,0,0,-2,1,1,0,0,1,0,0,-2,-2,0, &
1,1,0,0,1,0,0,-2,0,-2,1,1,0,0,1,0,0,0,-2,-2, &
1,1,0,0,2,-1,-2,0,-2,0,1,1,0,0,2,-1,-2,0,0,-2, &
1,1,0,0,2,-1,0,-2,-2,0,1,1,0,0,2,-1,0,-2,0,-2, &
1,1,0,0,2,-1,0,0,-2,-2,1,1,0,1,-1,1,-2,-2,0,0, &
1,1,0,1,-1,1,-2,0,0,-2,1,1,0,1,-1,1,0,-2,-2,0, &
1,1,0,1,-1,1,0,-2,0,-2,1,1,0,1,-1,1,0,0,-2,-2, &
1,1,0,1,0,0,-2,-2,0,0,1,1,0,1,0,0,-2,0,-2,0, &
1,1,0,1,0,0,-2,0,0,-2,1,1,0,1,0,0,0,-2,-2,0, &
1,1,0,1,0,0,0,-2,0,-2,1,1,0,1,0,0,0,0,-2,-2, &
1,1,0,1,1,-1,-2,0,-2,0,1,1,0,1,1,-1,-2,0,0,-2, &
1,1,0,1,1,-1,0,-2,-2,0,1,1,0,1,1,-1,0,-2,0,-2, &
1,1,0,1,1,-1,0,0,-2,-2,1,1,0,2,-1,0,-2,-2,0,0, &
1,1,0,2,-1,0,-2,0,0,-2,1,1,0,2,-1,0,0,-2,-2,0, &
1,1,0,2,-1,0,0,-2,0,-2,1,1,0,2,-1,0,0,0,-2,-2, &
1,1,0,2,0,-1,-2,0,-2,0,1,1,0,2,0,-1,-2,0,0,-2, &
1,1,0,2,0,-1,0,-2,-2,0,1,1,0,2,0,-1,0,-2,0,-2, &
1,1,0,2,0,-1,0,0,-2,-2,1,1,0,3,-1,-1,0,-2,0,-2, &
1,1,0,3,-1,-1,0,0,-2,-2,1,1,1,-1,-1,0,-1,-1,0,0, &
1,1,1,-1,-1,2,-2,0,0,-2,1,1,1,-1,-1,2,0,-2,0,-2, &
1,1,1,-1,0,-1,-1,0,-1,0,1,1,1,-1,0,1,-2,-2,0,0, &
1,1,1,-1,0,1,-2,0,-2,0,1,1,1,-1,0,1,-2,0,0,-2, &
1,1,1,-1,0,1,0,-2,0,-2,1,1,1,-1,0,1,0,0,-2,-2, &
1,1,1,-1,1,0,-2,-2,0,0,1,1,1,-1,1,0,-2,0,-2,0, &
1,1,1,-1,1,0,-2,0,0,-2,1,1,1,-1,1,0,0,-2,0,-2, &
1,1,1,-1,1,0,0,0,-2,-2,1,1,1,-1,2,-1,-2,0,0,-2, &
1,1,1,-1,2,-1,0,0,-2,-2,1,1,1,0,-1,-1,0,-1,-1,0, &
1,1,1,0,-1,1,-2,-2,0,0,1,1,1,0,-1,1,-2,0,0,-2, &
1,1,1,0,-1,1,0,-2,-2,0,1,1,1,0,-1,1,0,-2,0,-2, &
1,1,1,0,-1,1,0,0,-2,-2,1,1,1,0,0,0,-2,-2,0,0, &
1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,-2,0,0,-2, &
1,1,1,0,0,0,0,-2,-2,0,1,1,1,0,0,0,0,-2,0,-2, &
1,1,1,0,0,0,0,0,-2,-2,1,1,1,0,1,-1,-2,0,-2,0, &
1,1,1,0,1,-1,-2,0,0,-2,1,1,1,0,1,-1,0,-2,-2,0, &
1,1,1,0,1,-1,0,-2,0,-2,1,1,1,0,1,-1,0,0,-2,-2, &
1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,0,-2, &
1,1,1,1,-1,0,0,-2,-2,0,1,1,1,1,-1,0,0,-2,0,-2, &
1,1,1,1,-1,0,0,0,-2,-2,1,1,1,1,0,-1,-2,0,-2,0, &
1,1,1,1,0,-1,-2,0,0,-2,1,1,1,1,0,-1,0,-2,-2,0, &
1,1,1,1,0,-1,0,-2,0,-2,1,1,1,1,0,-1,0,0,-2,-2, &
1,1,1,2,-1,-1,0,-2,0,-2,1,1,1,2,-1,-1,0,0,-2,-2, &
1,1,2,-1,0,0,-2,-2,0,0,1,1,2,-1,0,0,-2,0,-2,0, &
1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,0,-2,-2,0, &
1,1,2,0,0,-1,-2,0,-2,0,1,1,2,0,0,-1,0,-2,-2,0, &
1,2,-1,-1,0,0,0,-1,0,-1,1,2,-1,-1,0,0,0,0,-1,-1, &
1,2,-1,-1,0,2,-2,-2,0,0,1,2,-1,-1,0,2,-2,0,-2,0, &
1,2,-1,-1,0,2,0,-2,0,-2,1,2,-1,-1,0,2,0,0,-2,-2, &
1,2,-1,-1,1,1,-2,-2,0,0,1,2,-1,-1,1,1,-2,0,-2,0, &
1,2,-1,-1,1,1,0,-2,0,-2,1,2,-1,-1,1,1,0,0,-2,-2, &
1,2,-1,-1,2,0,-2,-2,0,0,1,2,-1,-1,2,0,-2,0,-2,0, &
1,2,-1,-1,2,0,0,-2,0,-2,1,2,-1,-1,2,0,0,0,-2,-2, &
1,2,-1,-1,3,-1,0,0,-2,-2,1,2,-1,0,0,1,-2,-2,0,0, &
1,2,-1,0,0,1,-2,0,-2,0,1,2,-1,0,0,1,0,-2,-2,0, &
1,2,-1,0,0,1,0,-2,0,-2,1,2,-1,0,0,1,0,0,-2,-2, &
1,2,-1,0,1,0,-2,-2,0,0,1,2,-1,0,1,0,-2,0,-2,0, &
1,2,-1,0,1,0,0,-2,-2,0,1,2,-1,0,1,0,0,-2,0,-2, &
1,2,-1,0,1,0,0,0,-2,-2,1,2,-1,0,2,-1,0,-2,-2,0, &
1,2,-1,0,2,-1,0,0,-2,-2,1,2,-1,1,0,0,-2,-2,0,0, &
1,2,-1,1,0,0,-2,0,-2,0,1,2,-1,1,0,0,0,-2,-2,0, &
1,2,-1,1,0,0,0,-2,0,-2,1,2,-1,1,0,0,0,0,-2,-2, &
1,2,-1,1,1,-1,0,-2,-2,0,1,2,-1,1,1,-1,0,0,-2,-2, &
1,2,-1,2,0,-1,0,-2,-2,0,1,2,-1,2,0,-1,0,0,-2,-2, &
1,2,0,-1,-1,2,-2,0,0,-2,1,2,0,-1,-1,2,0,-2,0,-2, &
1,2,0,-1,0,1,-2,-2,0,0,1,2,0,-1,0,1,-2,0,-2,0, &
1,2,0,-1,0,1,-2,0,0,-2,1,2,0,-1,0,1,0,-2,0,-2, &
1,2,0,-1,0,1,0,0,-2,-2,1,2,0,-1,1,0,-2,-2,0,0, &
1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,-2,0,0,-2, &
1,2,0,-1,1,0,0,-2,0,-2,1,2,0,-1,1,0,0,0,-2,-2, &
1,2,0,-1,2,-1,-2,0,0,-2,1,2,0,-1,2,-1,0,0,-2,-2, &
1,2,0,0,-1,1,-2,-2,0,0,1,2,0,0,-1,1,-2,0,0,-2, &
1,2,0,0,-1,1,0,-2,-2,0,1,2,0,0,-1,1,0,-2,0,-2, &
1,2,0,0,-1,1,0,0,-2,-2,1,2,0,0,0,0,-2,-2,0,0, &
1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,-2,0,0,-2, &
1,2,0,0,0,0,0,-2,-2,0,1,2,0,0,0,0,0,-2,0,-2, &
1,2,0,0,0,0,0,0,-2,-2,1,2,0,0,1,-1,-2,0,-2,0, &
1,2,0,0,1,-1,-2,0,0,-2,1,2,0,0,1,-1,0,-2,-2,0, &
1,2,0,0,1,-1,0,-2,0,-2,1,2,0,0,1,-1,0,0,-2,-2, &
1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,0,-2, &
1,2,0,1,-1,0,0,-2,-2,0,1,2,0,1,-1,0,0,-2,0,-2, &
1,2,0,1,-1,0,0,0,-2,-2,1,2,0,1,0,-1,-2,0,-2,0, &
1,2,0,1,0,-1,-2,0,0,-2,1,2,0,1,0,-1,0,-2,-2,0, &
1,2,0,1,0,-1,0,-2,0,-2,1,2,0,1,0,-1,0,0,-2,-2, &
1,2,0,2,-1,-1,0,-2,0,-2,1,2,0,2,-1,-1,0,0,-2,-2, &
1,2,1,-1,0,0,-2,-2,0,0,1,2,1,-1,0,0,-2,0,-2,0, &
1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,0,-2,-2,0, &
1,2,1,0,0,-1,-2,0,-2,0,1,2,1,0,0,-1,0,-2,-2,0, &
1,3,-1,-1,0,1,-2,-2,0,0,1,3,-1,-1,0,1,-2,0,-2,0, &
1,3,-1,-1,0,1,0,-2,0,-2,1,3,-1,-1,0,1,0,0,-2,-2, &
1,3,-1,-1,1,0,-2,-2,0,0,1,3,-1,-1,1,0,-2,0,-2,0, &
1,3,-1,-1,1,0,0,-2,0,-2,1,3,-1,-1,1,0,0,0,-2,-2, &
1,3,-1,-1,2,-1,0,0,-2,-2,1,3,-1,0,0,0,-2,-2,0,0, &
1,3,-1,0,0,0,-2,0,-2,0,1,3,-1,0,0,0,0,-2,-2,0, &
1,3,-1,0,0,0,0,-2,0,-2,1,3,-1,0,0,0,0,0,-2,-2, &
1,3,-1,0,1,-1,0,-2,-2,0,1,3,-1,0,1,-1,0,0,-2,-2, &
1,3,-1,1,0,-1,0,-2,-2,0,1,3,-1,1,0,-1,0,0,-2,-2, &
1,3,0,-1,0,0,-2,-2,0,0,1,3,0,-1,0,0,-2,0,-2,0, &
1,3,0,0,-1,0,-2,-2,0,0,1,3,0,0,-1,0,0,-2,-2,0, &
1,3,0,0,0,-1,-2,0,-2,0,1,3,0,0,0,-1,0,-2,-2,0, &
1,4,-1,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,0,-2,0,-2,0, &
1,4,-1,0,0,-1,0,-2,-2,0,2,-1,-1,-1,0,0,0,0,0,0, &
2,-1,-1,-1,0,4,-2,0,-2,0,2,-1,-1,-1,1,3,-2,0,-2,0, &
2,-1,-1,-1,2,2,-2,0,-2,0,2,-1,-1,0,-1,0,0,0,0,0, &
2,-1,-1,0,-1,4,0,-2,-2,0,2,-1,-1,0,0,3,-2,0,-2,0, &
2,-1,-1,0,0,3,0,-2,-2,0,2,-1,-1,0,1,2,-2,0,-2,0, &
2,-1,-1,0,1,2,0,-2,-2,0,2,-1,-1,1,-1,3,0,-2,-2,0, &
2,-1,-1,1,0,2,-2,0,-2,0,2,-1,-1,1,0,2,0,-2,-2,0, &
2,-1,-1,2,-1,2,0,-2,-2,0,2,-1,0,-1,-1,0,0,0,0,0, &
2,-1,0,-1,-1,4,-2,0,0,-2,2,-1,0,-1,0,0,0,0,-1,0, &
2,-1,0,-1,0,0,0,0,0,-1,2,-1,0,-1,0,1,-2,0,0,0, &
2,-1,0,-1,0,3,-2,0,-2,0,2,-1,0,-1,0,3,-2,0,0,-2, &
2,-1,0,-1,1,2,-2,0,-2,0,2,-1,0,-1,1,2,-2,0,0,-2, &
2,-1,0,-1,2,1,-2,0,-2,0,2,-1,0,-1,2,1,-2,0,0,-2, &
2,-1,0,-1,3,0,-2,0,0,-2,2,-1,0,0,-1,0,0,0,-1,0, &
2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1, &
2,-1,0,0,-1,1,0,-1,-1,0,2,-1,0,0,-1,3,-2,-2,0,0, &
2,-1,0,0,-1,3,-2,0,0,-2,2,-1,0,0,-1,3,0,-2,-2,0, &
2,-1,0,0,-1,3,0,0,-2,-2,2,-1,0,0,0,0,-1,0,-1,0, &
2,-1,0,0,0,0,0,0,-1,-1,2,-1,0,0,0,2,-2,-2,0,0, &
2,-1,0,0,0,2,-2,0,-2,0,2,-1,0,0,0,2,-2,0,0,-2, &
2,-1,0,0,0,2,0,-2,-2,0,2,-1,0,0,0,2,0,0,-2,-2, &
2,-1,0,0,1,1,-2,-2,0,0,2,-1,0,0,1,1,-2,0,-2,0, &
2,-1,0,0,1,1,-2,0,0,-2,2,-1,0,0,1,1,0,-2,-2,0, &
2,-1,0,0,1,1,0,0,-2,-2,2,-1,0,0,2,0,-2,-2,0,0, &
2,-1,0,0,2,0,-2,0,0,-2,2,-1,0,1,-1,0,0,-1,-1,0, &
2,-1,0,1,-1,0,0,0,-1,-1,2,-1,0,1,-1,2,-2,-2,0,0, &
2,-1,0,1,-1,2,-2,0,0,-2,2,-1,0,1,-1,2,0,-2,-2,0, &
2,-1,0,1,-1,2,0,0,-2,-2,2,-1,0,1,0,1,-2,-2,0,0, &
2,-1,0,1,0,1,-2,0,-2,0,2,-1,0,1,0,1,-2,0,0,-2, &
2,-1,0,1,0,1,0,-2,-2,0,2,-1,0,1,0,1,0,0,-2,-2, &
2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,0,-2, &
2,-1,0,2,-1,1,-2,-2,0,0,2,-1,0,2,-1,1,-2,0,0,-2, &
2,-1,0,2,-1,1,0,-2,-2,0,2,-1,0,2,-1,1,0,0,-2,-2, &
2,-1,0,2,0,0,-2,-2,0,0,2,-1,0,2,0,0,-2,0,0,-2, &
2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,-2,0,0,-2, &
2,-1,1,-1,-1,3,-2,0,0,-2,2,-1,1,-1,0,2,-2,0,-2,0, &
2,-1,1,-1,0,2,-2,0,0,-2,2,-1,1,-1,1,1,-2,0,-2,0, &
2,-1,1,-1,1,1,-2,0,0,-2,2,-1,1,-1,2,0,-2,0,-2,0, &
2,-1,1,-1,2,0,-2,0,0,-2,2,-1,1,0,-1,0,-1,0,0,-1, &
2,-1,1,0,-1,0,0,0,-1,-1,2,-1,1,0,-1,2,-2,-2,0,0, &
2,-1,1,0,-1,2,-2,0,0,-2,2,-1,1,0,-1,2,0,-2,-2,0, &
2,-1,1,0,-1,2,0,0,-2,-2,2,-1,1,0,0,1,-2,-2,0,0, &
2,-1,1,0,0,1,-2,0,-2,0,2,-1,1,0,0,1,-2,0,0,-2, &
2,-1,1,0,0,1,0,-2,-2,0,2,-1,1,0,0,1,0,0,-2,-2, &
2,-1,1,0,1,0,-2,-2,0,0,2,-1,1,0,1,0,-2,0,-2,0, &
2,-1,1,0,1,0,-2,0,0,-2,2,-1,1,0,1,0,0,-2,-2,0, &
2,-1,1,0,1,0,0,0,-2,-2,2,-1,1,1,-1,1,-2,-2,0,0, &
2,-1,1,1,-1,1,-2,0,0,-2,2,-1,1,1,-1,1,0,-2,-2,0, &
2,-1,1,1,-1,1,0,0,-2,-2,2,-1,1,1,0,0,-2,-2,0,0, &
2,-1,1,1,0,0,-2,0,-2,0,2,-1,1,1,0,0,-2,0,0,-2, &
2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,1,0,0,0,0,-2,-2, &
2,-1,1,2,-1,0,-2,-2,0,0,2,-1,1,2,-1,0,-2,0,0,-2, &
2,-1,1,2,-1,0,0,-2,-2,0,2,-1,1,2,-1,0,0,0,-2,-2, &
2,-1,2,-1,-1,2,-2,0,0,-2,2,-1,2,-1,0,1,-2,0,-2,0, &
2,-1,2,-1,0,1,-2,0,0,-2,2,-1,2,-1,1,0,-2,0,-2,0, &
2,-1,2,-1,1,0,-2,0,0,-2,2,-1,2,0,-1,1,-2,-2,0,0, &
2,-1,2,0,-1,1,-2,0,0,-2,2,-1,2,0,-1,1,0,-2,-2,0, &
2,-1,2,0,-1,1,0,0,-2,-2,2,-1,2,0,0,0,-2,-2,0,0, &
2,-1,2,0,0,0,-2,0,-2,0,2,-1,2,0,0,0,-2,0,0,-2, &
2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,0,0,0,0,0,-2,-2, &
2,-1,2,0,1,-1,-2,0,-2,0,2,-1,2,0,1,-1,0,0,-2,-2, &
2,-1,2,1,-1,0,-2,-2,0,0,2,-1,2,1,-1,0,-2,0,0,-2, &
2,-1,2,1,-1,0,0,-2,-2,0,2,-1,2,1,-1,0,0,0,-2,-2, &
2,-1,2,1,0,-1,-2,0,-2,0,2,-1,2,1,0,-1,0,0,-2,-2, &
2,-1,2,2,-1,-1,0,0,-2,-2,2,-1,3,-1,0,0,-2,0,-2,0, &
2,-1,3,0,-1,0,-2,-2,0,0,2,-1,3,0,-1,0,0,-2,-2,0, &
2,0,-1,-1,-1,0,0,0,0,0,2,0,-1,-1,-1,4,0,-2,0,-2, &
2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,-1,0,0,0,0,0,-1, &
2,0,-1,-1,0,1,-1,0,-1,0,2,0,-1,-1,0,1,0,-1,0,-1, &
2,0,-1,-1,0,3,-2,-2,0,0,2,0,-1,-1,0,3,-2,0,-2,0, &
2,0,-1,-1,0,3,0,-2,0,-2,2,0,-1,-1,0,3,0,0,-2,-2, &
2,0,-1,-1,1,0,-1,0,-1,0,2,0,-1,-1,1,0,0,0,-1,-1, &
2,0,-1,-1,1,2,-2,-2,0,0,2,0,-1,-1,1,2,-2,0,-2,0, &
2,0,-1,-1,1,2,0,-2,0,-2,2,0,-1,-1,1,2,0,0,-2,-2, &
2,0,-1,-1,2,1,-2,-2,0,0,2,0,-1,-1,2,1,-2,0,-2,0, &
2,0,-1,-1,2,1,0,-2,0,-2,2,0,-1,-1,2,1,0,0,-2,-2, &
2,0,-1,-1,3,0,-2,-2,0,0,2,0,-1,-1,3,0,0,-2,0,-2, &
2,0,-1,0,-1,0,0,0,-1,0,2,0,-1,0,-1,0,0,0,0,-1, &
2,0,-1,0,-1,1,0,-2,0,0,2,0,-1,0,-1,3,0,-2,-2,0, &
2,0,-1,0,-1,3,0,-2,0,-2,2,0,-1,0,0,0,0,-1,-1,0, &
2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,0,2,-2,-2,0,0, &
2,0,-1,0,0,2,-2,0,-2,0,2,0,-1,0,0,2,0,-2,-2,0, &
2,0,-1,0,0,2,0,-2,0,-2,2,0,-1,0,0,2,0,0,-2,-2, &
2,0,-1,0,1,1,-2,-2,0,0,2,0,-1,0,1,1,-2,0,-2,0, &
2,0,-1,0,1,1,0,-2,-2,0,2,0,-1,0,1,1,0,-2,0,-2, &
2,0,-1,0,1,1,0,0,-2,-2,2,0,-1,0,2,0,-2,-2,0,0, &
2,0,-1,0,2,0,0,-2,0,-2,2,0,-1,1,-1,2,0,-2,-2,0, &
2,0,-1,1,-1,2,0,-2,0,-2,2,0,-1,1,0,1,-2,-2,0,0, &
2,0,-1,1,0,1,-2,0,-2,0,2,0,-1,1,0,1,0,-2,-2,0, &
2,0,-1,1,0,1,0,-2,0,-2,2,0,-1,1,0,1,0,0,-2,-2, &
2,0,-1,1,1,0,-2,-2,0,0,2,0,-1,1,1,0,0,-2,0,-2, &
2,0,-1,2,-1,1,0,-2,-2,0,2,0,-1,2,-1,1,0,-2,0,-2, &
2,0,-1,2,0,0,-2,-2,0,0,2,0,-1,2,0,0,0,-2,0,-2, &
2,0,-1,3,-1,0,0,-2,0,-2,2,0,0,-1,-1,3,-2,0,0,-2, &
2,0,0,-1,-1,3,0,-2,0,-2,2,0,0,-1,0,0,-1,0,0,-1, &
2,0,0,-1,0,0,0,0,-1,-1,2,0,0,-1,0,2,-2,-2,0,0, &
2,0,0,-1,0,2,-2,0,-2,0,2,0,0,-1,0,2,-2,0,0,-2, &
2,0,0,-1,0,2,0,-2,0,-2,2,0,0,-1,0,2,0,0,-2,-2, &
2,0,0,-1,1,1,-2,-2,0,0,2,0,0,-1,1,1,-2,0,-2,0, &
2,0,0,-1,1,1,-2,0,0,-2,2,0,0,-1,1,1,0,-2,0,-2, &
2,0,0,-1,1,1,0,0,-2,-2,2,0,0,-1,2,0,-2,-2,0,0, &
2,0,0,-1,2,0,-2,0,-2,0,2,0,0,-1,2,0,-2,0,0,-2, &
2,0,0,-1,2,0,0,-2,0,-2,2,0,0,-1,2,0,0,0,-2,-2, &
2,0,0,0,-1,0,0,-1,0,-1,2,0,0,0,-1,0,0,0,-1,-1, &
2,0,0,0,-1,2,-2,-2,0,0,2,0,0,0,-1,2,-2,0,0,-2, &
2,0,0,0,-1,2,0,-2,-2,0,2,0,0,0,-1,2,0,-2,0,-2, &
2,0,0,0,-1,2,0,0,-2,-2,2,0,0,0,0,1,-2,-2,0,0, &
2,0,0,0,0,1,-2,0,-2,0,2,0,0,0,0,1,-2,0,0,-2, &
2,0,0,0,0,1,0,-2,-2,0,2,0,0,0,0,1,0,-2,0,-2, &
2,0,0,0,0,1,0,0,-2,-2,2,0,0,0,1,0,-2,-2,0,0, &
2,0,0,0,1,0,-2,0,-2,0,2,0,0,0,1,0,-2,0,0,-2, &
2,0,0,0,1,0,0,-2,-2,0,2,0,0,0,1,0,0,-2,0,-2, &
2,0,0,0,1,0,0,0,-2,-2,2,0,0,0,2,-1,-2,0,0,-2, &
2,0,0,0,2,-1,0,-2,0,-2,2,0,0,1,-1,1,-2,-2,0,0, &
2,0,0,1,-1,1,-2,0,0,-2,2,0,0,1,-1,1,0,-2,-2,0, &
2,0,0,1,-1,1,0,-2,0,-2,2,0,0,1,-1,1,0,0,-2,-2, &
2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2,0, &
2,0,0,1,0,0,-2,0,0,-2,2,0,0,1,0,0,0,-2,-2,0, &
2,0,0,1,0,0,0,-2,0,-2,2,0,0,1,0,0,0,0,-2,-2, &
2,0,0,1,1,-1,-2,0,0,-2,2,0,0,1,1,-1,0,-2,0,-2, &
2,0,0,2,-1,0,-2,-2,0,0,2,0,0,2,-1,0,-2,0,0,-2, &
2,0,0,2,-1,0,0,-2,-2,0,2,0,0,2,-1,0,0,-2,0,-2, &
2,0,0,2,-1,0,0,0,-2,-2,2,0,0,2,0,-1,-2,0,0,-2, &
2,0,0,2,0,-1,0,-2,0,-2,2,0,1,-1,-1,2,-2,0,0,-2, &
2,0,1,-1,-1,2,0,-2,0,-2,2,0,1,-1,0,1,-2,-2,0,0, &
2,0,1,-1,0,1,-2,0,-2,0,2,0,1,-1,0,1,-2,0,0,-2, &
2,0,1,-1,0,1,0,-2,0,-2,2,0,1,-1,0,1,0,0,-2,-2, &
2,0,1,-1,1,0,-2,-2,0,0,2,0,1,-1,1,0,-2,0,-2,0, &
2,0,1,-1,1,0,-2,0,0,-2,2,0,1,-1,1,0,0,-2,0,-2, &
2,0,1,-1,1,0,0,0,-2,-2,2,0,1,-1,2,-1,-2,0,0,-2, &
2,0,1,-1,2,-1,0,0,-2,-2,2,0,1,0,-1,1,-2,-2,0,0, &
2,0,1,0,-1,1,-2,0,0,-2,2,0,1,0,-1,1,0,-2,-2,0, &
2,0,1,0,-1,1,0,-2,0,-2,2,0,1,0,-1,1,0,0,-2,-2, &
2,0,1,0,0,0,-2,-2,0,0,2,0,1,0,0,0,-2,0,-2,0, &
2,0,1,0,0,0,-2,0,0,-2,2,0,1,0,0,0,0,-2,-2,0, &
2,0,1,0,0,0,0,-2,0,-2,2,0,1,0,0,0,0,0,-2,-2, &
2,0,1,0,1,-1,-2,0,-2,0,2,0,1,0,1,-1,-2,0,0,-2, &
2,0,1,0,1,-1,0,-2,-2,0,2,0,1,0,1,-1,0,-2,0,-2, &
2,0,1,0,1,-1,0,0,-2,-2,2,0,1,1,-1,0,-2,-2,0,0, &
2,0,1,1,-1,0,-2,0,0,-2,2,0,1,1,-1,0,0,-2,-2,0, &
2,0,1,1,-1,0,0,-2,0,-2,2,0,1,1,-1,0,0,0,-2,-2, &
2,0,1,1,0,-1,-2,0,-2,0,2,0,1,1,0,-1,-2,0,0,-2, &
2,0,1,1,0,-1,0,-2,-2,0,2,0,1,1,0,-1,0,-2,0,-2, &
2,0,1,1,0,-1,0,0,-2,-2,2,0,1,2,-1,-1,0,-2,0,-2, &
2,0,1,2,-1,-1,0,0,-2,-2,2,0,2,-1,0,0,-2,-2,0,0, &
2,0,2,-1,0,0,-2,0,-2,0,2,0,2,0,-1,0,-2,-2,0,0, &
2,0,2,0,-1,0,0,-2,-2,0,2,0,2,0,0,-1,-2,0,-2,0, &
2,0,2,0,0,-1,0,-2,-2,0,2,1,-1,-1,-1,3,0,-2,0,-2, &
2,1,-1,-1,0,0,0,-1,0,-1,2,1,-1,-1,0,0,0,0,-1,-1, &
2,1,-1,-1,0,2,-2,-2,0,0,2,1,-1,-1,0,2,-2,0,-2,0, &
2,1,-1,-1,0,2,0,-2,0,-2,2,1,-1,-1,0,2,0,0,-2,-2, &
2,1,-1,-1,1,1,-2,-2,0,0,2,1,-1,-1,1,1,-2,0,-2,0, &
2,1,-1,-1,1,1,0,-2,0,-2,2,1,-1,-1,1,1,0,0,-2,-2, &
2,1,-1,-1,2,0,-2,-2,0,0,2,1,-1,-1,2,0,-2,0,-2,0, &
2,1,-1,-1,2,0,0,-2,0,-2,2,1,-1,-1,2,0,0,0,-2,-2, &
2,1,-1,0,-1,2,0,-2,-2,0,2,1,-1,0,-1,2,0,-2,0,-2, &
2,1,-1,0,0,1,-2,-2,0,0,2,1,-1,0,0,1,-2,0,-2,0, &
2,1,-1,0,0,1,0,-2,-2,0,2,1,-1,0,0,1,0,-2,0,-2, &
2,1,-1,0,0,1,0,0,-2,-2,2,1,-1,0,1,0,-2,-2,0,0, &
2,1,-1,0,1,0,-2,0,-2,0,2,1,-1,0,1,0,0,-2,-2,0, &
2,1,-1,0,1,0,0,-2,0,-2,2,1,-1,0,1,0,0,0,-2,-2, &
2,1,-1,1,-1,1,0,-2,-2,0,2,1,-1,1,-1,1,0,-2,0,-2, &
2,1,-1,1,0,0,-2,-2,0,0,2,1,-1,1,0,0,-2,0,-2,0, &
2,1,-1,1,0,0,0,-2,-2,0,2,1,-1,1,0,0,0,-2,0,-2, &
2,1,-1,1,0,0,0,0,-2,-2,2,1,-1,2,-1,0,0,-2,-2,0, &
2,1,-1,2,-1,0,0,-2,0,-2,2,1,0,-1,-1,2,-2,0,0,-2, &
2,1,0,-1,-1,2,0,-2,0,-2,2,1,0,-1,0,1,-2,-2,0,0, &
2,1,0,-1,0,1,-2,0,-2,0,2,1,0,-1,0,1,-2,0,0,-2, &
2,1,0,-1,0,1,0,-2,0,-2,2,1,0,-1,0,1,0,0,-2,-2, &
2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2,0, &
2,1,0,-1,1,0,-2,0,0,-2,2,1,0,-1,1,0,0,-2,0,-2, &
2,1,0,-1,1,0,0,0,-2,-2,2,1,0,-1,2,-1,-2,0,0,-2, &
2,1,0,-1,2,-1,0,0,-2,-2,2,1,0,0,-1,1,-2,-2,0,0, &
2,1,0,0,-1,1,-2,0,0,-2,2,1,0,0,-1,1,0,-2,-2,0, &
2,1,0,0,-1,1,0,-2,0,-2,2,1,0,0,-1,1,0,0,-2,-2, &
2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2,0, &
2,1,0,0,0,0,-2,0,0,-2,2,1,0,0,0,0,0,-2,-2,0, &
2,1,0,0,0,0,0,-2,0,-2,2,1,0,0,0,0,0,0,-2,-2, &
2,1,0,0,1,-1,-2,0,-2,0,2,1,0,0,1,-1,-2,0,0,-2, &
2,1,0,0,1,-1,0,-2,-2,0,2,1,0,0,1,-1,0,-2,0,-2, &
2,1,0,0,1,-1,0,0,-2,-2,2,1,0,1,-1,0,-2,-2,0,0, &
2,1,0,1,-1,0,-2,0,0,-2,2,1,0,1,-1,0,0,-2,-2,0, &
2,1,0,1,-1,0,0,-2,0,-2,2,1,0,1,-1,0,0,0,-2,-2, &
2,1,0,1,0,-1,-2,0,-2,0,2,1,0,1,0,-1,-2,0,0,-2, &
2,1,0,1,0,-1,0,-2,-2,0,2,1,0,1,0,-1,0,-2,0,-2, &
2,1,0,1,0,-1,0,0,-2,-2,2,1,0,2,-1,-1,0,-2,0,-2, &
2,1,0,2,-1,-1,0,0,-2,-2,2,1,1,-1,0,0,-2,-2,0,0, &
2,1,1,-1,0,0,-2,0,-2,0,2,1,1,0,-1,0,-2,-2,0,0, &
2,1,1,0,-1,0,0,-2,-2,0,2,1,1,0,0,-1,-2,0,-2,0, &
2,1,1,0,0,-1,0,-2,-2,0,2,2,-1,-1,-1,2,0,-2,0,-2, &
2,2,-1,-1,0,1,-2,-2,0,0,2,2,-1,-1,0,1,-2,0,-2,0, &
2,2,-1,-1,0,1,0,-2,0,-2,2,2,-1,-1,0,1,0,0,-2,-2, &
2,2,-1,-1,1,0,-2,-2,0,0,2,2,-1,-1,1,0,-2,0,-2,0, &
2,2,-1,-1,1,0,0,-2,0,-2,2,2,-1,-1,1,0,0,0,-2,-2, &
2,2,-1,-1,2,-1,0,0,-2,-2,2,2,-1,0,-1,1,0,-2,-2,0, &
2,2,-1,0,-1,1,0,-2,0,-2,2,2,-1,0,0,0,-2,-2,0,0, &
2,2,-1,0,0,0,-2,0,-2,0,2,2,-1,0,0,0,0,-2,-2,0, &
2,2,-1,0,0,0,0,-2,0,-2,2,2,-1,0,0,0,0,0,-2,-2, &
2,2,-1,0,1,-1,0,-2,-2,0,2,2,-1,0,1,-1,0,0,-2,-2, &
2,2,-1,1,-1,0,0,-2,-2,0,2,2,-1,1,-1,0,0,-2,0,-2, &
2,2,-1,1,0,-1,0,-2,-2,0,2,2,-1,1,0,-1,0,0,-2,-2, &
2,2,0,-1,0,0,-2,-2,0,0,2,2,0,-1,0,0,-2,0,-2,0, &
2,2,0,0,-1,0,-2,-2,0,0,2,2,0,0,-1,0,0,-2,-2,0, &
2,2,0,0,0,-1,-2,0,-2,0,2,2,0,0,0,-1,0,-2,-2,0, &
2,3,-1,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,0,-2,0,-2,0, &
2,3,-1,0,-1,0,0,-2,-2,0,3,-1,-1,-1,-1,0,0,0,0,0, &
3,-1,-1,-1,1,2,-2,0,-2,0,3,-1,-1,0,0,2,-2,0,-2,0, &
3,-1,-1,0,0,2,0,-2,-2,0,3,-1,-1,1,-1,2,0,-2,-2,0, &
3,-1,0,-1,0,0,0,0,-1,-1,3,-1,0,-1,0,2,-2,0,-2,0, &
3,-1,0,-1,0,2,-2,0,0,-2,3,-1,0,-1,1,1,-2,0,-2,0, &
3,-1,0,-1,1,1,-2,0,0,-2,3,-1,0,0,-1,0,0,0,-1,-1, &
3,-1,0,0,-1,2,-2,-2,0,0,3,-1,0,0,-1,2,-2,0,0,-2, &
3,-1,0,0,-1,2,0,-2,-2,0,3,-1,0,0,-1,2,0,0,-2,-2, &
3,-1,0,0,0,1,-2,-2,0,0,3,-1,0,0,0,1,-2,0,-2,0, &
3,-1,0,0,0,1,-2,0,0,-2,3,-1,0,0,0,1,0,-2,-2,0, &
3,-1,0,0,0,1,0,0,-2,-2,3,-1,0,0,1,0,-2,-2,0,0, &
3,-1,0,0,1,0,-2,0,0,-2,3,-1,0,1,-1,1,-2,-2,0,0, &
3,-1,0,1,-1,1,-2,0,0,-2,3,-1,0,1,-1,1,0,-2,-2,0, &
3,-1,0,1,-1,1,0,0,-2,-2,3,-1,0,1,0,0,-2,-2,0,0, &
3,-1,0,1,0,0,-2,0,0,-2,3,-1,0,2,-1,0,-2,-2,0,0, &
3,-1,0,2,-1,0,-2,0,0,-2,3,-1,1,-1,-1,2,-2,0,0,-2, &
3,-1,1,-1,0,1,-2,0,-2,0,3,-1,1,-1,0,1,-2,0,0,-2, &
3,-1,1,-1,1,0,-2,0,-2,0,3,-1,1,-1,1,0,-2,0,0,-2, &
3,-1,1,0,-1,1,-2,-2,0,0,3,-1,1,0,-1,1,-2,0,0,-2, &
3,-1,1,0,-1,1,0,-2,-2,0,3,-1,1,0,-1,1,0,0,-2,-2, &
3,-1,1,0,0,0,-2,-2,0,0,3,-1,1,0,0,0,-2,0,-2,0, &
3,-1,1,0,0,0,-2,0,0,-2,3,-1,1,0,0,0,0,-2,-2,0, &
3,-1,1,0,0,0,0,0,-2,-2,3,-1,1,1,-1,0,-2,-2,0,0, &
3,-1,1,1,-1,0,-2,0,0,-2,3,-1,1,1,-1,0,0,-2,-2,0, &
3,-1,1,1,-1,0,0,0,-2,-2,3,-1,2,0,-1,0,-2,-2,0,0, &
3,-1,2,0,-1,0,0,-2,-2,0,3,-1,2,0,0,-1,-2,0,-2,0, &
3,0,-1,-1,0,0,0,0,-1,-1,3,0,-1,-1,0,2,-2,-2,0,0, &
3,0,-1,-1,0,2,-2,0,-2,0,3,0,-1,-1,0,2,0,-2,0,-2, &
3,0,-1,-1,0,2,0,0,-2,-2,3,0,-1,-1,1,1,-2,-2,0,0, &
3,0,-1,-1,1,1,-2,0,-2,0,3,0,-1,-1,1,1,0,-2,0,-2, &
3,0,-1,-1,1,1,0,0,-2,-2,3,0,-1,-1,2,0,-2,-2,0,0, &
3,0,-1,-1,2,0,0,-2,0,-2,3,0,-1,0,-1,0,0,0,-1,-1, &
3,0,-1,0,-1,2,0,-2,-2,0,3,0,-1,0,-1,2,0,-2,0,-2, &
3,0,-1,0,0,1,-2,-2,0,0,3,0,-1,0,0,1,-2,0,-2,0, &
3,0,-1,0,0,1,0,-2,-2,0,3,0,-1,0,0,1,0,-2,0,-2, &
3,0,-1,0,0,1,0,0,-2,-2,3,0,-1,0,1,0,-2,-2,0,0, &
3,0,-1,0,1,0,0,-2,0,-2,3,0,-1,1,-1,1,0,-2,-2,0, &
3,0,-1,1,-1,1,0,-2,0,-2,3,0,-1,1,0,0,-2,-2,0,0, &
3,0,-1,1,0,0,0,-2,0,-2,3,0,0,-1,-1,2,-2,0,0,-2, &
3,0,0,-1,-1,2,0,-2,0,-2,3,0,0,-1,0,1,-2,-2,0,0, &
3,0,0,-1,0,1,-2,0,-2,0,3,0,0,-1,0,1,-2,0,0,-2, &
3,0,0,-1,0,1,0,-2,0,-2,3,0,0,-1,0,1,0,0,-2,-2, &
3,0,0,-1,1,0,-2,-2,0,0,3,0,0,-1,1,0,-2,0,-2,0, &
3,0,0,-1,1,0,-2,0,0,-2,3,0,0,-1,1,0,0,-2,0,-2, &
3,0,0,-1,1,0,0,0,-2,-2,3,0,0,-1,2,-1,-2,0,0,-2, &
3,0,0,0,-1,1,-2,-2,0,0,3,0,0,0,-1,1,-2,0,0,-2, &
3,0,0,0,-1,1,0,-2,-2,0,3,0,0,0,-1,1,0,-2,0,-2, &
3,0,0,0,-1,1,0,0,-2,-2,3,0,0,0,0,0,-2,-2,0,0, &
3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,-2,0,0,-2, &
3,0,0,0,0,0,0,-2,-2,0,3,0,0,0,0,0,0,-2,0,-2, &
3,0,0,0,0,0,0,0,-2,-2,3,0,0,0,1,-1,-2,0,0,-2, &
3,0,0,0,1,-1,0,-2,0,-2,3,0,0,1,-1,0,-2,-2,0,0, &
3,0,0,1,-1,0,-2,0,0,-2,3,0,0,1,-1,0,0,-2,-2,0, &
3,0,0,1,-1,0,0,-2,0,-2,3,0,0,1,-1,0,0,0,-2,-2, &
3,0,0,1,0,-1,-2,0,0,-2,3,0,0,1,0,-1,0,-2,0,-2, &
3,0,0,2,-1,-1,0,-2,0,-2,3,0,1,-1,0,0,-2,-2,0,0, &
3,0,1,-1,0,0,-2,0,-2,0,3,0,1,0,-1,0,-2,-2,0,0, &
3,0,1,0,-1,0,0,-2,-2,0,3,0,1,0,0,-1,-2,0,-2,0, &
3,0,1,0,0,-1,0,-2,-2,0,3,1,-1,-1,-1,2,0,-2,0,-2, &
3,1,-1,-1,0,1,-2,-2,0,0,3,1,-1,-1,0,1,-2,0,-2,0, &
3,1,-1,-1,0,1,0,-2,0,-2,3,1,-1,-1,0,1,0,0,-2,-2, &
3,1,-1,-1,1,0,-2,-2,0,0,3,1,-1,-1,1,0,-2,0,-2,0, &
3,1,-1,-1,1,0,0,-2,0,-2,3,1,-1,-1,1,0,0,0,-2,-2, &
3,1,-1,0,-1,1,0,-2,-2,0,3,1,-1,0,-1,1,0,-2,0,-2, &
3,1,-1,0,0,0,-2,-2,0,0,3,1,-1,0,0,0,-2,0,-2,0, &
3,1,-1,0,0,0,0,-2,-2,0,3,1,-1,0,0,0,0,-2,0,-2, &
3,1,-1,0,0,0,0,0,-2,-2,3,1,-1,1,-1,0,0,-2,-2,0, &
3,1,-1,1,-1,0,0,-2,0,-2,3,1,0,-1,0,0,-2,-2,0,0, &
3,1,0,-1,0,0,-2,0,-2,0,3,1,0,0,-1,0,-2,-2,0,0, &
3,1,0,0,-1,0,0,-2,-2,0,3,1,0,0,0,-1,-2,0,-2,0, &
3,1,0,0,0,-1,0,-2,-2,0,3,2,-1,-1,0,0,-2,-2,0,0, &
3,2,-1,-1,0,0,-2,0,-2,0,3,2,-1,0,0,-1,0,-2,-2,0, &
4,-1,-1,-1,0,2,-2,0,-2,0,4,-1,-1,0,-1,2,0,-2,-2,0, &
4,-1,0,-1,-1,2,-2,0,0,-2,4,-1,0,-1,0,1,-2,0,-2,0, &
4,-1,0,-1,0,1,-2,0,0,-2,4,-1,0,-1,1,0,-2,0,0,-2, &
4,-1,0,0,-1,1,-2,-2,0,0,4,-1,0,0,-1,1,-2,0,0,-2, &
4,-1,0,0,-1,1,0,-2,-2,0,4,-1,0,0,0,0,-2,-2,0,0, &
4,-1,0,0,0,0,-2,0,0,-2,4,-1,0,1,-1,0,-2,-2,0,0, &
4,-1,0,1,-1,0,-2,0,0,-2,4,-1,1,-1,0,0,-2,0,-2,0, &
4,-1,1,0,-1,0,-2,-2,0,0,4,-1,1,0,-1,0,0,-2,-2,0, &
4,0,-1,-1,-1,2,0,-2,0,-2,4,0,-1,-1,0,1,-2,-2,0,0, &
4,0,-1,-1,0,1,-2,0,-2,0,4,0,-1,-1,0,1,0,-2,0,-2, &
4,0,-1,-1,1,0,-2,-2,0,0,4,0,-1,-1,1,0,0,-2,0,-2, &
4,0,-1,0,-1,1,0,-2,-2,0,4,0,-1,0,-1,1,0,-2,0,-2, &
4,0,-1,0,0,0,-2,-2,0,0,4,0,-1,0,0,0,0,-2,0,-2, &
4,0,-1,1,-1,0,0,-2,0,-2,4,0,0,-1,0,0,-2,-2,0,0, &
4,0,0,-1,0,0,-2,0,-2,0,4,0,0,0,-1,0,-2,-2,0,0, &
4,0,0,0,-1,0,0,-2,-2,0,4,1,-1,-1,0,0,-2,-2,0,0, &
4,1,-1,-1,0,0,-2,0,-2,0,4,1,-1,0,-1,0,0,-2,-2,0, &
5,-1,0,0,-1,0,-2,-2,0,0,5,0,-1,-1,0,0,-2,-2,0,0 ],[10,nt_filter])
real(qp),parameter::term_coef(nt_filter)=[ &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/27._qp, &
-1._qp/54._qp,1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp, &
-4._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/18._qp, &
-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,5._qp/6._qp, &
2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp, &
19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,3._qp/2._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp, &
7._qp/6._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-4._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/6._qp,1._qp/3._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp,1._qp/1._qp, &
2._qp/1._qp,4._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
4._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp, &
9._qp/2._qp,23._qp/6._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
13._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,8._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,7._qp/3._qp,-1._qp/3._qp,17._qp/3._qp, &
3._qp/1._qp,10._qp/3._qp,13._qp/3._qp,4._qp/3._qp,13._qp/6._qp, &
1._qp/1._qp,17._qp/6._qp,16._qp/9._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp, &
4._qp/1._qp,13._qp/3._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
17._qp/6._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,1._qp/1._qp,1._qp/1._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,16._qp/9._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/1._qp,5._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp, &
1._qp/6._qp,-1._qp/54._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/1._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/6._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,2._qp/3._qp, &
7._qp/3._qp,8._qp/3._qp,1._qp/1._qp,16._qp/9._qp,1._qp/3._qp, &
11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
2._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,-1._qp/3._qp,10._qp/3._qp, &
13._qp/3._qp,17._qp/3._qp,3._qp/1._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp, &
1._qp/1._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp,13._qp/6._qp, &
2._qp/1._qp,4._qp/3._qp,5._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,5._qp/6._qp,-1._qp/27._qp,4._qp/1._qp, &
4._qp/3._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,26._qp/9._qp, &
5._qp/3._qp,10._qp/3._qp,13._qp/3._qp,4._qp/1._qp,1._qp/3._qp, &
7._qp/6._qp,11._qp/6._qp,11._qp/6._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp,29._qp/6._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,5._qp/3._qp,10._qp/3._qp, &
25._qp/6._qp,29._qp/6._qp,10._qp/3._qp,25._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,4._qp/3._qp,17._qp/6._qp, &
13._qp/6._qp,2._qp/1._qp,2._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,25._qp/6._qp,10._qp/3._qp, &
29._qp/6._qp,25._qp/6._qp,5._qp/3._qp,5._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
1._qp/3._qp,1._qp/1._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,5._qp/3._qp,5._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/6._qp,-1._qp/18._qp,-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,3._qp/2._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
10._qp/3._qp,5._qp/3._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,19._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,-1._qp/3._qp,3._qp/1._qp, &
17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,7._qp/3._qp, &
7._qp/3._qp,2._qp/1._qp,17._qp/6._qp,23._qp/6._qp,9._qp/2._qp, &
11._qp/6._qp,8._qp/3._qp,29._qp/6._qp,25._qp/6._qp,25._qp/6._qp, &
10._qp/3._qp,17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,16._qp/9._qp, &
7._qp/6._qp,13._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
11._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/6._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-4._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp, &
-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,1._qp/108._qp, &
-1._qp/54._qp,1._qp/3._qp,14._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
19._qp/9._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/18._qp, &
5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp,2._qp/1._qp, &
3._qp/1._qp,19._qp/9._qp,4._qp/3._qp,4._qp/3._qp,7._qp/6._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp, &
3._qp/2._qp,14._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp,-4._qp/27._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,17._qp/6._qp, &
11._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,1._qp/3._qp,1._qp/3._qp,4._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,13._qp/6._qp,1._qp/1._qp, &
17._qp/6._qp,17._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
13._qp/3._qp,8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
7._qp/3._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
13._qp/6._qp,16._qp/9._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/18._qp, &
-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/18._qp,7._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp, &
13._qp/6._qp,17._qp/6._qp,1._qp/27._qp,10._qp/3._qp,26._qp/9._qp, &
5._qp/3._qp,4._qp/1._qp,13._qp/3._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,8._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,5._qp/3._qp, &
5._qp/3._qp,5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/6._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/27._qp,-4._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp, &
1._qp/6._qp,-4._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,3._qp/2._qp, &
14._qp/9._qp,1._qp/1._qp,4._qp/3._qp,-1._qp/18._qp,1._qp/54._qp, &
5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
3._qp/2._qp,1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,1._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp, &
7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp,1._qp/18._qp, &
1._qp/18._qp,1._qp/18._qp,1._qp/18._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,31._qp/9._qp, &
61._qp/18._qp,17._qp/6._qp,29._qp/18._qp,7._qp/2._qp,4._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,31._qp/9._qp,17._qp/6._qp, &
29._qp/18._qp,4._qp/3._qp,7._qp/2._qp,13._qp/6._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,1._qp/3._qp,13._qp/6._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp, &
31._qp/9._qp,29._qp/18._qp,7._qp/2._qp,61._qp/18._qp,17._qp/6._qp, &
4._qp/3._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
64._qp/9._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp, &
8._qp/3._qp,29._qp/18._qp,31._qp/9._qp,7._qp/2._qp,61._qp/18._qp, &
4._qp/3._qp,17._qp/6._qp,2._qp/1._qp,4._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp,7._qp/3._qp,7._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,29._qp/18._qp,4._qp/3._qp, &
31._qp/9._qp,17._qp/6._qp,7._qp/2._qp,29._qp/18._qp,61._qp/18._qp, &
4._qp/3._qp,31._qp/9._qp,7._qp/2._qp,17._qp/6._qp,7._qp/3._qp, &
7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,2._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
3._qp/2._qp,1._qp/1._qp,14._qp/9._qp,4._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,31._qp/9._qp,17._qp/6._qp, &
61._qp/18._qp,7._qp/2._qp,29._qp/18._qp,4._qp/3._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,38._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,4._qp/9._qp,17._qp/6._qp, &
31._qp/9._qp,61._qp/18._qp,7._qp/2._qp,4._qp/3._qp,29._qp/18._qp, &
1._qp/3._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp,14._qp/9._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,8._qp/3._qp,9._qp/2._qp,11._qp/6._qp,17._qp/6._qp, &
23._qp/6._qp,-1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,23._qp/9._qp,62._qp/9._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,8._qp/3._qp, &
9._qp/2._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,26._qp/9._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,46._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,16._qp/9._qp, &
13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
16._qp/9._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/18._qp, &
1._qp/54._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
2._qp/1._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,17._qp/6._qp, &
31._qp/9._qp,4._qp/3._qp,29._qp/18._qp,7._qp/2._qp,17._qp/6._qp, &
61._qp/18._qp,31._qp/9._qp,4._qp/3._qp,7._qp/2._qp,29._qp/18._qp, &
5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,37._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,1._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
3._qp/2._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,14._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,11._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
1._qp/1._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/3._qp,5._qp/6._qp,5._qp/6._qp,13._qp/6._qp,-1._qp/108._qp, &
-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp,17._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,11._qp/6._qp,23._qp/6._qp,17._qp/3._qp,10._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,13._qp/3._qp,13._qp/6._qp,1._qp/3._qp, &
16._qp/9._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,8._qp/3._qp,2._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,7._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,8._qp/3._qp, &
11._qp/6._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,5._qp/3._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
11._qp/6._qp,1._qp/3._qp,16._qp/9._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,31._qp/9._qp,7._qp/2._qp,29._qp/18._qp,17._qp/6._qp, &
61._qp/18._qp,4._qp/3._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,62._qp/9._qp, &
23._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp,67._qp/18._qp, &
46._qp/9._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,67._qp/18._qp, &
1._qp/3._qp,13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/2._qp,1._qp/1._qp,1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp, &
29._qp/3._qp,62._qp/9._qp,23._qp/9._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,4._qp/1._qp,26._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
17._qp/6._qp,7._qp/2._qp,4._qp/3._qp,31._qp/9._qp,61._qp/18._qp, &
29._qp/18._qp,11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,7._qp/3._qp,2._qp/3._qp,8._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,4._qp/3._qp,3._qp/1._qp,7._qp/6._qp,19._qp/9._qp, &
4._qp/3._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp, &
64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
8._qp/3._qp,23._qp/9._qp,62._qp/9._qp,29._qp/3._qp,10._qp/3._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,17._qp/3._qp,13._qp/3._qp, &
3._qp/1._qp,-1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,23._qp/9._qp, &
10._qp/3._qp,62._qp/9._qp,62._qp/9._qp,29._qp/3._qp,23._qp/9._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
13._qp/3._qp,3._qp/1._qp,10._qp/3._qp,17._qp/3._qp,-1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
7._qp/6._qp,29._qp/18._qp,7._qp/2._qp,31._qp/9._qp,4._qp/3._qp, &
61._qp/18._qp,17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,23._qp/6._qp, &
11._qp/6._qp,17._qp/6._qp,8._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,7._qp/3._qp,13._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
10._qp/3._qp,26._qp/9._qp,5._qp/3._qp,5._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/1._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,7._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp, &
13._qp/6._qp,1._qp/1._qp,17._qp/6._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp, &
-1._qp/18._qp,7._qp/3._qp,7._qp/3._qp,1._qp/27._qp,10._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,13._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,-2._qp/3._qp,5._qp/3._qp,3._qp/1._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,2._qp/3._qp,8._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/1._qp,7._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,2._qp/1._qp,17._qp/3._qp,3._qp/1._qp,-1._qp/3._qp, &
10._qp/3._qp,13._qp/3._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,4._qp/3._qp, &
29._qp/18._qp,17._qp/6._qp,31._qp/9._qp,7._qp/2._qp,67._qp/18._qp, &
37._qp/9._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,67._qp/18._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,4._qp/3._qp,7._qp/2._qp, &
61._qp/18._qp,31._qp/9._qp,29._qp/18._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,-1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/1._qp,4._qp/3._qp,19._qp/9._qp, &
4._qp/3._qp,7._qp/6._qp,8._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
2._qp/3._qp,7._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,2._qp/3._qp,16._qp/9._qp,2._qp/3._qp,29._qp/18._qp, &
4._qp/3._qp,61._qp/18._qp,7._qp/2._qp,31._qp/9._qp,17._qp/6._qp, &
4._qp/1._qp,10._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
23._qp/6._qp,11._qp/6._qp,9._qp/2._qp,8._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,-1._qp/27._qp, &
4._qp/3._qp,2._qp/1._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,13._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
7._qp/6._qp,16._qp/9._qp,1._qp/3._qp,11._qp/6._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,2._qp/3._qp,13._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,13._qp/6._qp,1._qp/3._qp,16._qp/9._qp,1._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,4._qp/3._qp,2._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/6._qp,-1._qp/54._qp, &
-1._qp/27._qp,1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,7._qp/6._qp,1._qp/1._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-4._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
16._qp/9._qp,11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/54._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,1._qp/27._qp, &
-1._qp/108._qp,-1._qp/108._qp,10._qp/3._qp,-1._qp/3._qp,13._qp/3._qp, &
17._qp/3._qp,3._qp/1._qp,1._qp/27._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp, &
13._qp/6._qp,9._qp/2._qp,17._qp/6._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,3._qp/2._qp,1._qp/1._qp,5._qp/6._qp,13._qp/6._qp, &
1._qp/3._qp,5._qp/6._qp,2._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,11._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp, &
1._qp/108._qp,5._qp/3._qp,26._qp/9._qp,10._qp/3._qp,13._qp/3._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp, &
5._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp, &
29._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,3._qp/1._qp,25._qp/6._qp,29._qp/6._qp, &
10._qp/3._qp,25._qp/6._qp,13._qp/3._qp,26._qp/9._qp,4._qp/1._qp, &
5._qp/3._qp,10._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,4._qp/3._qp, &
17._qp/6._qp,13._qp/6._qp,11._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,7._qp/6._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,25._qp/6._qp, &
10._qp/3._qp,29._qp/6._qp,25._qp/6._qp,13._qp/3._qp,-1._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,14._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-4._qp/27._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,-1._qp/108._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp, &
11._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp, &
4._qp/3._qp,17._qp/6._qp,13._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/27._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp,17._qp/3._qp, &
-1._qp/3._qp,13._qp/3._qp,3._qp/1._qp,9._qp/2._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,11._qp/6._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,10._qp/3._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,11._qp/6._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,1._qp/3._qp, &
14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,13._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,7._qp/6._qp,2._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp,46._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,62._qp/9._qp,29._qp/3._qp, &
23._qp/9._qp,23._qp/9._qp,10._qp/3._qp,62._qp/9._qp,7._qp/2._qp, &
31._qp/9._qp,29._qp/18._qp,17._qp/6._qp,4._qp/3._qp,61._qp/18._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,26._qp/9._qp,4._qp/1._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,29._qp/3._qp, &
23._qp/9._qp,62._qp/9._qp,4._qp/9._qp,38._qp/9._qp,4._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,38._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,17._qp/6._qp,9._qp/2._qp, &
7._qp/2._qp,17._qp/6._qp,4._qp/3._qp,31._qp/9._qp,29._qp/18._qp, &
61._qp/18._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp, &
17._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
64._qp/9._qp,8._qp/3._qp,8._qp/3._qp,64._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,19._qp/9._qp,-1._qp/54._qp, &
1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,62._qp/9._qp, &
23._qp/9._qp,29._qp/3._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,13._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,7._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,5._qp/6._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,2._qp/3._qp,9._qp/2._qp,8._qp/3._qp, &
23._qp/6._qp,17._qp/6._qp,11._qp/6._qp,7._qp/2._qp,29._qp/18._qp, &
31._qp/9._qp,4._qp/3._qp,17._qp/6._qp,61._qp/18._qp,3._qp/1._qp, &
4._qp/3._qp,4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,13._qp/3._qp, &
5._qp/3._qp,4._qp/1._qp,26._qp/9._qp,10._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/6._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/27._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp, &
25._qp/6._qp,29._qp/6._qp,25._qp/6._qp,10._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp, &
5._qp/3._qp,13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,4._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/1._qp,10._qp/3._qp,4._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,16._qp/9._qp, &
5._qp/6._qp,5._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
10._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,17._qp/3._qp,3._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,10._qp/3._qp,-1._qp/3._qp, &
3._qp/1._qp,17._qp/3._qp,1._qp/3._qp,1._qp/1._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,10._qp/3._qp,62._qp/9._qp,23._qp/9._qp,23._qp/9._qp, &
62._qp/9._qp,29._qp/3._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,8._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
64._qp/9._qp,64._qp/9._qp,64._qp/9._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,1._qp/27._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp, &
2._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
4._qp/9._qp,38._qp/9._qp,38._qp/9._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/2._qp,1._qp/1._qp,3._qp/2._qp, &
1._qp/1._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp, &
4._qp/3._qp,13._qp/6._qp,25._qp/6._qp,29._qp/6._qp,10._qp/3._qp, &
25._qp/6._qp,7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp, &
1._qp/3._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
9._qp/2._qp,13._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,10._qp/3._qp, &
17._qp/3._qp,5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,9._qp/2._qp, &
23._qp/6._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp,13._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,10._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
1._qp/3._qp,7._qp/2._qp,4._qp/3._qp,17._qp/6._qp,29._qp/18._qp, &
31._qp/9._qp,61._qp/18._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,8._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,5._qp/6._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp,3._qp/2._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp,3._qp/2._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/3._qp,5._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,3._qp/2._qp,1._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/1._qp,1._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,4._qp/1._qp,26._qp/9._qp,13._qp/3._qp,10._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,3._qp/2._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,7._qp/3._qp,7._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,2._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,3._qp/1._qp, &
-1._qp/3._qp,17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,4._qp/3._qp, &
19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,25._qp/6._qp,10._qp/3._qp,23._qp/6._qp,17._qp/6._qp, &
9._qp/2._qp,11._qp/6._qp,8._qp/3._qp,17._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,4._qp/3._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,2._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
5._qp/3._qp,2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/6._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,17._qp/6._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/27._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,4._qp/1._qp,10._qp/3._qp,26._qp/9._qp, &
13._qp/3._qp,5._qp/3._qp,7._qp/3._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,7._qp/6._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,3._qp/1._qp,17._qp/3._qp,-1._qp/3._qp, &
13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,37._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp, &
4._qp/3._qp,61._qp/18._qp,29._qp/18._qp,17._qp/6._qp,7._qp/2._qp, &
31._qp/9._qp,2._qp/3._qp,1._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,-1._qp/3._qp,10._qp/3._qp,4._qp/3._qp,17._qp/6._qp, &
7._qp/2._qp,61._qp/18._qp,29._qp/18._qp,31._qp/9._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,4._qp/1._qp,10._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,5._qp/3._qp,4._qp/3._qp,29._qp/18._qp,61._qp/18._qp, &
7._qp/2._qp,17._qp/6._qp,31._qp/9._qp,5._qp/6._qp,5._qp/6._qp, &
2._qp/3._qp,2._qp/3._qp,16._qp/9._qp,23._qp/6._qp,11._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,8._qp/3._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,7._qp/6._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp, &
7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,29._qp/6._qp,25._qp/6._qp, &
25._qp/6._qp,10._qp/3._qp,17._qp/6._qp,1._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,10._qp/3._qp,23._qp/6._qp,11._qp/6._qp, &
17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp,23._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,7._qp/2._qp,17._qp/6._qp,29._qp/18._qp, &
61._qp/18._qp,31._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
19._qp/9._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
3._qp/2._qp,1._qp/1._qp,3._qp/2._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,13._qp/6._qp,17._qp/6._qp,4._qp/3._qp,1._qp/1._qp, &
17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,13._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp, &
1._qp/3._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,1._qp/3._qp, &
4._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,13._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,4._qp/3._qp, &
1._qp/1._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/6._qp ]
integer,save::active_face=0,last_branch=-1,lastE(5,5)=-999,lastD(5)=-999
integer,save::regular_support(nt_filter)=0,gram_support(2,6,6)=0

contains
subroutine physical_series(V,Z,U,W,a,branch,quarter,N,delta,tau)
type(series),intent(in)::V,Z,U,W,a
integer,intent(in)::branch,quarter
type(series),intent(out)::N,delta,tau
type(series)::bs(3,3),energies(3),ee,spair,MM(2),PP(2),co,si,cp,cm,cp_phi
 type(series)::aa,xx,yy,bb,cc,disc,den,root,bounds(9),rmax,lam,kk,mass
 type(series)::am,bm,aj,bj,ss(4,4),inv(6),masses(0:1),nums(8),num
type(gram_frame)::frame
integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
integer,parameter::pair_i(6)=[1,1,1,2,2,3],pair_j(6)=[2,3,4,3,4,4]
integer,parameter::cos_signs(0:3)=[1,-1,-1,1]
integer::parent,j,k,perm,h,sgn,nb,daughter,ds,spectator,cs,i,jj,ls(2),l,m,p,q,mask,side(4)
bs=constant(0);ss=constant(0)
bs(2,3)=V*Z/(2+Z);bs(1,3)=V/(2+Z);bs(1,2)=1-bs(1,3)-bs(2,3)
bs(3,2)=bs(2,3);bs(3,1)=bs(1,3);bs(2,1)=bs(1,2)
energies(1)=(1-bs(2,3))/2;energies(2)=(1-bs(1,3))/2;energies(3)=(bs(1,3)+bs(2,3))/2
perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
parent=perms(1,perm);j=perms(2,perm);k=perms(3,perm);ee=energies(parent)
spair=bs(j,k);MM(1)=bs(parent,j)/(2*ee);MM(2)=bs(parent,k)/(2*ee)
PP(1)=bs(parent,k)*spair/(2*ee);PP(2)=bs(parent,j)*spair/(2*ee)
co=1/sqrt(1+a);si=sqrt(a)/sqrt(1+a)
select case(quarter)
case(0)
case(1)
num=co;co=-si;si=num
case(2)
co=-co;si=-si
case(3)
num=co;co=si;si=-num
end select
nb=1;bounds(nb)=spair
 do daughter=0,1
 ds=1-2*daughter
 if(ds*sgn>0)then
 cp=2-U;cm=U
 else
 cp=U;cm=2-U
 endif
 do spectator=1,2
 cp_phi=co;if(spectator==2)cp_phi=-co
 aa=ee*cp*MM(spectator);xx=cp*(PP(spectator)+2*ee);yy=cm*MM(spectator);bb=(xx+yy)/2
 cc=ds*sqrt(U*(2-U)*PP(spectator)*MM(spectator))*cp_phi
 disc=sqrt(aa*aa+2*aa*bb*ee+cc*cc*ee*ee)
 cs=ds*cos_signs(quarter);if(spectator==2)cs=-cs
 if(cs>0)then
 root=aa*aa/(aa*bb+cc*cc*ee+cc*disc)
 else
 den=(xx-yy)**2/4+U*(2-U)*MM(spectator)*(PP(spectator)*si*si+2*ee)
 root=(aa*bb+cc*cc*ee-cc*disc)/den
 endif
 nb=nb+1;bounds(nb)=root
 nb=nb+1;bounds(nb)=ee*cp+2*energies(perms(spectator+1,perm))
 enddo
 enddo
rmax=minimum(bounds);delta=W*rmax/(1+rmax);lam=1-delta;kk=lam*ee;mass=delta*(2*kk+delta)
if(sgn==1)then
cp=2-U;cm=U
else
cp=U;cm=2-U
endif
i=pair_i(h);jj=pair_j(h);m=0
 do l=1,4
 if(l==i.or.l==jj)cycle
 m=m+1;ls(m)=l
 enddo
ss(i,jj)=mass;ss(jj,i)=mass
 do m=1,2
 l=ls(m);cp_phi=co;if(m==2)cp_phi=-co
 am=sqrt(delta*cm/2);bm=sqrt((2*kk+delta)*cp/2)
 aj=sqrt(delta*cp/2);bj=sqrt((2*kk+delta)*cm/2)
 ss(i,l)=lam*((bm*sqrt(MM(m))-am*sqrt(PP(m))*cp_phi)**2+am*am*PP(m)*si*si);ss(l,i)=ss(i,l)
 ss(jj,l)=lam*((bj*sqrt(MM(m))+aj*sqrt(PP(m))*cp_phi)**2+aj*aj*PP(m)*si*si);ss(l,jj)=ss(jj,l)
 enddo
p=ls(1);q=ls(2);ss(p,q)=lam*lam*spair;ss(q,p)=ss(p,q)
call make_gram_frame(lam,2*kk+delta,delta,spair,cp,cm,MM(1),MM(2),co,si,i,jj,p,q,frame)
 do h=1,6
 inv(h)=ss(pair_i(h),pair_j(h))
 enddo
 do mask=0,7
 if(mask==7)then
 nums(mask+1)=constant(1);cycle
 endif
 side(1)=0
 do j=2,4
 side(j)=1;if(btest(mask,j-2))side(j)=0
 enddo
 masses=constant(0)
 do h=1,6
 i=pair_i(h);j=pair_j(h)
 if(side(i)==side(j))masses(side(i))=masses(side(i))+ss(i,j)
 enddo
 nums(mask+1)=2*(masses(0)+masses(1))-(masses(0)-masses(1))**2
 enddo
num=minimum(nums);tau=num/(1+sqrt(1-num))
N=36*ee*lam**3*U*delta*tree_filtered(inv,frame)*V*V*Z/(2+Z)**2*sqrt(a)/(1+a)
end subroutine
! The three products are physical P=(ij)(kl), Q=(ik)(jl), R=(il)(jk).
! map(j) gives their canonical matching: 1=(12)(34),2=(13)(24),3=(14)(23).
subroutine make_gram_frame(lam,H,delta,spair,cp,cm,M1,M2,co,si,i,j,k,l,frame)
type(series),intent(in)::lam,H,delta,spair,cp,cm,M1,M2,co,si
integer,intent(in)::i,j,k,l
type(gram_frame),intent(out)::frame
type(series)::d0,a0,b0,a1,b1,ur,ui,vr,vi,rr
integer::labels(4),n
labels=[i,j,k,l]
if(any(labels<1).or.any(labels>4))error stop 'Gram frame labels outside 1..4'
do n=1,4
 if(count(labels==n)/=1)error stop 'Gram frame labels must be a permutation'
enddo
frame%map=[matching_id(i,j,k,l),matching_id(i,k,j,l),matching_id(i,l,j,k)]
d0=delta*spair
rr=lam*sqrt(H*d0)
frame%amp(1,1)=rr*co;frame%amp(2,1)=rr*si
! b = L/2 (sqrt(H cp M1)-sqrt(d0 cm M2)z)
!           (sqrt(H cm M2)-sqrt(d0 cp M1)z)
a0=sqrt(H*cp*M1);b0=sqrt(d0*cm*M2)
a1=sqrt(H*cm*M2);b1=sqrt(d0*cp*M1)
ur=a0-b0*co;ui=-b0*si;vr=a1-b1*co;vi=-b1*si
frame%amp(1,2)=lam*(ur*vr-ui*vi)/2
frame%amp(2,2)=lam*(ur*vi+ui*vr)/2
! c = L/2 (sqrt(H cp M2)+sqrt(d0 cm M1)z)
!           (sqrt(H cm M1)+sqrt(d0 cp M2)z)
a0=sqrt(H*cp*M2);b0=sqrt(d0*cm*M1)
a1=sqrt(H*cm*M1);b1=sqrt(d0*cp*M2)
ur=a0+b0*co;ui=b0*si;vr=a1+b1*co;vi=b1*si
frame%amp(1,3)=lam*(ur*vr-ui*vi)/2
frame%amp(2,3)=lam*(ur*vi+ui*vr)/2
end subroutine

integer function matching_id(i,j,k,l)result(id)
integer,intent(in)::i,j,k,l
integer::partner
if(i==1)then
 partner=j
else if(j==1)then
 partner=i
else if(k==1)then
 partner=l
else
 partner=k
endif
id=partner-1
end function

function gram_square_for_matching(frame,matching)result(v)
type(gram_frame),intent(in)::frame
integer,intent(in)::matching
type(series)::v,deltafact
integer::g,h,sgn,j
g=0
 do j=1,3
 if(frame%map(j)==matching)g=j
 enddo
if(g==0)error stop 'Unknown canonical Gram matching'
select case(g)
case(1) ! Q-R=-P-2 Re(b p*); its square has a common p factor.
h=2;sgn=1
case(2) ! P-R=-Q-2 Re(b p*); its square has a common b factor.
h=1;sgn=1
case(3) ! P-Q= R-2 Re(c b*); its square has a common c factor.
h=2;sgn=-1
end select
! Never subtract two separately expanded invariant products. Both summands
! contain the selected amplitude g, preserving its formal leading power.
deltafact=frame%amp(1,g)*(frame%amp(1,g)+2*sgn*frame%amp(1,h)) &
         +frame%amp(2,g)*(frame%amp(2,g)+2*sgn*frame%amp(2,h))
v=deltafact**2
end function

function tree_series_gram(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,gram,sumlin,s134,s234
s134=s(2)+s(3)+s(6);s234=s(4)+s(5)+s(6)
sumlin=s(1)+s(2)+s(3)+s(4)+s(5)
gram=gram_square_for_matching(frame,1)/s(6)**2
! The swapped A has Delta -> -Delta and the SAME Gram denominator.
! Full color coefficient: [3*(2+2)+10*(-2)]/3 = -8/3.
v=a40_rest(s(1),s(2),s(3),s(4),s(5),s(6)) &
 +a40_rest(s(1),s(3),s(2),s(5),s(4),s(6)) &
 +10*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))/3 &
 -a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))/9 &
 -2*(c40_qp(s(1),s(2),s(3),s(4),s(5),s(6)) &
     +c40_qp(s(1),s(5),s(4),s(3),s(2),s(6)))/9 &
 -8*sumlin*gram/(3*s134**2*s234**2)
end function

function a40_rest(s12,s13,s14,s23,s24,s34) result(a40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23**2*(s13**2*(4*s12**2 + s13*(4*s12 + 2*s13)) + s14*(s13*(6*s12 **2 + s13*(12*s12 + 7*s13)) + s14*(2*s12**2 + s13*(10*s12 + 10* s13) + s14*(2*s12 + 6*s13 + s14))) + s23*(4*s12*s13**2 + s14*(s13 *(6*s12 + 2*s13) + s14*(2*s12 + 2*s13)) + s23*(2*s13**2 + s14*(3* s13 + s14)))) + s24*(s23*(s13**2*(2*s12**2 + s13**2) + s14*(s13*( 8*s12**2 + s13*(6*s12 + 3*s13)) + s14*(6*s12**2 + s13*(16*s12 + 10*s13) + s14*(6*s12 + 11*s13 + 3*s14))) + s23*(s13**2*(6*s12 - 2 *s13) + s14*(16*s12*s13 + s14*(10*s12 + 10*s13 + 2*s14)) + s23*(5 *s13**2 + s14*(11*s13 + 6*s14)))) + s24*(s13**2*(-2*s12**2 + 3* s13**2) + s14*(s13*(2*s12**2 + s13*(-2*s12 + 4*s13)) + s14*(4*s12 **2 + s13*(6*s12 + 4*s13) + s14*(4*s12 + 5*s13 + 2*s14))) + s23*( s13**2*(-2*s12 - 2*s13) + s14*(s13*(6*s12 - 16*s13) + s14*(12*s12 + 2*s14)) + s23*(4*s13**2 + s14*(10*s13 + 10*s14))) + s24*(6*s13 **3 + s14*(-2*s13**2 + s14*(4*s12 - 2*s13)) + s23*(4*s13**2 + s14 *(3*s13 + 7*s14)) + s24*(3*s13**2 + s14*(s13 + 2*s14))))) + s34*( s23*(s13*(2*s12**3 + s13*(8*s12**2 + s13*(5*s12 + 2*s13))) + s14* (2*s12**3 + s13*(16*s12**2 + s13*(18*s12 + 8*s13)) + s14*(8*s12** 2 + s13*(20*s12 + 14*s13) + s14*(7*s12 + 11*s13 + 3*s14))) + s23* (s13*(10*s12**2 + s13*(18*s12 + 4*s13)) + s14*(8*s12**2 + s13*(34 *s12 + 16*s13) + s14*(14*s12 + 18*s13 + 5*s14)) + s23*(s13*(9*s12 + 6*s13) + s14*(7*s12 + 13*s13 + 5*s14) + s23*(4*s13 + 3*s14)))) + s24*(s13*(2*s12**3 + s13*(2*s12**2 + 2*s13**2)) + s14*(2*s12**3 + s13*(12*s12**2 + s13*(6*s12 + 6*s13)) + s14*(10*s12**2 + s13*( 17*s12 + 11*s13) + s14*(9*s12 + 11*s13 + 4*s14))) + s23*(s13*(12* s12**2 + s13*(8*s12 - 2*s13)) + s14*(16*s12**2 + s13*(42*s12 + 4* s13) + s14*(34*s12 + 25*s13 + 13*s14)) + s23*(s13*(17*s12 + 5*s13 ) + s14*(20*s12 + 25*s13 + 18*s14) + s23*(11*s13 + 11*s14))) + s24*(s13*(2*s12**2 + s13*(-4*s12 + 4*s13)) + s14*(8*s12**2 + s13* (8*s12 - 2*s13) + s14*(18*s12 + 5*s13 + 6*s14)) + s23*(s13*(6*s12 - 2*s13) + s14*(18*s12 + 4*s13 + 16*s14) + s23*(11*s13 + 14*s14 )) + s24*(4*s13**2 + s14*(5*s12 - 2*s13 + 4*s14) + s23*(6*s13 + 8 *s14) + s24*(2*s13 + 2*s14)))) + s34*(s13*(2*s12**3 + s13*(4*s12 **2 + s13*(2*s12 + s13))) + s14*(2*s12**3 + s13*(10*s12**2 + s13* (8*s12 + 4*s13)) + s14*(6*s12**2 + s13*(11*s12 + 7*s13) + s14*(5* s12 + 6*s13 + 2*s14))) + s23*(2*s12**3 + s13*(20*s12**2 + s13*(18 *s12 + 4*s13)) + s14*(20*s12**2 + s13*(44*s12 + 18*s13) + s14*(25 *s12 + 26*s13 + 11*s14)) + s23*(6*s12**2 + s13*(27*s12 + 9*s13) + s14*(25*s12 + 26*s13 + 14*s14) + s23*(5*s12 + 12*s13 + 11*s14 + 2 *s23))) + s24*(2*s12**3 + s13*(12*s12**2 + s13*(2*s12 + 2*s13)) + s14*(20*s12**2 + s13*(26*s12 + 8*s13) + s14*(27*s12 + 19*s13 + 12 *s14)) + s23*(10*s12**2 + s13*(26*s12 - 2*s13) + s14*(44*s12 + 22 *s13 + 26*s14) + s23*(11*s12 + 19*s13 + 26*s14 + 6*s23)) + s24*(4 *s12**2 + s13*(2*s12 - 2*s13) + s14*(18*s12 - 2*s13 + 9*s14) + s23*(8*s12 + 8*s13 + 18*s14 + 7*s23) + s24*(2*s12 + 2*s13 + 4*s14 + 4*s23 + s24))) + s34*(2*s12**3 + s13*(10*s12**2 + s13*(6*s12 + 2*s13)) + s14*(12*s12**2 + s13*(18*s12 + 8*s13) + s14*(13*s12 + 12*s13 + 6*s14)) + s23*(12*s12**2 + s13*(24*s12 + 6*s13) + s14*( 29*s12 + 23*s13 + 17*s14) + s23*(13*s12 + 14*s13 + 17*s14 + 6*s23 )) + s24*(10*s12**2 + s13*(9*s12 - s13) + s14*(24*s12 + 9*s13 + 14*s14) + s23*(18*s12 + 9*s13 + 23*s14 + 12*s23) + s24*(6*s12 - s13 + 6*s14 + 8*s23 + 2*s24)) + s34*(6*s12**2 + s13*(7*s12 + 2* s13) + s14*(11*s12 + 8*s13 + 7*s14) + s23*(11*s12 + 8*s13 + 13* s14 + 7*s23) + s24*(7*s12 + s13 + 8*s14 + 8*s23 + 2*s24) + s34*(3 *s12 + 2*s13 + 4*s14 + 4*s23 + 2*s24 + s34)))))
a40_rest_result=(rest/s13/s24/s34)/s134**2/s234**2
end function

function b40_rest(s12,s13,s14,s23,s24,s34) result(b40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: b40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23*(s13*(2*s12**2 + s13*(2*s12 + s13)) + s14*(2*s12**2 + s13*(6* s12 + 3*s13) + s14*(s13 - s14)) + s23*(2*s12*s13 - 6*s14**2 + s23 *(s13 - s14))) + s24*(s13*(2*s12**2 - s13**2) + s14*(2*s12**2 + s13*(6*s12 + s13) + s14*(2*s12 + 3*s13 + s14)) + s23*(6*s12*s13 + s14*(6*s12 + 12*s13) + s23*(3*s13 + s14)) + s24*(2*s12*s14 - 6* s13**2 + s23*(s13 + 3*s14) + s24*(-s13 + s14))) + s34*(s13*(2*s12 **2 + s12*s13) + s14*(2*s12**2 + 4*s12*s13 + s12*s14) + s23*(2* s12**2 + s13*(8*s12 + 2*s13) + s14*(6*s12 + 4*s13 - 2*s14) + s23* (s12 + 2*s13 - 2*s14)) + s24*(2*s12**2 + s13*(6*s12 - 2*s13) + s14*(8*s12 + 4*s13 + 2*s14) + s23*(4*s12 + 4*s13 + 4*s14) + s24*( s12 - 2*s13 + 2*s14)) + s34*(2*s12**2 + 4*s12*s13 + 4*s12*s14 + 2 *s12*s34 + s23*(4*s12 + 2*s13) + s24*(4*s12 + 2*s14)))
b40_rest_result=(rest/s34)/s134**2/s234**2
end function

function a40tilde_qp(s12,s13,s14,s23,s24,s34) result(a40tilde_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40tilde_qp_result,s134,s234,wt
s134=s13+s14+s34
s234=s23+s24+s34
wt=0e0_qp
wt = wt +   ( s13**3*s24**2 + s13**3*s24     *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*     s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*     s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*     s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13     *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*     s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12      + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3     *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*     s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*     s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*     s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*     s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*     s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234
wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*     s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2      - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*     s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*     s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*     s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*     s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*     s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*     s24*s12**2 )/s134
wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*     s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*     s14**2*s12 )/s134**2
wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*     s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*     s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12      - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*     s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*     s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24      + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12      + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*     s12**2 )/s234
wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*     s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*     s24**2*s12 )/s234**2
wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*     s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34      + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*     s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12      + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23     *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3

a40tilde_qp_result=wt/s13/s14/s23/s24/2e0_qp 
return
end function

function c40_qp(s12,s13,s14,s23,s24,s34) result(c40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: c40_qp_result,s123,s1234,s124,s134,s234,wt,y12,y123,y124,y13,y134,y14,y23,y234,y24,y34
s134=s13+s14+s34
s123=s23+s12+s13
s124=s12+s14+s24
s234=s23+s24+s34

s1234=s12+s13+s14+s23+s24+s34
y12=s12/s1234
y13=s13/s1234
y14=s14/s1234
y23=s23/s1234
y24=s24/s1234
y34=s34/s1234
y134=y13+y14+y34
y123=y23+y12+y13
y124=y12+y14+y24
y234=y23+y24+y34

wt=0e0_qp
wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) *       ( 2*y12*y13      *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )

wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) *       ( y12**2*      y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 +       y12*y23*y34      + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 -       y14**2*y23 - y14*y23**2 - y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) *       (  - y12**2      *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 -       y12*y23*y34      - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 +       y14**2*y23 + y14*y23**2 + y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y234**(-2) *       (  - 2*y12*y23*y24 - 2      *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 -       2*y14*y24*y34 )
c40_qp_result= -wt/2.e0_qp/s1234**2
return
end function

! Exact 24-label average. The rest terms use the scalar symmetry identity.
! The six Gram terms keep their existing factorized physical amplitudes.
function label_averaged_tree_series(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,ss(4,4),sumlin,sgi,sgj,gram
integer,parameter::ii(6)=[1,1,1,2,2,3],jj(6)=[2,3,4,3,4,4]
integer::g,h,k,l,others(2),n,a
v=constant(0)
v=v+6._qp*2*a40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+6._qp*2*a40_rest(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+6._qp*2*a40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+6._qp*2*a40_rest(s(2),s(3),s(1),s(6),s(4),s(5))
v=v+6._qp*2*a40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+6._qp*2*a40_rest(s(3),s(2),s(1),s(6),s(5),s(4))
v=v+6._qp*2*a40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+6._qp*2*a40_rest(s(4),s(5),s(1),s(6),s(2),s(3))
v=v+6._qp*2*a40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+6._qp*2*a40_rest(s(5),s(4),s(1),s(6),s(3),s(2))
v=v+6._qp*2*a40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+6._qp*2*a40_rest(s(6),s(4),s(2),s(5),s(3),s(1))
v=v+(-1._qp/3)*4*a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-1._qp/3)*4*a40tilde_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-1._qp/3)*4*a40tilde_qp(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+(-1._qp/3)*4*a40tilde_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-1._qp/3)*4*a40tilde_qp(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+(-1._qp/3)*4*a40tilde_qp(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+10._qp*4*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+10._qp*4*b40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+10._qp*4*b40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+10._qp*4*b40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+10._qp*4*b40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+10._qp*4*b40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(4),s(5),s(2),s(3),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(5),s(4),s(3),s(2),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(4),s(6),s(1),s(3),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(6),s(4),s(3),s(1),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(2),s(6),s(1),s(5),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(5),s(6),s(1),s(2),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(6),s(5),s(2),s(1),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(5),s(3),s(6),s(1),s(4),s(2))
v=v/72
ss=constant(0)
do h=1,6
 ss(ii(h),jj(h))=s(h);ss(jj(h),ii(h))=s(h)
enddo
do g=1,6
 k=ii(g);l=jj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sumlin=constant(0)
 do h=1,6
  if(h/=g)sumlin=sumlin+s(h)
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*sumlin*gram/(9*sgi**2*sgj**2)
enddo
end function
subroutine configure_filter(E,D,branch,face)
integer,intent(in)::E(5,5),D(5),branch,face
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::V(5),Z(5),U(5),energy(5),bsi(3,3,5),ma(5),pa(5),mass(4,4,5),actual(4,4,5),vals(10,5),pref(5),pw(5),gp(5)
integer::parent,spec(2),order(4),rest(2),pair(2),rev,h,j,k,n,t,a,b,c,idx,which,g,i1,j1,k1,l1,ti,tj,ij,ik,jl,il,jk
active_face=face
if(face==0)return
if(branch==last_branch.and.all(E==lastE).and.all(D==lastD))return
last_branch=branch;lastE=E;lastD=D
V=E(1,:);Z=E(2,:);U=E(3,:);parent=branch/24+1;energy=0
if(parent==3)energy=V
bsi=0;bsi(1,3,:)=V;bsi(3,1,:)=V;bsi(2,3,:)=V+Z;bsi(3,2,:)=V+Z
n=0
do j=1,3
 if(j==parent)cycle
 n=n+1;spec(n)=j
enddo
mass=0;mass(1,2,:)=D+energy;mass(2,1,:)=D+energy
mass(3,4,:)=bsi(spec(1),spec(2),:);mass(4,3,:)=mass(3,4,:)
do n=1,2
 j=spec(n);k=spec(3-n);ma=bsi(parent,j,:)-energy;pa=bsi(parent,k,:)+bsi(j,k,:)-energy
 mass(1,n+2,:)=min(D+U+pa,energy+ma);mass(n+2,1,:)=mass(1,n+2,:)
 mass(2,n+2,:)=min(D+pa,energy+U+ma);mass(n+2,2,:)=mass(2,n+2,:)
enddo
h=mod(branch,12)/2+1;pair=[pi(h),pj(h)];n=0
do j=1,4
 if(any(pair==j))cycle
 n=n+1;rest(n)=j
enddo
rev=1-mod(branch,2)+2*mod(branch/12,2)
order(:2)=pair;if(mod(rev,2)==1)order(:2)=[pair(2),pair(1)]
order(3:)=rest;if(rev/2==1)order(3:)=[rest(2),rest(1)]
actual=0
do j=1,4
 do k=1,4
  actual(order(j),order(k),:)=mass(j,k,:)
 enddo
enddo
do j=1,6
 vals(j,:)=actual(pi(j),pj(j),:)
enddo
idx=6
do a=1,2
 do b=a+1,3
  do c=b+1,4
   idx=idx+1;vals(idx,:)=min(actual(a,b,:),actual(a,c,:),actual(b,c,:))
  enddo
 enddo
enddo
pref=2*V+Z+energy+U+D
regular_support=0
do t=1,nt_filter
 pw=pref+matmul(term_power(:,t),vals)
 if(any(pw<0))error stop 'Uncertified regular monomial power'
 do j=1,5
  if(pw(j)>0)regular_support(t)=ibset(regular_support(t),j-1)
 enddo
enddo

gram_support=0
do g=1,6
 k1=pi(g);l1=pj(g);n=0
 do a=1,4
  if(a==k1.or.a==l1)cycle
  n=n+1;rest(n)=a
 enddo
 i1=rest(1);j1=rest(2)
 ti=0;tj=0;idx=6
 do a=1,2
  do b=a+1,3
   do c=b+1,4
    idx=idx+1
    if(a/=j1.and.b/=j1.and.c/=j1)ti=idx
    if(a/=i1.and.b/=i1.and.c/=i1)tj=idx
   enddo
  enddo
 enddo
 ij=pair_index(i1,j1);ik=pair_index(i1,k1);jl=pair_index(j1,l1)
 il=pair_index(i1,l1);jk=pair_index(j1,k1)
 do h=1,6
  if(h==g)cycle
  do which=1,2
   gp=pref+vals(h,:)+vals(ij,:)-vals(g,:)-2*vals(ti,:)-2*vals(tj,:)
   if(which==1)then
    gp=gp+vals(ik,:)+vals(jl,:)
   else
    gp=gp+vals(il,:)+vals(jk,:)
   endif
   if(any(gp<0))error stop 'Uncertified averaged Gram bound'
   do a=1,5
    if(gp(a)>0)gram_support(which,h,g)=ibset(gram_support(which,h,g),a-1)
   enddo
  enddo
 enddo
enddo
end subroutine
integer function pair_index(i,j)result(k)
integer,intent(in)::i,j
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
do k=1,6
 if(pi(k)==min(i,j).and.pj(k)==max(i,j))return
enddo
error stop 'pair index'
end function
logical function face_is_zero()result(z)
integer::g,h
z=.false.
if(active_face==0)return
if(any(iand(regular_support,active_face)==0))return
do g=1,6
 do h=1,6
  if(h==g)cycle
  if(any(iand(gram_support(:,h,g),active_face)==0))return
 enddo
enddo
z=.true.
end function
function tree_filtered(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,xs(10),powers(10,pmin_filter:pmax_filter),term,gs,gram,ss(4,4),sgi,sgj
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::i,j,t,e,g,h,k,l,n,a,others(2)
logical::need_gram
if(active_face==0)then
 v=label_averaged_tree_series(s,frame);return
endif
xs(:6)=s
xs(7)=s(1)+s(2)+s(4);xs(8)=s(1)+s(3)+s(5)
xs(9)=s(2)+s(3)+s(6);xs(10)=s(4)+s(5)+s(6)
do i=1,10
 powers(i,0)=constant(1)
 do e=1,pmax_filter
  powers(i,e)=powers(i,e-1)*xs(i)
 enddo
 if(pmin_filter<0)powers(i,-1)=1/xs(i)
 do e=-2,pmin_filter,-1
  powers(i,e)=powers(i,e+1)*powers(i,-1)
 enddo
enddo
v=constant(0)
do t=1,nt_filter
 if(iand(regular_support(t),active_face)/=0)cycle
 term=constant(term_coef(t))
 do i=1,10
  j=term_power(i,t)
  if(j/=0)term=term*powers(i,j)
 enddo
 v=v+term
enddo
ss=constant(0)
do h=1,6
 ss(pi(h),pj(h))=s(h);ss(pj(h),pi(h))=s(h)
enddo
do g=1,6
 gs=constant(0);need_gram=.false.
 do h=1,6
  if(h==g)cycle
  if(all(iand(gram_support(:,h,g),active_face)/=0))cycle
  gs=gs+s(h);need_gram=.true.
 enddo
 if(.not.need_gram)cycle
 k=pi(g);l=pj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*gs*gram/(9*sgi**2*sgj**2)
enddo
end function

end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/driver.f90 <==
! Replay saved inputs only. Full physical coefficients and two fixed lifts.
program run_allaxes_compact_replay
use endpoint_series_qp,only:qp,series_status,series_message
use scalar_face0_label_average_contact_qp
implicit none
real(qp)::u(6),x(5),out(6),full(0:4),dummy(0:4),csum(0:4),blocks(0:4,0:31),prefs(0:31),contracts(0:4,0:31),corner(3)
real(qp)::jac,jdummy,pi,t0,t1,residual
integer::ios,idx,branch,parent,c,q,fail,ff,mo,nt,maxorder,terms,charts,integ,j
character(1024)::inputfile,outputfile,progressfile
call get_command_argument(1,inputfile);call get_command_argument(2,outputfile);call get_command_argument(3,progressfile)
open(70,file=trim(inputfile),status='old');open(71,file=trim(outputfile),status='replace')
open(74,file=trim(progressfile),status='replace');idx=0;pi=acos(-1._qp)
do
 read(70,*,iostat=ios)u
 if(ios/=0)exit
 if(any(u<=0).or.any(u>=1))error stop 'Invalid open-cube input'
 idx=idx+1;branch=24*int(3*u(6));parent=branch/24;x=u(:5)**2;jac=32*product(u(:5))/pi
 full=0;dummy=0;csum=0;maxorder=0;terms=0;charts=0;call cpu_time(t0)
 do c=offsets(parent)+1,offsets(parent+1)
  do q=0,3
   call allaxes_chart_weight(x,branch,q,c,out,fail,ff,mo,nt,blocks,prefs,contracts,corner,residual)
   maxorder=max(maxorder,mo)
   if(fail/=0)then
    write(74,*)'FAIL',idx,branch,c,q,ff,fail,mo,series_status,trim(series_message)
    write(74,*)'REJECTED_PACKET_N_D_T_AND_RESIDUAL',corner,residual
    flush(74);error stop 'Replay rejected a packet; no sample dropped'
   endif
   terms=terms+nt;charts=charts+1
   do integ=0,31
    jdummy=jac
    do j=1,5
     if(btest(integ,j-1))jdummy=jdummy/(2*u(j))
    enddo
    full=full+jac*blocks(:,integ);dummy=dummy+jdummy*blocks(:,integ)
   enddo
   csum=csum+contracts(:,31)/pi
  enddo
 enddo
 call cpu_time(t1)
 write(71,'(2(I5,1X),15(ES46.35E4,1X),ES18.8E3,1X,3(I8,1X))')idx,branch,full,dummy,csum,t1-t0,maxorder,terms,charts
 write(74,*)'COMPLETE',idx,branch,t1-t0,maxorder,terms,charts
 flush(71);flush(74)
enddo
close(70);close(71);close(74)
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90 <==
! Isolated all-axis constant forest. No original source is modified.
module scalar_face0_label_average_contact_qp
use endpoint_series_qp
use ieee_arithmetic,only:ieee_is_finite
use scalar_label_average_physics_qp,only:physical_scalar=>physical_series
use filtered_label_average_physics_qp,only:physical_series,configure_filter,face_is_zero
use endpoint_contact_qp,only:fanE,fanD,offsets
use endpoint_zero_kernel_qp,only:allaxes_contract
implicit none
private
public::allaxes_packet,allaxes_chart_weight,offsets
contains
subroutine allaxes_packet(x,branch,q,c,face,nc,dc,tc,failed,order_used,residual)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,c,face
real(qp),intent(out)::nc,dc,tc,residual
integer,intent(out)::failed,order_used
integer::order,j,i,sg,key,D(5),B(5),k
real(qp)::scale,scalar_orig(5),scalar_n,scalar_d,scalar_t,scalar_angular,scalar_dm,scalar_tm
type(series)::xs(5),orig(5),n,delta,tau,dm,tm,reg,dr,tr,angular
sg=2*mod(branch,2)-1
if(q==1.or.q==2)sg=-sg
if(mod(branch/12,2)==1)sg=-sg
key=1;if(sg>0)key=2
if(mod(q,2)==1)key=key+2
D=fanD(:,key,c);B=fanE(1,:,c)+fanE(2,:,c)
if(face==0)then
 scalar_orig=1._qp
 do i=1,5
  do j=1,5
   scalar_orig(i)=scalar_orig(i)*x(j)**fanE(i,j,c)
  enddo
 enddo
 call physical_scalar(scalar_orig(1),scalar_orig(2),scalar_orig(3),scalar_orig(4),scalar_orig(5), &
                      branch,q,scalar_n,scalar_d,scalar_t)
 scalar_angular=1._qp;scalar_dm=1._qp;scalar_tm=1._qp
 do j=1,5
  scalar_angular=scalar_angular*sqrt(x(j))**fanE(5,j,c)
  scalar_dm=scalar_dm*x(j)**D(j);scalar_tm=scalar_tm*x(j)**B(j)
 enddo
 nc=scalar_n/scalar_angular;dc=scalar_d/scalar_dm;tc=scalar_t/scalar_tm
 residual=0._qp;failed=0;order_used=0
 if(.not.all(ieee_is_finite([nc,dc,tc])))then
  failed=4
 else if(dc<=0.or.tc<=0)then
  failed=3
 endif
 return
endif
call configure_filter(fanE(:,:,c),D,branch,face)
if(face_is_zero())then
 nc=0;dc=1;tc=1;residual=0;failed=0;order_used=0;return
endif
order=2;failed=0;residual=0
do
 call series_begin(order)
 do j=1,5
  if(btest(face,j-1))then
   xs(j)=monomial(2)
  else
   xs(j)=constant(x(j))
  endif
 enddo
 do i=1,5
  orig(i)=constant(1)
  do j=1,5
   orig(i)=orig(i)*xs(j)**fanE(i,j,c)
  enddo
 enddo
 call physical_series(orig(1),orig(2),orig(3),orig(4),orig(5),branch,q,n,delta,tau)
 ! Unlike the beta=0-only packet, the angular divisor is a FORMAL monomial.
 angular=constant(1);dm=constant(1);tm=constant(1)
 do j=1,5
  angular=angular*sqrt(xs(j))**fanE(5,j,c)
  dm=dm*xs(j)**D(j);tm=tm*xs(j)**B(j)
 enddo
 reg=n/angular;dr=delta/dm;tr=tau/tm
 nc=coefficient(reg,0);dc=coefficient(dr,0);tc=coefficient(tr,0)
 if(series_status==0)then
  residual=0
  ! Include negative half-integer indices as well; never prune a coefficient.
  do k=-256,-1
   residual=max(residual,abs(coefficient_half(reg,k)),abs(coefficient_half(dr,k)),abs(coefficient_half(tr,k)))
  enddo
  scale=max(1._qp,abs(nc),abs(dc),abs(tc))
  if(residual>1.e-22_qp*scale)then
   failed=2;exit
  endif
  if(dc<=0.or.tc<=0)then
   failed=3;exit
  endif
  exit
 endif
 order=order*2
 if(order>64)then
  failed=1;exit
 endif
enddo
order_used=order
end subroutine

subroutine allaxes_chart_weight(x,branch,q,c,out,failed,face_failed,max_order,nterms,blocks,prefs,contracts,corner,residual)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,c
real(qp),intent(out)::out(6),blocks(0:4,0:31),prefs(0:31),contracts(0:4,0:31),corner(3),residual
integer,intent(out)::failed,face_failed,max_order,nterms
real(qp)::nn(0:31),dd(0:31),tt(0:31),beta(5)
integer::sg,key,D(5),B(5),face,ord
sg=2*mod(branch,2)-1
if(q==1.or.q==2)sg=-sg
if(mod(branch/12,2)==1)sg=-sg
key=1;if(sg>0)key=2
if(mod(q,2)==1)key=key+2
D=fanD(:,key,c);B=fanE(1,:,c)+fanE(2,:,c);beta=real(fanE(5,:,c),qp)/2
out=0;blocks=0;prefs=0;contracts=0;corner=0;failed=0;face_failed=-1;max_order=0;nterms=0
do face=0,31
 call allaxes_packet(x,branch,q,c,face,nn(face),dd(face),tt(face),failed,ord,residual)
 max_order=max(max_order,ord)
 if(failed/=0)then
  face_failed=face;corner=[nn(face),dd(face),tt(face)];return
 endif
enddo
corner=[nn(31),dd(31),tt(31)]
call allaxes_contract(x,beta,D,B,nn,dd,tt,out,failed,nterms,blocks,prefs,contracts)
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90 <==
! Isolated candidate generated from the audited scalar endpoint source.
! Original source SHA256: 39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a
! No changes to that source, the physical map, endpoint forest, or production.
module scalar_label_average_physics_qp
use endpoint_series_qp,only:qp
implicit none
private
public::physical_series,gram_frame,make_gram_frame,gram_square_for_matching,tree_series_gram
type::gram_frame
 real(qp)::amp(2,3)
 integer::map(3)=0
end type

contains
subroutine physical_series(V,Z,U,W,a,branch,quarter,N,delta,tau)
real(qp),intent(in)::V,Z,U,W,a
integer,intent(in)::branch,quarter
real(qp),intent(out)::N,delta,tau
real(qp)::bs(3,3),energies(3),ee,spair,MM(2),PP(2),co,si,cp,cm,cp_phi
 real(qp)::aa,xx,yy,bb,cc,disc,den,root,bounds(9),rmax,lam,kk,mass
 real(qp)::am,bm,aj,bj,ss(4,4),inv(6),masses(0:1),nums(8),num
type(gram_frame)::frame
integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
integer,parameter::pair_i(6)=[1,1,1,2,2,3],pair_j(6)=[2,3,4,3,4,4]
integer,parameter::cos_signs(0:3)=[1,-1,-1,1]
integer::parent,j,k,perm,h,sgn,nb,daughter,ds,spectator,cs,i,jj,ls(2),l,m,p,q,mask,side(4)
bs=0._qp;ss=0._qp
bs(2,3)=V*Z/(2+Z);bs(1,3)=V/(2+Z);bs(1,2)=1-bs(1,3)-bs(2,3)
bs(3,2)=bs(2,3);bs(3,1)=bs(1,3);bs(2,1)=bs(1,2)
energies(1)=(1-bs(2,3))/2;energies(2)=(1-bs(1,3))/2;energies(3)=(bs(1,3)+bs(2,3))/2
perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
parent=perms(1,perm);j=perms(2,perm);k=perms(3,perm);ee=energies(parent)
spair=bs(j,k);MM(1)=bs(parent,j)/(2*ee);MM(2)=bs(parent,k)/(2*ee)
PP(1)=bs(parent,k)*spair/(2*ee);PP(2)=bs(parent,j)*spair/(2*ee)
co=1/sqrt(1+a);si=sqrt(a)/sqrt(1+a)
select case(quarter)
case(0)
case(1)
num=co;co=-si;si=num
case(2)
co=-co;si=-si
case(3)
num=co;co=si;si=-num
end select
nb=1;bounds(nb)=spair
 do daughter=0,1
 ds=1-2*daughter
 if(ds*sgn>0)then
 cp=2-U;cm=U
 else
 cp=U;cm=2-U
 endif
 do spectator=1,2
 cp_phi=co;if(spectator==2)cp_phi=-co
 aa=ee*cp*MM(spectator);xx=cp*(PP(spectator)+2*ee);yy=cm*MM(spectator);bb=(xx+yy)/2
 cc=ds*sqrt(U*(2-U)*PP(spectator)*MM(spectator))*cp_phi
 disc=sqrt(aa*aa+2*aa*bb*ee+cc*cc*ee*ee)
 cs=ds*cos_signs(quarter);if(spectator==2)cs=-cs
 if(cs>0)then
 root=aa*aa/(aa*bb+cc*cc*ee+cc*disc)
 else
 den=(xx-yy)**2/4+U*(2-U)*MM(spectator)*(PP(spectator)*si*si+2*ee)
 root=(aa*bb+cc*cc*ee-cc*disc)/den
 endif
 nb=nb+1;bounds(nb)=root
 nb=nb+1;bounds(nb)=ee*cp+2*energies(perms(spectator+1,perm))
 enddo
 enddo
rmax=minval(bounds);delta=W*rmax/(1+rmax);lam=1-delta;kk=lam*ee;mass=delta*(2*kk+delta)
if(sgn==1)then
cp=2-U;cm=U
else
cp=U;cm=2-U
endif
i=pair_i(h);jj=pair_j(h);m=0
 do l=1,4
 if(l==i.or.l==jj)cycle
 m=m+1;ls(m)=l
 enddo
ss(i,jj)=mass;ss(jj,i)=mass
 do m=1,2
 l=ls(m);cp_phi=co;if(m==2)cp_phi=-co
 am=sqrt(delta*cm/2);bm=sqrt((2*kk+delta)*cp/2)
 aj=sqrt(delta*cp/2);bj=sqrt((2*kk+delta)*cm/2)
 ss(i,l)=lam*((bm*sqrt(MM(m))-am*sqrt(PP(m))*cp_phi)**2+am*am*PP(m)*si*si);ss(l,i)=ss(i,l)
 ss(jj,l)=lam*((bj*sqrt(MM(m))+aj*sqrt(PP(m))*cp_phi)**2+aj*aj*PP(m)*si*si);ss(l,jj)=ss(jj,l)
 enddo
p=ls(1);q=ls(2);ss(p,q)=lam*lam*spair;ss(q,p)=ss(p,q)
call make_gram_frame(lam,2*kk+delta,delta,spair,cp,cm,MM(1),MM(2),co,si,i,jj,p,q,frame)
 do h=1,6
 inv(h)=ss(pair_i(h),pair_j(h))
 enddo
 do mask=0,7
 if(mask==7)then
 nums(mask+1)=1._qp;cycle
 endif
 side(1)=0
 do j=2,4
 side(j)=1;if(btest(mask,j-2))side(j)=0
 enddo
 masses=0._qp
 do h=1,6
 i=pair_i(h);j=pair_j(h)
 if(side(i)==side(j))masses(side(i))=masses(side(i))+ss(i,j)
 enddo
 nums(mask+1)=2*(masses(0)+masses(1))-(masses(0)-masses(1))**2
 enddo
num=minval(nums);tau=num/(1+sqrt(1-num))
N=36*ee*lam**3*U*delta*label_averaged_tree_series(inv,frame)*V*V*Z/(2+Z)**2*sqrt(a)/(1+a)
end subroutine
! The three products are physical P=(ij)(kl), Q=(ik)(jl), R=(il)(jk).
! map(j) gives their canonical matching: 1=(12)(34),2=(13)(24),3=(14)(23).
subroutine make_gram_frame(lam,H,delta,spair,cp,cm,M1,M2,co,si,i,j,k,l,frame)
real(qp),intent(in)::lam,H,delta,spair,cp,cm,M1,M2,co,si
integer,intent(in)::i,j,k,l
type(gram_frame),intent(out)::frame
real(qp)::d0,a0,b0,a1,b1,ur,ui,vr,vi,rr
integer::labels(4),n
labels=[i,j,k,l]
if(any(labels<1).or.any(labels>4))error stop 'Gram frame labels outside 1..4'
do n=1,4
 if(count(labels==n)/=1)error stop 'Gram frame labels must be a permutation'
enddo
frame%map=[matching_id(i,j,k,l),matching_id(i,k,j,l),matching_id(i,l,j,k)]
d0=delta*spair
rr=lam*sqrt(H*d0)
frame%amp(1,1)=rr*co;frame%amp(2,1)=rr*si
! b = L/2 (sqrt(H cp M1)-sqrt(d0 cm M2)z)
!           (sqrt(H cm M2)-sqrt(d0 cp M1)z)
a0=sqrt(H*cp*M1);b0=sqrt(d0*cm*M2)
a1=sqrt(H*cm*M2);b1=sqrt(d0*cp*M1)
ur=a0-b0*co;ui=-b0*si;vr=a1-b1*co;vi=-b1*si
frame%amp(1,2)=lam*(ur*vr-ui*vi)/2
frame%amp(2,2)=lam*(ur*vi+ui*vr)/2
! c = L/2 (sqrt(H cp M2)+sqrt(d0 cm M1)z)
!           (sqrt(H cm M1)+sqrt(d0 cp M2)z)
a0=sqrt(H*cp*M2);b0=sqrt(d0*cm*M1)
a1=sqrt(H*cm*M1);b1=sqrt(d0*cp*M2)
ur=a0+b0*co;ui=b0*si;vr=a1+b1*co;vi=b1*si
frame%amp(1,3)=lam*(ur*vr-ui*vi)/2
frame%amp(2,3)=lam*(ur*vi+ui*vr)/2
end subroutine

integer function matching_id(i,j,k,l)result(id)
integer,intent(in)::i,j,k,l
integer::partner
if(i==1)then
 partner=j
else if(j==1)then
 partner=i
else if(k==1)then
 partner=l
else
 partner=k
endif
id=partner-1
end function

function gram_square_for_matching(frame,matching)result(v)
type(gram_frame),intent(in)::frame
integer,intent(in)::matching
real(qp)::v,deltafact
integer::g,h,sgn,j
g=0
 do j=1,3
 if(frame%map(j)==matching)g=j
 enddo
if(g==0)error stop 'Unknown canonical Gram matching'
select case(g)
case(1) ! Q-R=-P-2 Re(b p*); its square has a common p factor.
h=2;sgn=1
case(2) ! P-R=-Q-2 Re(b p*); its square has a common b factor.
h=1;sgn=1
case(3) ! P-Q= R-2 Re(c b*); its square has a common c factor.
h=2;sgn=-1
end select
! Never subtract two separately expanded invariant products. Both summands
! contain the selected amplitude g, preserving its formal leading power.
deltafact=frame%amp(1,g)*(frame%amp(1,g)+2*sgn*frame%amp(1,h)) &
         +frame%amp(2,g)*(frame%amp(2,g)+2*sgn*frame%amp(2,h))
v=deltafact**2
end function

function tree_series_gram(s,frame)result(v)
real(qp),intent(in)::s(6)
type(gram_frame),intent(in)::frame
real(qp)::v,gram,sumlin,s134,s234
s134=s(2)+s(3)+s(6);s234=s(4)+s(5)+s(6)
sumlin=s(1)+s(2)+s(3)+s(4)+s(5)
gram=gram_square_for_matching(frame,1)/s(6)**2
! The swapped A has Delta -> -Delta and the SAME Gram denominator.
! Full color coefficient: [3*(2+2)+10*(-2)]/3 = -8/3.
v=a40_rest(s(1),s(2),s(3),s(4),s(5),s(6)) &
 +a40_rest(s(1),s(3),s(2),s(5),s(4),s(6)) &
 +10*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))/3 &
 -a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))/9 &
 -2*(c40_qp(s(1),s(2),s(3),s(4),s(5),s(6)) &
     +c40_qp(s(1),s(5),s(4),s(3),s(2),s(6)))/9 &
 -8*sumlin*gram/(3*s134**2*s234**2)
end function

function a40_rest(s12,s13,s14,s23,s24,s34) result(a40_rest_result)
real(qp),intent(in):: s12,s13,s14,s23,s24,s34
real(qp):: a40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23**2*(s13**2*(4*s12**2 + s13*(4*s12 + 2*s13)) + s14*(s13*(6*s12 **2 + s13*(12*s12 + 7*s13)) + s14*(2*s12**2 + s13*(10*s12 + 10* s13) + s14*(2*s12 + 6*s13 + s14))) + s23*(4*s12*s13**2 + s14*(s13 *(6*s12 + 2*s13) + s14*(2*s12 + 2*s13)) + s23*(2*s13**2 + s14*(3* s13 + s14)))) + s24*(s23*(s13**2*(2*s12**2 + s13**2) + s14*(s13*( 8*s12**2 + s13*(6*s12 + 3*s13)) + s14*(6*s12**2 + s13*(16*s12 + 10*s13) + s14*(6*s12 + 11*s13 + 3*s14))) + s23*(s13**2*(6*s12 - 2 *s13) + s14*(16*s12*s13 + s14*(10*s12 + 10*s13 + 2*s14)) + s23*(5 *s13**2 + s14*(11*s13 + 6*s14)))) + s24*(s13**2*(-2*s12**2 + 3* s13**2) + s14*(s13*(2*s12**2 + s13*(-2*s12 + 4*s13)) + s14*(4*s12 **2 + s13*(6*s12 + 4*s13) + s14*(4*s12 + 5*s13 + 2*s14))) + s23*( s13**2*(-2*s12 - 2*s13) + s14*(s13*(6*s12 - 16*s13) + s14*(12*s12 + 2*s14)) + s23*(4*s13**2 + s14*(10*s13 + 10*s14))) + s24*(6*s13 **3 + s14*(-2*s13**2 + s14*(4*s12 - 2*s13)) + s23*(4*s13**2 + s14 *(3*s13 + 7*s14)) + s24*(3*s13**2 + s14*(s13 + 2*s14))))) + s34*( s23*(s13*(2*s12**3 + s13*(8*s12**2 + s13*(5*s12 + 2*s13))) + s14* (2*s12**3 + s13*(16*s12**2 + s13*(18*s12 + 8*s13)) + s14*(8*s12** 2 + s13*(20*s12 + 14*s13) + s14*(7*s12 + 11*s13 + 3*s14))) + s23* (s13*(10*s12**2 + s13*(18*s12 + 4*s13)) + s14*(8*s12**2 + s13*(34 *s12 + 16*s13) + s14*(14*s12 + 18*s13 + 5*s14)) + s23*(s13*(9*s12 + 6*s13) + s14*(7*s12 + 13*s13 + 5*s14) + s23*(4*s13 + 3*s14)))) + s24*(s13*(2*s12**3 + s13*(2*s12**2 + 2*s13**2)) + s14*(2*s12**3 + s13*(12*s12**2 + s13*(6*s12 + 6*s13)) + s14*(10*s12**2 + s13*( 17*s12 + 11*s13) + s14*(9*s12 + 11*s13 + 4*s14))) + s23*(s13*(12* s12**2 + s13*(8*s12 - 2*s13)) + s14*(16*s12**2 + s13*(42*s12 + 4* s13) + s14*(34*s12 + 25*s13 + 13*s14)) + s23*(s13*(17*s12 + 5*s13 ) + s14*(20*s12 + 25*s13 + 18*s14) + s23*(11*s13 + 11*s14))) + s24*(s13*(2*s12**2 + s13*(-4*s12 + 4*s13)) + s14*(8*s12**2 + s13* (8*s12 - 2*s13) + s14*(18*s12 + 5*s13 + 6*s14)) + s23*(s13*(6*s12 - 2*s13) + s14*(18*s12 + 4*s13 + 16*s14) + s23*(11*s13 + 14*s14 )) + s24*(4*s13**2 + s14*(5*s12 - 2*s13 + 4*s14) + s23*(6*s13 + 8 *s14) + s24*(2*s13 + 2*s14)))) + s34*(s13*(2*s12**3 + s13*(4*s12 **2 + s13*(2*s12 + s13))) + s14*(2*s12**3 + s13*(10*s12**2 + s13* (8*s12 + 4*s13)) + s14*(6*s12**2 + s13*(11*s12 + 7*s13) + s14*(5* s12 + 6*s13 + 2*s14))) + s23*(2*s12**3 + s13*(20*s12**2 + s13*(18 *s12 + 4*s13)) + s14*(20*s12**2 + s13*(44*s12 + 18*s13) + s14*(25 *s12 + 26*s13 + 11*s14)) + s23*(6*s12**2 + s13*(27*s12 + 9*s13) + s14*(25*s12 + 26*s13 + 14*s14) + s23*(5*s12 + 12*s13 + 11*s14 + 2 *s23))) + s24*(2*s12**3 + s13*(12*s12**2 + s13*(2*s12 + 2*s13)) + s14*(20*s12**2 + s13*(26*s12 + 8*s13) + s14*(27*s12 + 19*s13 + 12 *s14)) + s23*(10*s12**2 + s13*(26*s12 - 2*s13) + s14*(44*s12 + 22 *s13 + 26*s14) + s23*(11*s12 + 19*s13 + 26*s14 + 6*s23)) + s24*(4 *s12**2 + s13*(2*s12 - 2*s13) + s14*(18*s12 - 2*s13 + 9*s14) + s23*(8*s12 + 8*s13 + 18*s14 + 7*s23) + s24*(2*s12 + 2*s13 + 4*s14 + 4*s23 + s24))) + s34*(2*s12**3 + s13*(10*s12**2 + s13*(6*s12 + 2*s13)) + s14*(12*s12**2 + s13*(18*s12 + 8*s13) + s14*(13*s12 + 12*s13 + 6*s14)) + s23*(12*s12**2 + s13*(24*s12 + 6*s13) + s14*( 29*s12 + 23*s13 + 17*s14) + s23*(13*s12 + 14*s13 + 17*s14 + 6*s23 )) + s24*(10*s12**2 + s13*(9*s12 - s13) + s14*(24*s12 + 9*s13 + 14*s14) + s23*(18*s12 + 9*s13 + 23*s14 + 12*s23) + s24*(6*s12 - s13 + 6*s14 + 8*s23 + 2*s24)) + s34*(6*s12**2 + s13*(7*s12 + 2* s13) + s14*(11*s12 + 8*s13 + 7*s14) + s23*(11*s12 + 8*s13 + 13* s14 + 7*s23) + s24*(7*s12 + s13 + 8*s14 + 8*s23 + 2*s24) + s34*(3 *s12 + 2*s13 + 4*s14 + 4*s23 + 2*s24 + s34)))))
a40_rest_result=(rest/s13/s24/s34)/s134**2/s234**2
end function

function b40_rest(s12,s13,s14,s23,s24,s34) result(b40_rest_result)
real(qp),intent(in):: s12,s13,s14,s23,s24,s34
real(qp):: b40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23*(s13*(2*s12**2 + s13*(2*s12 + s13)) + s14*(2*s12**2 + s13*(6* s12 + 3*s13) + s14*(s13 - s14)) + s23*(2*s12*s13 - 6*s14**2 + s23 *(s13 - s14))) + s24*(s13*(2*s12**2 - s13**2) + s14*(2*s12**2 + s13*(6*s12 + s13) + s14*(2*s12 + 3*s13 + s14)) + s23*(6*s12*s13 + s14*(6*s12 + 12*s13) + s23*(3*s13 + s14)) + s24*(2*s12*s14 - 6* s13**2 + s23*(s13 + 3*s14) + s24*(-s13 + s14))) + s34*(s13*(2*s12 **2 + s12*s13) + s14*(2*s12**2 + 4*s12*s13 + s12*s14) + s23*(2* s12**2 + s13*(8*s12 + 2*s13) + s14*(6*s12 + 4*s13 - 2*s14) + s23* (s12 + 2*s13 - 2*s14)) + s24*(2*s12**2 + s13*(6*s12 - 2*s13) + s14*(8*s12 + 4*s13 + 2*s14) + s23*(4*s12 + 4*s13 + 4*s14) + s24*( s12 - 2*s13 + 2*s14)) + s34*(2*s12**2 + 4*s12*s13 + 4*s12*s14 + 2 *s12*s34 + s23*(4*s12 + 2*s13) + s24*(4*s12 + 2*s14)))
b40_rest_result=(rest/s34)/s134**2/s234**2
end function

function a40tilde_qp(s12,s13,s14,s23,s24,s34) result(a40tilde_qp_result)
real(qp),intent(in):: s12,s13,s14,s23,s24,s34
real(qp):: a40tilde_qp_result,s134,s234,wt
s134=s13+s14+s34
s234=s23+s24+s34
wt=0e0_qp
wt = wt +   ( s13**3*s24**2 + s13**3*s24     *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*     s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*     s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*     s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13     *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*     s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12      + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3     *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*     s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*     s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*     s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*     s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*     s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234
wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*     s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2      - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*     s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*     s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*     s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*     s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*     s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*     s24*s12**2 )/s134
wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*     s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*     s14**2*s12 )/s134**2
wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*     s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*     s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12      - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*     s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*     s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24      + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12      + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*     s12**2 )/s234
wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*     s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*     s24**2*s12 )/s234**2
wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*     s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34      + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*     s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12      + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23     *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3

a40tilde_qp_result=wt/s13/s14/s23/s24/2e0_qp 
return
end function

function c40_qp(s12,s13,s14,s23,s24,s34) result(c40_qp_result)
real(qp),intent(in):: s12,s13,s14,s23,s24,s34
real(qp):: c40_qp_result,s123,s1234,s124,s134,s234,wt,y12,y123,y124,y13,y134,y14,y23,y234,y24,y34
s134=s13+s14+s34
s123=s23+s12+s13
s124=s12+s14+s24
s234=s23+s24+s34

s1234=s12+s13+s14+s23+s24+s34
y12=s12/s1234
y13=s13/s1234
y14=s14/s1234
y23=s23/s1234
y24=s24/s1234
y34=s34/s1234
y134=y13+y14+y34
y123=y23+y12+y13
y124=y12+y14+y24
y234=y23+y24+y34

wt=0e0_qp
wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) *       ( 2*y12*y13      *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )

wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) *       ( y12**2*      y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 +       y12*y23*y34      + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 -       y14**2*y23 - y14*y23**2 - y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) *       (  - y12**2      *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 -       y12*y23*y34      - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 +       y14**2*y23 + y14*y23**2 + y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y234**(-2) *       (  - 2*y12*y23*y24 - 2      *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 -       2*y14*y24*y34 )
c40_qp_result= -wt/2.e0_qp/s1234**2
return
end function

! Exact 24-label average. The rest terms use the scalar symmetry identity.
! The six Gram terms keep their existing factorized physical amplitudes.
function label_averaged_tree_series(s,frame)result(v)
real(qp),intent(in)::s(6)
type(gram_frame),intent(in)::frame
real(qp)::v,ss(4,4),sumlin,sgi,sgj,gram
integer,parameter::ii(6)=[1,1,1,2,2,3],jj(6)=[2,3,4,3,4,4]
integer::g,h,k,l,others(2),n,a
v=0._qp
v=v+6._qp*2*a40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+6._qp*2*a40_rest(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+6._qp*2*a40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+6._qp*2*a40_rest(s(2),s(3),s(1),s(6),s(4),s(5))
v=v+6._qp*2*a40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+6._qp*2*a40_rest(s(3),s(2),s(1),s(6),s(5),s(4))
v=v+6._qp*2*a40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+6._qp*2*a40_rest(s(4),s(5),s(1),s(6),s(2),s(3))
v=v+6._qp*2*a40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+6._qp*2*a40_rest(s(5),s(4),s(1),s(6),s(3),s(2))
v=v+6._qp*2*a40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+6._qp*2*a40_rest(s(6),s(4),s(2),s(5),s(3),s(1))
v=v+(-1._qp/3)*4*a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-1._qp/3)*4*a40tilde_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-1._qp/3)*4*a40tilde_qp(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+(-1._qp/3)*4*a40tilde_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-1._qp/3)*4*a40tilde_qp(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+(-1._qp/3)*4*a40tilde_qp(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+10._qp*4*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+10._qp*4*b40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+10._qp*4*b40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+10._qp*4*b40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+10._qp*4*b40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+10._qp*4*b40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(4),s(5),s(2),s(3),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(5),s(4),s(3),s(2),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(4),s(6),s(1),s(3),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(6),s(4),s(3),s(1),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(2),s(6),s(1),s(5),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(5),s(6),s(1),s(2),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(6),s(5),s(2),s(1),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(5),s(3),s(6),s(1),s(4),s(2))
v=v/72
ss=0._qp
do h=1,6
 ss(ii(h),jj(h))=s(h);ss(jj(h),ii(h))=s(h)
enddo
do g=1,6
 k=ii(g);l=jj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sumlin=0._qp
 do h=1,6
  if(h/=g)sumlin=sumlin+s(h)
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*sumlin*gram/(9*sgi**2*sgj**2)
enddo
end function
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90 <==
! Isolated candidate generated from the audited scalar endpoint source.
! Original source SHA256: 39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a
! No changes to that source, the physical map, endpoint forest, or production.
module supported_first_jet_physics_qp
use endpoint_first_jet_qp
implicit none
private
public::physical_series,gram_frame,make_gram_frame,gram_square_for_matching,tree_series_gram
type::gram_frame
 type(series)::amp(2,3)
 integer::map(3)=0
end type
public::configure_filter,face_is_zero
integer,parameter::nt_filter=3676,pmin_filter=-2,pmax_filter=5
integer,parameter::term_power(10,nt_filter)=reshape([ &
-1,-1,0,1,-1,1,0,0,0,0,-1,-1,0,1,0,0,0,0,0,0, &
-1,-1,0,1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,0,-1,0, &
-1,-1,0,1,1,-1,0,0,0,0,-1,-1,0,1,1,0,0,-1,0,0, &
-1,-1,0,1,1,0,0,0,-1,0,-1,-1,0,2,-1,0,0,0,0,0, &
-1,-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,0,0,-1,0,0, &
-1,-1,0,2,0,0,0,0,-1,0,-1,-1,0,2,0,3,-2,0,-2,0, &
-1,-1,0,2,1,2,-2,-2,0,0,-1,-1,0,2,1,2,-2,0,-2,0, &
-1,-1,0,2,2,1,-2,-2,0,0,-1,-1,0,2,2,1,-2,0,-2,0, &
-1,-1,0,2,3,0,-2,-2,0,0,-1,-1,0,3,-1,-1,0,0,0,0, &
-1,-1,0,3,0,0,0,-1,-1,0,-1,-1,0,3,1,1,-2,-2,0,0, &
-1,-1,0,3,1,1,-2,0,-2,0,-1,-1,0,4,0,1,-2,0,-2,0, &
-1,-1,0,4,1,0,-2,-2,0,0,-1,-1,1,0,-1,1,0,0,0,0, &
-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,0,1,-1,0,0,0,0, &
-1,-1,1,0,1,1,0,-1,-1,0,-1,-1,1,1,0,1,-1,-1,0,0, &
-1,-1,1,1,0,1,-1,0,-1,0,-1,-1,1,1,1,0,-1,-1,0,0, &
-1,-1,1,1,1,0,-1,0,-1,0,-1,-1,1,2,0,0,-2,0,0,0, &
-1,-1,1,2,0,2,-2,-2,0,0,-1,-1,1,2,0,2,-2,0,-2,0, &
-1,-1,1,2,1,1,-2,-2,0,0,-1,-1,1,2,1,1,-2,0,-2,0, &
-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,1,2,2,0,-2,0,-2,0, &
-1,-1,1,3,0,1,-2,-2,0,0,-1,-1,1,3,0,1,-2,0,-2,0, &
-1,-1,1,3,1,0,-2,-2,0,0,-1,-1,1,3,1,0,-2,0,-2,0, &
-1,-1,1,4,0,0,-2,-2,0,0,-1,-1,1,4,0,0,-2,0,-2,0, &
-1,-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,0,-1,0,0,0,0, &
-1,-1,2,2,-1,2,-2,-2,0,0,-1,-1,2,2,0,1,-2,-2,0,0, &
-1,-1,2,2,0,1,-2,0,-2,0,-1,-1,2,2,1,0,-2,-2,0,0, &
-1,-1,2,2,1,0,-2,0,-2,0,-1,-1,2,2,2,-1,-2,0,-2,0, &
-1,-1,2,3,-1,1,-2,-2,0,0,-1,-1,2,3,0,0,-2,-2,0,0, &
-1,-1,2,3,0,0,-2,0,-2,0,-1,-1,2,3,1,-1,-2,0,-2,0, &
-1,-1,2,4,-1,0,-2,-2,0,0,-1,-1,2,4,0,-1,-2,0,-2,0, &
-1,-1,3,0,-1,-1,0,0,0,0,-1,-1,3,2,-1,1,-2,-2,0,0, &
-1,-1,3,2,0,0,-2,-2,0,0,-1,-1,3,2,0,0,-2,0,-2,0, &
-1,-1,3,2,1,-1,-2,0,-2,0,-1,-1,4,2,-1,0,-2,-2,0,0, &
-1,-1,4,2,0,-1,-2,0,-2,0,-1,0,-1,-1,1,1,0,0,0,0, &
-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,-1,3,-1,0,0,0,0, &
-1,0,-1,0,1,0,0,0,0,0,-1,0,-1,0,1,1,-1,0,0,0, &
-1,0,-1,0,1,1,0,0,-1,0,-1,0,-1,0,2,-1,0,0,0,0, &
-1,0,-1,0,2,0,-1,0,0,0,-1,0,-1,0,2,0,0,0,-1,0, &
-1,0,-1,0,2,3,0,-2,-2,0,-1,0,-1,0,3,0,-1,0,-1,0, &
-1,0,-1,0,4,1,0,-2,-2,0,-1,0,-1,1,1,-1,0,0,0,0, &
-1,0,-1,1,1,0,-1,0,0,0,-1,0,-1,1,1,0,0,0,-1,0, &
-1,0,-1,1,2,2,-2,-2,0,0,-1,0,-1,1,2,2,0,-2,-2,0, &
-1,0,-1,1,3,1,-2,-2,0,0,-1,0,-1,1,3,1,0,-2,-2,0, &
-1,0,-1,1,4,0,-2,-2,0,0,-1,0,-1,2,2,1,-2,-2,0,0, &
-1,0,-1,2,2,1,0,-2,-2,0,-1,0,-1,3,2,0,-2,-2,0,0, &
-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0,0, &
-1,0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,0,-1,0,0,0, &
-1,0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,0, &
-1,0,0,0,1,1,-1,-1,0,0,-1,0,0,0,1,1,-1,0,-1,0, &
-1,0,0,0,1,1,0,-2,0,0,-1,0,0,0,1,3,0,-2,-2,0, &
-1,0,0,0,1,3,0,-2,0,-2,-1,0,0,0,2,-1,-1,0,0,0, &
-1,0,0,0,2,-1,0,0,-1,0,-1,0,0,0,2,0,-1,-1,0,0, &
-1,0,0,0,2,0,-1,0,-1,0,-1,0,0,0,2,2,0,-2,-2,0, &
-1,0,0,0,2,2,0,-2,0,-2,-1,0,0,0,3,-1,-1,0,-1,0, &
-1,0,0,0,3,1,0,-2,-2,0,-1,0,0,0,3,1,0,-2,0,-2, &
-1,0,0,0,4,0,0,-2,-2,0,-1,0,0,0,4,0,0,-2,0,-2, &
-1,0,0,0,5,-1,0,-2,0,-2,-1,0,0,1,-1,0,0,0,0,0, &
-1,0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,0,-1,0,0,0, &
-1,0,0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,0,-1,0, &
-1,0,0,1,0,1,-2,0,0,0,-1,0,0,1,0,1,-1,-1,0,0, &
-1,0,0,1,0,1,0,-1,-1,0,-1,0,0,1,0,3,-2,0,-2,0, &
-1,0,0,1,0,3,-2,0,0,-2,-1,0,0,1,1,-1,-1,0,0,0, &
-1,0,0,1,1,-1,0,-1,0,0,-1,0,0,1,1,-1,0,0,-1,0, &
-1,0,0,1,1,0,-2,0,0,0,-1,0,0,1,1,0,-1,0,-1,0, &
-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,1,0,0,-1,-1,0, &
-1,0,0,1,1,2,-2,-2,0,0,-1,0,0,1,1,2,-2,0,-2,0, &
-1,0,0,1,1,2,-2,0,0,-2,-1,0,0,1,1,2,0,-2,-2,0, &
-1,0,0,1,1,2,0,-2,0,-2,-1,0,0,1,2,-1,-1,0,-1,0, &
-1,0,0,1,2,-1,0,-1,-1,0,-1,0,0,1,2,1,-2,-2,0,0, &
-1,0,0,1,2,1,-2,0,-2,0,-1,0,0,1,2,1,-2,0,0,-2, &
-1,0,0,1,2,1,0,-2,-2,0,-1,0,0,1,2,1,0,-2,0,-2, &
-1,0,0,1,3,0,-2,-2,0,0,-1,0,0,1,3,0,-2,0,-2,0, &
-1,0,0,1,3,0,-2,0,0,-2,-1,0,0,1,3,0,0,-2,-2,0, &
-1,0,0,1,3,0,0,-2,0,-2,-1,0,0,1,4,-1,-2,0,0,-2, &
-1,0,0,1,4,-1,0,-2,0,-2,-1,0,0,2,-1,-1,0,0,0,0, &
-1,0,0,2,0,-1,0,-1,0,0,-1,0,0,2,0,-1,0,0,-1,0, &
-1,0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,0,-1,-1,0, &
-1,0,0,2,0,2,-2,0,-2,0,-1,0,0,2,0,2,-2,0,0,-2, &
-1,0,0,2,1,-1,-1,0,-1,0,-1,0,0,2,1,-1,0,-1,-1,0, &
-1,0,0,2,1,1,-2,-2,0,0,-1,0,0,2,1,1,-2,0,-2,0, &
-1,0,0,2,1,1,-2,0,0,-2,-1,0,0,2,1,1,0,-2,-2,0, &
-1,0,0,2,1,1,0,-2,0,-2,-1,0,0,2,2,0,-2,-2,0,0, &
-1,0,0,2,2,0,-2,0,-2,0,-1,0,0,2,2,0,-2,0,0,-2, &
-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,2,2,0,0,-2,0,-2, &
-1,0,0,2,3,-1,-2,0,0,-2,-1,0,0,2,3,-1,0,-2,0,-2, &
-1,0,0,3,0,-1,0,-1,-1,0,-1,0,0,3,0,1,-2,0,-2,0, &
-1,0,0,3,0,1,-2,0,0,-2,-1,0,0,3,1,0,-2,-2,0,0, &
-1,0,0,3,1,0,-2,0,-2,0,-1,0,0,3,1,0,-2,0,0,-2, &
-1,0,0,3,1,0,0,-2,-2,0,-1,0,0,3,1,0,0,-2,0,-2, &
-1,0,0,3,2,-1,-2,0,0,-2,-1,0,0,3,2,-1,0,-2,0,-2, &
-1,0,0,4,0,0,-2,0,-2,0,-1,0,0,4,0,0,-2,0,0,-2, &
-1,0,0,4,1,-1,-2,0,0,-2,-1,0,0,4,1,-1,0,-2,0,-2, &
-1,0,0,5,0,-1,-2,0,0,-2,-1,0,1,-1,1,-1,0,0,0,0, &
-1,0,1,-1,1,1,0,-1,0,-1,-1,0,1,0,-1,0,0,0,0,0, &
-1,0,1,0,-1,1,-1,0,0,0,-1,0,1,0,-1,1,0,0,0,-1, &
-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0,0, &
-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,0,-1, &
-1,0,1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-1, &
-1,0,1,0,0,1,0,-2,0,0,-1,0,1,0,0,3,0,-2,-2,0, &
-1,0,1,0,0,3,0,-2,0,-2,-1,0,1,0,1,-1,-1,0,0,0, &
-1,0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,-1, &
-1,0,1,0,1,0,-1,0,-1,0,-1,0,1,0,1,0,-1,0,0,-1, &
-1,0,1,0,1,0,0,-1,-1,0,-1,0,1,0,1,0,0,-1,0,-1, &
-1,0,1,0,1,2,0,-2,-2,0,-1,0,1,0,1,2,0,-2,0,-2, &
-1,0,1,0,2,-1,-1,0,-1,0,-1,0,1,0,2,-1,-1,0,0,-1, &
-1,0,1,0,2,1,0,-2,-2,0,-1,0,1,0,2,1,0,-2,0,-2, &
-1,0,1,0,3,0,0,-2,-2,0,-1,0,1,0,3,0,0,-2,0,-2, &
-1,0,1,0,4,-1,0,-2,-2,0,-1,0,1,0,4,-1,0,-2,0,-2, &
-1,0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,0,-1,0,-1, &
-1,0,1,1,0,-1,-1,0,0,0,-1,0,1,1,0,-1,0,-1,0,0, &
-1,0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,0,0,0,-1, &
-1,0,1,1,0,0,-2,0,0,0,-1,0,1,1,0,0,-1,0,-1,0, &
-1,0,1,1,0,0,-1,0,0,-1,-1,0,1,1,0,0,0,-2,0,0, &
-1,0,1,1,0,0,0,-1,-1,0,-1,0,1,1,0,0,0,-1,0,-1, &
-1,0,1,1,0,2,-2,-2,0,0,-1,0,1,1,0,2,-2,0,-2,0, &
-1,0,1,1,0,2,-2,0,0,-2,-1,0,1,1,0,2,0,-2,-2,0, &
-1,0,1,1,0,2,0,-2,0,-2,-1,0,1,1,1,-1,-1,0,-1,0, &
-1,0,1,1,1,1,-2,-2,0,0,-1,0,1,1,1,1,-2,0,-2,0, &
-1,0,1,1,1,1,-2,0,0,-2,-1,0,1,1,1,1,0,-2,-2,0, &
-1,0,1,1,1,1,0,-2,0,-2,-1,0,1,1,2,0,-2,-2,0,0, &
-1,0,1,1,2,0,-2,0,-2,0,-1,0,1,1,2,0,-2,0,0,-2, &
-1,0,1,1,2,0,0,-2,-2,0,-1,0,1,1,2,0,0,-2,0,-2, &
-1,0,1,1,3,-1,-2,0,-2,0,-1,0,1,1,3,-1,-2,0,0,-2, &
-1,0,1,1,3,-1,0,-2,-2,0,-1,0,1,1,3,-1,0,-2,0,-2, &
-1,0,1,2,0,-1,-1,0,-1,0,-1,0,1,2,0,-1,0,-1,0,-1, &
-1,0,1,2,0,1,-2,-2,0,0,-1,0,1,2,0,1,-2,0,-2,0, &
-1,0,1,2,0,1,-2,0,0,-2,-1,0,1,2,0,1,0,-2,-2,0, &
-1,0,1,2,0,1,0,-2,0,-2,-1,0,1,2,1,0,-2,-2,0,0, &
-1,0,1,2,1,0,-2,0,-2,0,-1,0,1,2,1,0,-2,0,0,-2, &
-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,2,1,0,0,-2,0,-2, &
-1,0,1,2,2,-1,-2,0,-2,0,-1,0,1,2,2,-1,-2,0,0,-2, &
-1,0,1,2,2,-1,0,-2,-2,0,-1,0,1,2,2,-1,0,-2,0,-2, &
-1,0,1,3,0,0,-2,-2,0,0,-1,0,1,3,0,0,-2,0,-2,0, &
-1,0,1,3,0,0,-2,0,0,-2,-1,0,1,3,0,0,0,-2,-2,0, &
-1,0,1,3,0,0,0,-2,0,-2,-1,0,1,3,1,-1,-2,0,-2,0, &
-1,0,1,3,1,-1,-2,0,0,-2,-1,0,1,3,1,-1,0,-2,-2,0, &
-1,0,1,3,1,-1,0,-2,0,-2,-1,0,1,4,0,-1,-2,0,-2,0, &
-1,0,1,4,0,-1,-2,0,0,-2,-1,0,1,4,0,-1,0,-2,0,-2, &
-1,0,2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,0,-1,0,0,0, &
-1,0,2,0,-1,0,0,0,0,-1,-1,0,2,0,-1,3,0,-2,0,-2, &
-1,0,2,0,0,-1,-1,0,0,0,-1,0,2,0,0,-1,0,0,0,-1, &
-1,0,2,0,0,0,-1,-1,0,0,-1,0,2,0,0,0,-1,0,0,-1, &
-1,0,2,0,0,2,0,-2,-2,0,-1,0,2,0,0,2,0,-2,0,-2, &
-1,0,2,0,1,-1,-1,0,-1,0,-1,0,2,0,1,-1,-1,0,0,-1, &
-1,0,2,0,1,1,0,-2,-2,0,-1,0,2,0,1,1,0,-2,0,-2, &
-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,0,2,0,0,-2,0,-2, &
-1,0,2,0,3,-1,0,-2,-2,0,-1,0,2,0,3,-1,0,-2,0,-2, &
-1,0,2,1,-1,0,0,-2,0,0,-1,0,2,1,-1,2,-2,-2,0,0, &
-1,0,2,1,-1,2,0,-2,0,-2,-1,0,2,1,0,-1,-1,0,-1,0, &
-1,0,2,1,0,-1,0,-1,0,-1,-1,0,2,1,0,1,-2,-2,0,0, &
-1,0,2,1,0,1,-2,0,-2,0,-1,0,2,1,0,1,-2,0,0,-2, &
-1,0,2,1,0,1,0,-2,-2,0,-1,0,2,1,0,1,0,-2,0,-2, &
-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,-2,0,-2,0, &
-1,0,2,1,1,0,-2,0,0,-2,-1,0,2,1,1,0,0,-2,-2,0, &
-1,0,2,1,1,0,0,-2,0,-2,-1,0,2,1,2,-1,-2,0,-2,0, &
-1,0,2,1,2,-1,-2,0,0,-2,-1,0,2,1,2,-1,0,-2,-2,0, &
-1,0,2,1,2,-1,0,-2,0,-2,-1,0,2,2,-1,1,-2,-2,0,0, &
-1,0,2,2,-1,1,0,-2,0,-2,-1,0,2,2,0,0,-2,-2,0,0, &
-1,0,2,2,0,0,-2,0,-2,0,-1,0,2,2,0,0,-2,0,0,-2, &
-1,0,2,2,0,0,0,-2,-2,0,-1,0,2,2,0,0,0,-2,0,-2, &
-1,0,2,2,1,-1,-2,0,-2,0,-1,0,2,2,1,-1,-2,0,0,-2, &
-1,0,2,2,1,-1,0,-2,-2,0,-1,0,2,2,1,-1,0,-2,0,-2, &
-1,0,2,3,-1,0,-2,-2,0,0,-1,0,2,3,-1,0,0,-2,0,-2, &
-1,0,2,3,0,-1,-2,0,-2,0,-1,0,2,3,0,-1,-2,0,0,-2, &
-1,0,2,3,0,-1,0,-2,-2,0,-1,0,2,3,0,-1,0,-2,0,-2, &
-1,0,2,4,-1,-1,0,-2,0,-2,-1,0,3,0,-1,0,-1,0,0,-1, &
-1,0,3,0,0,-1,-1,0,0,-1,-1,0,3,0,0,1,0,-2,-2,0, &
-1,0,3,0,0,1,0,-2,0,-2,-1,0,3,0,1,0,0,-2,-2,0, &
-1,0,3,0,1,0,0,-2,0,-2,-1,0,3,0,2,-1,0,-2,-2,0, &
-1,0,3,0,2,-1,0,-2,0,-2,-1,0,3,1,-1,1,-2,-2,0,0, &
-1,0,3,1,-1,1,0,-2,0,-2,-1,0,3,1,0,0,-2,-2,0,0, &
-1,0,3,1,0,0,-2,0,-2,0,-1,0,3,1,0,0,-2,0,0,-2, &
-1,0,3,1,0,0,0,-2,-2,0,-1,0,3,1,0,0,0,-2,0,-2, &
-1,0,3,1,1,-1,-2,0,-2,0,-1,0,3,1,1,-1,-2,0,0,-2, &
-1,0,3,1,1,-1,0,-2,-2,0,-1,0,3,1,1,-1,0,-2,0,-2, &
-1,0,3,2,-1,0,-2,-2,0,0,-1,0,3,2,-1,0,0,-2,0,-2, &
-1,0,3,2,0,-1,-2,0,-2,0,-1,0,3,2,0,-1,-2,0,0,-2, &
-1,0,3,2,0,-1,0,-2,-2,0,-1,0,3,2,0,-1,0,-2,0,-2, &
-1,0,4,0,-1,1,0,-2,0,-2,-1,0,4,0,0,0,0,-2,-2,0, &
-1,0,4,0,0,0,0,-2,0,-2,-1,0,4,0,1,-1,0,-2,-2,0, &
-1,0,4,0,1,-1,0,-2,0,-2,-1,0,4,1,-1,0,-2,-2,0,0, &
-1,0,4,1,-1,0,0,-2,0,-2,-1,0,4,1,0,-1,-2,0,-2,0, &
-1,0,4,1,0,-1,0,-2,-2,0,-1,0,4,1,0,-1,0,-2,0,-2, &
-1,0,4,2,-1,-1,0,-2,0,-2,-1,0,5,0,0,-1,0,-2,-2,0, &
-1,1,-1,-1,0,1,0,0,0,0,-1,1,-1,0,0,0,0,0,0,0, &
-1,1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,0,-1,-1,0, &
-1,1,-1,0,2,0,0,-2,0,0,-1,1,-1,0,2,2,-2,-2,0,0, &
-1,1,-1,0,2,2,0,-2,-2,0,-1,1,-1,0,3,1,-2,-2,0,0, &
-1,1,-1,0,3,1,0,-2,-2,0,-1,1,-1,0,4,0,-2,-2,0,0, &
-1,1,-1,0,4,0,0,-2,-2,0,-1,1,-1,1,0,-1,0,0,0,0, &
-1,1,-1,1,0,1,-1,0,-1,0,-1,1,-1,1,1,0,-1,-1,0,0, &
-1,1,-1,1,1,0,0,-1,-1,0,-1,1,-1,1,2,1,-2,-2,0,0, &
-1,1,-1,1,2,1,0,-2,-2,0,-1,1,-1,1,3,0,-2,-2,0,0, &
-1,1,-1,1,3,0,0,-2,-2,0,-1,1,-1,2,2,0,-2,-2,0,0, &
-1,1,-1,2,2,0,0,-2,-2,0,-1,1,0,-1,0,0,0,0,0,0, &
-1,1,0,-1,0,1,0,-1,0,0,-1,1,0,-1,0,1,0,0,0,-1, &
-1,1,0,-1,1,1,-1,-1,0,0,-1,1,0,-1,1,1,-1,0,0,-1, &
-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1,0,0,0, &
-1,1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,0,-1, &
-1,1,0,0,0,1,-2,0,0,0,-1,1,0,0,0,1,-1,-1,0,0, &
-1,1,0,0,0,1,0,-1,0,-1,-1,1,0,0,0,3,-2,0,-2,0, &
-1,1,0,0,0,3,-2,0,0,-2,-1,1,0,0,1,-1,-1,0,0,0, &
-1,1,0,0,1,-1,0,-1,0,0,-1,1,0,0,1,-1,0,0,-1,0, &
-1,1,0,0,1,-1,0,0,0,-1,-1,1,0,0,1,0,-2,0,0,0, &
-1,1,0,0,1,0,-1,0,-1,0,-1,1,0,0,1,0,-1,0,0,-1, &
-1,1,0,0,1,0,0,-2,0,0,-1,1,0,0,1,0,0,-1,-1,0, &
-1,1,0,0,1,0,0,-1,0,-1,-1,1,0,0,1,2,-2,-2,0,0, &
-1,1,0,0,1,2,-2,0,-2,0,-1,1,0,0,1,2,-2,0,0,-2, &
-1,1,0,0,1,2,0,-2,-2,0,-1,1,0,0,1,2,0,-2,0,-2, &
-1,1,0,0,2,-1,-1,0,0,-1,-1,1,0,0,2,-1,0,-1,-1,0, &
-1,1,0,0,2,1,-2,-2,0,0,-1,1,0,0,2,1,-2,0,-2,0, &
-1,1,0,0,2,1,-2,0,0,-2,-1,1,0,0,2,1,0,-2,-2,0, &
-1,1,0,0,2,1,0,-2,0,-2,-1,1,0,0,3,0,-2,-2,0,0, &
-1,1,0,0,3,0,-2,0,-2,0,-1,1,0,0,3,0,-2,0,0,-2, &
-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,0,3,0,0,-2,0,-2, &
-1,1,0,0,4,-1,-2,0,0,-2,-1,1,0,0,4,-1,0,-2,-2,0, &
-1,1,0,0,4,-1,0,-2,0,-2,-1,1,0,1,-1,-1,0,0,0,0, &
-1,1,0,1,-1,1,-1,0,0,-1,-1,1,0,1,0,-1,0,-1,0,0, &
-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,-1,0,0,0,-1, &
-1,1,0,1,0,0,-1,0,-1,0,-1,1,0,1,0,0,-1,0,0,-1, &
-1,1,0,1,0,0,0,-1,-1,0,-1,1,0,1,0,0,0,-1,0,-1, &
-1,1,0,1,0,2,-2,0,-2,0,-1,1,0,1,0,2,-2,0,0,-2, &
-1,1,0,1,1,-1,0,-1,-1,0,-1,1,0,1,1,1,-2,-2,0,0, &
-1,1,0,1,1,1,-2,0,-2,0,-1,1,0,1,1,1,-2,0,0,-2, &
-1,1,0,1,1,1,0,-2,-2,0,-1,1,0,1,1,1,0,-2,0,-2, &
-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,-2,0,-2,0, &
-1,1,0,1,2,0,-2,0,0,-2,-1,1,0,1,2,0,0,-2,-2,0, &
-1,1,0,1,2,0,0,-2,0,-2,-1,1,0,1,3,-1,-2,0,-2,0, &
-1,1,0,1,3,-1,-2,0,0,-2,-1,1,0,1,3,-1,0,-2,-2,0, &
-1,1,0,1,3,-1,0,-2,0,-2,-1,1,0,2,0,-1,0,-1,-1,0, &
-1,1,0,2,0,-1,0,-1,0,-1,-1,1,0,2,0,1,-2,0,-2,0, &
-1,1,0,2,0,1,-2,0,0,-2,-1,1,0,2,1,0,-2,-2,0,0, &
-1,1,0,2,1,0,-2,0,-2,0,-1,1,0,2,1,0,-2,0,0,-2, &
-1,1,0,2,1,0,0,-2,-2,0,-1,1,0,2,1,0,0,-2,0,-2, &
-1,1,0,2,2,-1,-2,0,-2,0,-1,1,0,2,2,-1,-2,0,0,-2, &
-1,1,0,2,2,-1,0,-2,-2,0,-1,1,0,2,2,-1,0,-2,0,-2, &
-1,1,0,3,0,0,-2,0,-2,0,-1,1,0,3,0,0,-2,0,0,-2, &
-1,1,0,3,1,-1,-2,0,-2,0,-1,1,0,3,1,-1,-2,0,0,-2, &
-1,1,0,3,1,-1,0,-2,-2,0,-1,1,0,3,1,-1,0,-2,0,-2, &
-1,1,0,4,0,-1,-2,0,-2,0,-1,1,0,4,0,-1,-2,0,0,-2, &
-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,0,-1,0,0, &
-1,1,1,-1,0,0,0,0,0,-1,-1,1,1,-1,1,0,-1,-1,0,0, &
-1,1,1,-1,1,0,-1,0,0,-1,-1,1,1,0,-1,-1,0,0,0,0, &
-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,-1,0,0,0,0,-1, &
-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,-1,0,0, &
-1,1,1,0,0,-1,0,0,0,-1,-1,1,1,0,0,0,-2,0,0,0, &
-1,1,1,0,0,0,-1,0,0,-1,-1,1,1,0,0,0,0,-2,0,0, &
-1,1,1,0,0,0,0,-1,0,-1,-1,1,1,0,0,2,-2,-2,0,0, &
-1,1,1,0,0,2,-2,0,-2,0,-1,1,1,0,0,2,-2,0,0,-2, &
-1,1,1,0,0,2,0,-2,-2,0,-1,1,1,0,0,2,0,-2,0,-2, &
-1,1,1,0,1,-1,-1,0,0,-1,-1,1,1,0,1,1,-2,-2,0,0, &
-1,1,1,0,1,1,-2,0,-2,0,-1,1,1,0,1,1,-2,0,0,-2, &
-1,1,1,0,1,1,0,-2,-2,0,-1,1,1,0,1,1,0,-2,0,-2, &
-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,-2,0,-2,0, &
-1,1,1,0,2,0,-2,0,0,-2,-1,1,1,0,2,0,0,-2,-2,0, &
-1,1,1,0,2,0,0,-2,0,-2,-1,1,1,0,3,-1,-2,0,-2,0, &
-1,1,1,0,3,-1,-2,0,0,-2,-1,1,1,0,3,-1,0,-2,-2,0, &
-1,1,1,0,3,-1,0,-2,0,-2,-1,1,1,1,-1,0,-1,-1,0,0, &
-1,1,1,1,-1,0,0,-1,0,-1,-1,1,1,1,0,-1,0,-1,0,-1, &
-1,1,1,1,0,1,-2,-2,0,0,-1,1,1,1,0,1,-2,0,-2,0, &
-1,1,1,1,0,1,-2,0,0,-2,-1,1,1,1,0,1,0,-2,-2,0, &
-1,1,1,1,0,1,0,-2,0,-2,-1,1,1,1,1,0,-2,-2,0,0, &
-1,1,1,1,1,0,-2,0,-2,0,-1,1,1,1,1,0,-2,0,0,-2, &
-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,1,1,0,0,-2,0,-2, &
-1,1,1,1,2,-1,-2,0,-2,0,-1,1,1,1,2,-1,-2,0,0,-2, &
-1,1,1,1,2,-1,0,-2,-2,0,-1,1,1,1,2,-1,0,-2,0,-2, &
-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,-2,0,-2,0, &
-1,1,1,2,0,0,-2,0,0,-2,-1,1,1,2,0,0,0,-2,-2,0, &
-1,1,1,2,0,0,0,-2,0,-2,-1,1,1,2,1,-1,-2,0,-2,0, &
-1,1,1,2,1,-1,-2,0,0,-2,-1,1,1,2,1,-1,0,-2,-2,0, &
-1,1,1,2,1,-1,0,-2,0,-2,-1,1,1,3,0,-1,-2,0,-2,0, &
-1,1,1,3,0,-1,-2,0,0,-2,-1,1,1,3,0,-1,0,-2,-2,0, &
-1,1,1,3,0,-1,0,-2,0,-2,-1,1,2,0,-1,2,-2,-2,0,0, &
-1,1,2,0,-1,2,0,-2,0,-2,-1,1,2,0,0,-1,-1,0,0,-1, &
-1,1,2,0,0,-1,0,-1,0,-1,-1,1,2,0,0,1,-2,-2,0,0, &
-1,1,2,0,0,1,-2,0,-2,0,-1,1,2,0,0,1,-2,0,0,-2, &
-1,1,2,0,0,1,0,-2,-2,0,-1,1,2,0,0,1,0,-2,0,-2, &
-1,1,2,0,1,0,-2,-2,0,0,-1,1,2,0,1,0,-2,0,-2,0, &
-1,1,2,0,1,0,-2,0,0,-2,-1,1,2,0,1,0,0,-2,-2,0, &
-1,1,2,0,1,0,0,-2,0,-2,-1,1,2,0,2,-1,-2,0,-2,0, &
-1,1,2,0,2,-1,-2,0,0,-2,-1,1,2,0,2,-1,0,-2,-2,0, &
-1,1,2,0,2,-1,0,-2,0,-2,-1,1,2,1,-1,1,-2,-2,0,0, &
-1,1,2,1,-1,1,0,-2,0,-2,-1,1,2,1,0,0,-2,-2,0,0, &
-1,1,2,1,0,0,-2,0,-2,0,-1,1,2,1,0,0,-2,0,0,-2, &
-1,1,2,1,0,0,0,-2,-2,0,-1,1,2,1,0,0,0,-2,0,-2, &
-1,1,2,1,1,-1,-2,0,-2,0,-1,1,2,1,1,-1,-2,0,0,-2, &
-1,1,2,1,1,-1,0,-2,-2,0,-1,1,2,1,1,-1,0,-2,0,-2, &
-1,1,2,2,-1,0,-2,-2,0,0,-1,1,2,2,-1,0,0,-2,0,-2, &
-1,1,2,2,0,-1,-2,0,-2,0,-1,1,2,2,0,-1,-2,0,0,-2, &
-1,1,2,2,0,-1,0,-2,-2,0,-1,1,2,2,0,-1,0,-2,0,-2, &
-1,1,2,3,-1,-1,0,-2,0,-2,-1,1,3,0,-1,1,-2,-2,0,0, &
-1,1,3,0,-1,1,0,-2,0,-2,-1,1,3,0,0,0,-2,-2,0,0, &
-1,1,3,0,0,0,-2,0,-2,0,-1,1,3,0,0,0,-2,0,0,-2, &
-1,1,3,0,0,0,0,-2,-2,0,-1,1,3,0,0,0,0,-2,0,-2, &
-1,1,3,0,1,-1,-2,0,-2,0,-1,1,3,0,1,-1,-2,0,0,-2, &
-1,1,3,0,1,-1,0,-2,-2,0,-1,1,3,0,1,-1,0,-2,0,-2, &
-1,1,3,1,-1,0,-2,-2,0,0,-1,1,3,1,-1,0,0,-2,0,-2, &
-1,1,3,1,0,-1,-2,0,-2,0,-1,1,3,1,0,-1,-2,0,0,-2, &
-1,1,3,1,0,-1,0,-2,-2,0,-1,1,3,1,0,-1,0,-2,0,-2, &
-1,1,3,2,-1,-1,0,-2,0,-2,-1,1,4,0,-1,0,-2,-2,0,0, &
-1,1,4,0,0,-1,-2,0,-2,0,-1,1,4,0,0,-1,0,-2,-2,0, &
-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,-1,2,2,-2,-2,0,0, &
-1,2,-1,-1,3,1,-2,-2,0,0,-1,2,-1,-1,4,0,-2,-2,0,0, &
-1,2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,2,1,-2,-2,0,0, &
-1,2,-1,0,2,1,0,-2,-2,0,-1,2,-1,0,3,0,-2,-2,0,0, &
-1,2,-1,0,3,0,0,-2,-2,0,-1,2,-1,0,4,-1,0,-2,-2,0, &
-1,2,-1,1,2,0,-2,-2,0,0,-1,2,-1,1,2,0,0,-2,-2,0, &
-1,2,-1,1,3,-1,0,-2,-2,0,-1,2,-1,2,2,-1,0,-2,-2,0, &
-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,0,-1,0,0, &
-1,2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,3,-2,0,0,-2, &
-1,2,0,-1,1,0,-2,0,0,0,-1,2,0,-1,1,2,-2,-2,0,0, &
-1,2,0,-1,1,2,-2,0,0,-2,-1,2,0,-1,2,1,-2,-2,0,0, &
-1,2,0,-1,2,1,-2,0,0,-2,-1,2,0,-1,3,0,-2,-2,0,0, &
-1,2,0,-1,3,0,-2,0,0,-2,-1,2,0,-1,4,-1,-2,0,0,-2, &
-1,2,0,0,0,-1,0,-1,0,0,-1,2,0,0,0,-1,0,0,0,-1, &
-1,2,0,0,0,0,-1,-1,0,0,-1,2,0,0,0,0,0,-1,0,-1, &
-1,2,0,0,0,2,-2,0,-2,0,-1,2,0,0,0,2,-2,0,0,-2, &
-1,2,0,0,1,-1,-1,0,0,-1,-1,2,0,0,1,-1,0,-1,-1,0, &
-1,2,0,0,1,1,-2,-2,0,0,-1,2,0,0,1,1,-2,0,-2,0, &
-1,2,0,0,1,1,-2,0,0,-2,-1,2,0,0,1,1,0,-2,-2,0, &
-1,2,0,0,1,1,0,-2,0,-2,-1,2,0,0,2,0,-2,-2,0,0, &
-1,2,0,0,2,0,-2,0,-2,0,-1,2,0,0,2,0,-2,0,0,-2, &
-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,0,2,0,0,-2,0,-2, &
-1,2,0,0,3,-1,-2,0,-2,0,-1,2,0,0,3,-1,-2,0,0,-2, &
-1,2,0,0,3,-1,0,-2,-2,0,-1,2,0,0,3,-1,0,-2,0,-2, &
-1,2,0,1,0,-1,0,-1,-1,0,-1,2,0,1,0,-1,0,-1,0,-1, &
-1,2,0,1,0,1,-2,0,-2,0,-1,2,0,1,0,1,-2,0,0,-2, &
-1,2,0,1,1,0,-2,-2,0,0,-1,2,0,1,1,0,-2,0,-2,0, &
-1,2,0,1,1,0,-2,0,0,-2,-1,2,0,1,1,0,0,-2,-2,0, &
-1,2,0,1,1,0,0,-2,0,-2,-1,2,0,1,2,-1,-2,0,-2,0, &
-1,2,0,1,2,-1,-2,0,0,-2,-1,2,0,1,2,-1,0,-2,-2,0, &
-1,2,0,1,2,-1,0,-2,0,-2,-1,2,0,2,0,0,-2,0,-2,0, &
-1,2,0,2,0,0,-2,0,0,-2,-1,2,0,2,1,-1,-2,0,-2,0, &
-1,2,0,2,1,-1,-2,0,0,-2,-1,2,0,2,1,-1,0,-2,-2,0, &
-1,2,0,2,1,-1,0,-2,0,-2,-1,2,0,3,0,-1,-2,0,-2,0, &
-1,2,0,3,0,-1,-2,0,0,-2,-1,2,1,-1,0,2,-2,-2,0,0, &
-1,2,1,-1,0,2,-2,0,0,-2,-1,2,1,-1,1,1,-2,-2,0,0, &
-1,2,1,-1,1,1,-2,0,0,-2,-1,2,1,-1,2,0,-2,-2,0,0, &
-1,2,1,-1,2,0,-2,0,0,-2,-1,2,1,-1,3,-1,-2,0,0,-2, &
-1,2,1,0,0,-1,-1,0,0,-1,-1,2,1,0,0,-1,0,-1,0,-1, &
-1,2,1,0,0,1,-2,-2,0,0,-1,2,1,0,0,1,-2,0,-2,0, &
-1,2,1,0,0,1,-2,0,0,-2,-1,2,1,0,0,1,0,-2,-2,0, &
-1,2,1,0,0,1,0,-2,0,-2,-1,2,1,0,1,0,-2,-2,0,0, &
-1,2,1,0,1,0,-2,0,-2,0,-1,2,1,0,1,0,-2,0,0,-2, &
-1,2,1,0,1,0,0,-2,-2,0,-1,2,1,0,1,0,0,-2,0,-2, &
-1,2,1,0,2,-1,-2,0,-2,0,-1,2,1,0,2,-1,-2,0,0,-2, &
-1,2,1,0,2,-1,0,-2,-2,0,-1,2,1,0,2,-1,0,-2,0,-2, &
-1,2,1,1,0,0,-2,-2,0,0,-1,2,1,1,0,0,-2,0,-2,0, &
-1,2,1,1,0,0,-2,0,0,-2,-1,2,1,1,0,0,0,-2,-2,0, &
-1,2,1,1,0,0,0,-2,0,-2,-1,2,1,1,1,-1,-2,0,-2,0, &
-1,2,1,1,1,-1,-2,0,0,-2,-1,2,1,1,1,-1,0,-2,-2,0, &
-1,2,1,1,1,-1,0,-2,0,-2,-1,2,1,2,0,-1,-2,0,-2,0, &
-1,2,1,2,0,-1,-2,0,0,-2,-1,2,1,2,0,-1,0,-2,-2,0, &
-1,2,1,2,0,-1,0,-2,0,-2,-1,2,2,-1,0,1,-2,-2,0,0, &
-1,2,2,-1,0,1,-2,0,0,-2,-1,2,2,-1,1,0,-2,-2,0,0, &
-1,2,2,-1,1,0,-2,0,0,-2,-1,2,2,-1,2,-1,-2,0,0,-2, &
-1,2,2,0,-1,1,-2,-2,0,0,-1,2,2,0,-1,1,0,-2,0,-2, &
-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,-2,0,-2,0, &
-1,2,2,0,0,0,-2,0,0,-2,-1,2,2,0,0,0,0,-2,-2,0, &
-1,2,2,0,0,0,0,-2,0,-2,-1,2,2,0,1,-1,-2,0,-2,0, &
-1,2,2,0,1,-1,-2,0,0,-2,-1,2,2,0,1,-1,0,-2,-2,0, &
-1,2,2,0,1,-1,0,-2,0,-2,-1,2,2,1,-1,0,-2,-2,0,0, &
-1,2,2,1,-1,0,0,-2,0,-2,-1,2,2,1,0,-1,-2,0,-2,0, &
-1,2,2,1,0,-1,-2,0,0,-2,-1,2,2,1,0,-1,0,-2,-2,0, &
-1,2,2,1,0,-1,0,-2,0,-2,-1,2,2,2,-1,-1,0,-2,0,-2, &
-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,0,0,-1,-2,0,-2,0, &
-1,2,3,0,0,-1,0,-2,-2,0,-1,3,-1,-1,0,-1,0,0,0,0, &
-1,3,-1,-1,2,1,-2,-2,0,0,-1,3,-1,0,2,0,-2,-2,0,0, &
-1,3,-1,0,2,0,0,-2,-2,0,-1,3,-1,1,2,-1,0,-2,-2,0, &
-1,3,0,-1,0,0,0,-1,0,-1,-1,3,0,-1,1,1,-2,-2,0,0, &
-1,3,0,-1,1,1,-2,0,0,-2,-1,3,0,-1,2,0,-2,-2,0,0, &
-1,3,0,-1,2,0,-2,0,0,-2,-1,3,0,0,0,-1,0,-1,0,-1, &
-1,3,0,0,0,1,-2,0,-2,0,-1,3,0,0,0,1,-2,0,0,-2, &
-1,3,0,0,1,0,-2,-2,0,0,-1,3,0,0,1,0,-2,0,-2,0, &
-1,3,0,0,1,0,-2,0,0,-2,-1,3,0,0,1,0,0,-2,-2,0, &
-1,3,0,0,1,0,0,-2,0,-2,-1,3,0,0,2,-1,-2,0,-2,0, &
-1,3,0,0,2,-1,-2,0,0,-2,-1,3,0,0,2,-1,0,-2,-2,0, &
-1,3,0,0,2,-1,0,-2,0,-2,-1,3,0,1,0,0,-2,0,-2,0, &
-1,3,0,1,0,0,-2,0,0,-2,-1,3,0,1,1,-1,-2,0,-2,0, &
-1,3,0,1,1,-1,-2,0,0,-2,-1,3,0,1,1,-1,0,-2,-2,0, &
-1,3,0,1,1,-1,0,-2,0,-2,-1,3,0,2,0,-1,-2,0,-2,0, &
-1,3,0,2,0,-1,-2,0,0,-2,-1,3,1,-1,0,1,-2,-2,0,0, &
-1,3,1,-1,0,1,-2,0,0,-2,-1,3,1,-1,1,0,-2,-2,0,0, &
-1,3,1,-1,1,0,-2,0,0,-2,-1,3,1,-1,2,-1,-2,0,0,-2, &
-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,-2,0,-2,0, &
-1,3,1,0,0,0,-2,0,0,-2,-1,3,1,0,0,0,0,-2,-2,0, &
-1,3,1,0,0,0,0,-2,0,-2,-1,3,1,0,1,-1,-2,0,-2,0, &
-1,3,1,0,1,-1,-2,0,0,-2,-1,3,1,0,1,-1,0,-2,-2,0, &
-1,3,1,0,1,-1,0,-2,0,-2,-1,3,1,1,0,-1,-2,0,-2,0, &
-1,3,1,1,0,-1,-2,0,0,-2,-1,3,1,1,0,-1,0,-2,-2,0, &
-1,3,1,1,0,-1,0,-2,0,-2,-1,3,2,0,-1,0,-2,-2,0,0, &
-1,3,2,0,0,-1,-2,0,-2,0,-1,3,2,0,0,-1,0,-2,-2,0, &
-1,4,-1,-1,2,0,-2,-2,0,0,-1,4,-1,0,2,-1,0,-2,-2,0, &
-1,4,0,-1,0,1,-2,0,0,-2,-1,4,0,-1,1,0,-2,-2,0,0, &
-1,4,0,-1,1,0,-2,0,0,-2,-1,4,0,-1,2,-1,-2,0,0,-2, &
-1,4,0,0,0,0,-2,0,-2,0,-1,4,0,0,0,0,-2,0,0,-2, &
-1,4,0,0,1,-1,-2,0,-2,0,-1,4,0,0,1,-1,-2,0,0,-2, &
-1,4,0,0,1,-1,0,-2,-2,0,-1,4,0,1,0,-1,-2,0,-2,0, &
-1,4,0,1,0,-1,-2,0,0,-2,-1,4,1,-1,0,0,-2,-2,0,0, &
-1,4,1,0,0,-1,-2,0,-2,0,-1,4,1,0,0,-1,0,-2,-2,0, &
-1,5,0,0,0,-1,-2,0,-2,0,0,-1,-1,-1,-1,3,0,0,0,0, &
0,-1,-1,-1,0,2,0,0,0,0,0,-1,-1,-1,1,1,0,0,0,0, &
0,-1,-1,0,-1,2,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0, &
0,-1,-1,0,0,2,-1,0,0,0,0,-1,-1,0,0,2,0,-1,0,0, &
0,-1,-1,0,0,3,-1,-1,0,0,0,-1,-1,0,1,1,-1,0,0,0, &
0,-1,-1,0,1,1,0,-1,0,0,0,-1,-1,0,1,4,0,-2,-2,0, &
0,-1,-1,0,3,2,0,-2,-2,0,0,-1,-1,1,-1,1,0,0,0,0, &
0,-1,-1,1,0,1,-1,0,0,0,0,-1,-1,1,0,1,0,-1,0,0, &
0,-1,-1,1,0,4,-2,0,-2,0,0,-1,-1,1,1,3,-2,0,-2,0, &
0,-1,-1,1,1,3,0,-2,-2,0,0,-1,-1,1,2,2,-2,0,-2,0, &
0,-1,-1,1,2,2,0,-2,-2,0,0,-1,-1,2,1,2,-2,0,-2,0, &
0,-1,-1,2,1,2,0,-2,-2,0,0,-1,-1,3,0,2,-2,0,-2,0, &
0,-1,0,-1,-1,2,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0, &
0,-1,0,0,-1,1,0,0,0,0,0,-1,0,0,-1,2,-1,0,0,0, &
0,-1,0,0,-1,2,0,-1,0,0,0,-1,0,0,-1,3,-1,-1,0,0, &
0,-1,0,0,-1,5,0,0,-2,-2,0,-1,0,0,0,1,-1,0,0,0, &
0,-1,0,0,0,1,0,-1,0,0,0,-1,0,0,0,1,0,0,-1,0, &
0,-1,0,0,0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,0,-1,0, &
0,-1,0,0,0,4,0,-2,-2,0,0,-1,0,0,0,4,0,0,-2,-2, &
0,-1,0,0,1,1,-1,-1,0,0,0,-1,0,0,1,1,-1,0,-1,0, &
0,-1,0,0,1,1,0,0,-2,0,0,-1,0,0,1,3,0,-2,-2,0, &
0,-1,0,0,1,3,0,0,-2,-2,0,-1,0,0,2,2,0,-2,-2,0, &
0,-1,0,0,2,2,0,0,-2,-2,0,-1,0,0,3,1,0,-2,-2,0, &
0,-1,0,0,3,1,0,0,-2,-2,0,-1,0,1,-1,0,0,0,0,0, &
0,-1,0,1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,0,-1,0,0, &
0,-1,0,1,-1,1,0,0,-1,0,0,-1,0,1,-1,2,-1,-1,0,0, &
0,-1,0,1,-1,2,0,-1,-1,0,0,-1,0,1,-1,4,-2,0,0,-2, &
0,-1,0,1,-1,4,0,0,-2,-2,0,-1,0,1,0,-1,0,0,0,0, &
0,-1,0,1,0,0,-1,0,0,0,0,-1,0,1,0,0,0,-1,0,0, &
0,-1,0,1,0,0,0,0,-1,0,0,-1,0,1,0,1,-2,0,0,0, &
0,-1,0,1,0,1,-1,-1,0,0,0,-1,0,1,0,1,0,-1,-1,0, &
0,-1,0,1,0,1,0,0,-2,0,0,-1,0,1,0,3,-2,-2,0,0, &
0,-1,0,1,0,3,-2,0,-2,0,0,-1,0,1,0,3,-2,0,0,-2, &
0,-1,0,1,0,3,0,-2,-2,0,0,-1,0,1,0,3,0,0,-2,-2, &
0,-1,0,1,1,0,-2,0,0,0,0,-1,0,1,1,0,-1,0,-1,0, &
0,-1,0,1,1,0,0,-1,-1,0,0,-1,0,1,1,2,-2,-2,0,0, &
0,-1,0,1,1,2,-2,0,-2,0,0,-1,0,1,1,2,-2,0,0,-2, &
0,-1,0,1,1,2,0,-2,-2,0,0,-1,0,1,1,2,0,0,-2,-2, &
0,-1,0,1,2,1,-2,-2,0,0,0,-1,0,1,2,1,-2,0,-2,0, &
0,-1,0,1,2,1,-2,0,0,-2,0,-1,0,1,2,1,0,-2,-2,0, &
0,-1,0,1,2,1,0,0,-2,-2,0,-1,0,1,3,0,-2,-2,0,0, &
0,-1,0,1,3,0,-2,0,0,-2,0,-1,0,2,-1,-1,0,0,0,0, &
0,-1,0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,-1,0, &
0,-1,0,2,-1,1,-1,-1,0,0,0,-1,0,2,-1,1,0,-1,-1,0, &
0,-1,0,2,-1,3,-2,0,0,-2,0,-1,0,2,-1,3,0,0,-2,-2, &
0,-1,0,2,0,0,-1,0,-1,0,0,-1,0,2,0,0,0,-1,-1,0, &
0,-1,0,2,0,2,-2,-2,0,0,0,-1,0,2,0,2,-2,0,-2,0, &
0,-1,0,2,0,2,-2,0,0,-2,0,-1,0,2,0,2,0,-2,-2,0, &
0,-1,0,2,0,2,0,0,-2,-2,0,-1,0,2,1,1,-2,-2,0,0, &
0,-1,0,2,1,1,-2,0,-2,0,0,-1,0,2,1,1,-2,0,0,-2, &
0,-1,0,2,1,1,0,-2,-2,0,0,-1,0,2,1,1,0,0,-2,-2, &
0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,0,-2, &
0,-1,0,3,-1,0,0,-1,-1,0,0,-1,0,3,-1,2,-2,0,0,-2, &
0,-1,0,3,-1,2,0,0,-2,-2,0,-1,0,3,0,1,-2,-2,0,0, &
0,-1,0,3,0,1,-2,0,-2,0,0,-1,0,3,0,1,-2,0,0,-2, &
0,-1,0,3,0,1,0,-2,-2,0,0,-1,0,3,0,1,0,0,-2,-2, &
0,-1,0,3,1,0,-2,-2,0,0,0,-1,0,3,1,0,-2,0,0,-2, &
0,-1,0,4,-1,1,-2,0,0,-2,0,-1,0,4,-1,1,0,0,-2,-2, &
0,-1,0,4,0,0,-2,-2,0,0,0,-1,0,4,0,0,-2,0,0,-2, &
0,-1,0,5,-1,0,-2,0,0,-2,0,-1,1,-1,-1,1,0,0,0,0, &
0,-1,1,-1,1,1,0,0,-1,-1,0,-1,1,0,-1,0,0,0,0,0, &
0,-1,1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,0,-1,0,0, &
0,-1,1,0,-1,1,0,0,0,-1,0,-1,1,0,-1,2,-1,-1,0,0, &
0,-1,1,0,-1,2,-1,0,0,-1,0,-1,1,0,-1,4,0,-2,-2,0, &
0,-1,1,0,-1,4,0,0,-2,-2,0,-1,1,0,0,-1,0,0,0,0, &
0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,-1,0, &
0,-1,1,0,0,0,0,0,0,-1,0,-1,1,0,0,1,-1,-1,0,0, &
0,-1,1,0,0,1,-1,0,0,-1,0,-1,1,0,0,1,0,-1,-1,0, &
0,-1,1,0,0,1,0,0,-1,-1,0,-1,1,0,0,3,0,-2,-2,0, &
0,-1,1,0,0,3,0,0,-2,-2,0,-1,1,0,1,-1,-1,0,0,0, &
0,-1,1,0,1,-1,0,0,0,-1,0,-1,1,0,1,0,-1,0,-1,0, &
0,-1,1,0,1,0,-1,0,0,-1,0,-1,1,0,1,0,0,0,-2,0, &
0,-1,1,0,1,2,0,-2,-2,0,0,-1,1,0,1,2,0,0,-2,-2, &
0,-1,1,0,2,1,0,-2,-2,0,0,-1,1,0,2,1,0,0,-2,-2, &
0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,0,3,0,0,0,-2,-2, &
0,-1,1,1,-1,0,-1,0,0,0,0,-1,1,1,-1,0,0,-1,0,0, &
0,-1,1,1,-1,0,0,0,-1,0,0,-1,1,1,-1,0,0,0,0,-1, &
0,-1,1,1,-1,1,-1,-1,0,0,0,-1,1,1,-1,3,-2,-2,0,0, &
0,-1,1,1,-1,3,-2,0,0,-2,0,-1,1,1,-1,3,0,-2,-2,0, &
0,-1,1,1,-1,3,0,0,-2,-2,0,-1,1,1,0,0,-2,0,0,0, &
0,-1,1,1,0,0,-1,-1,0,0,0,-1,1,1,0,0,-1,0,0,-1, &
0,-1,1,1,0,0,0,-1,-1,0,0,-1,1,1,0,0,0,0,-2,0, &
0,-1,1,1,0,0,0,0,-1,-1,0,-1,1,1,0,2,-2,-2,0,0, &
0,-1,1,1,0,2,-2,0,-2,0,0,-1,1,1,0,2,-2,0,0,-2, &
0,-1,1,1,0,2,0,-2,-2,0,0,-1,1,1,0,2,0,0,-2,-2, &
0,-1,1,1,1,-1,-1,0,-1,0,0,-1,1,1,1,-1,0,0,-1,-1, &
0,-1,1,1,1,1,-2,-2,0,0,0,-1,1,1,1,1,-2,0,-2,0, &
0,-1,1,1,1,1,-2,0,0,-2,0,-1,1,1,1,1,0,-2,-2,0, &
0,-1,1,1,1,1,0,0,-2,-2,0,-1,1,1,2,0,-2,-2,0,0, &
0,-1,1,1,2,0,-2,0,-2,0,0,-1,1,1,2,0,-2,0,0,-2, &
0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,1,2,0,0,0,-2,-2, &
0,-1,1,2,-1,0,-1,-1,0,0,0,-1,1,2,-1,0,0,0,-1,-1, &
0,-1,1,2,-1,2,-2,-2,0,0,0,-1,1,2,-1,2,-2,0,0,-2, &
0,-1,1,2,-1,2,0,-2,-2,0,0,-1,1,2,-1,2,0,0,-2,-2, &
0,-1,1,2,0,1,-2,-2,0,0,0,-1,1,2,0,1,-2,0,-2,0, &
0,-1,1,2,0,1,-2,0,0,-2,0,-1,1,2,0,1,0,-2,-2,0, &
0,-1,1,2,0,1,0,0,-2,-2,0,-1,1,2,1,0,-2,-2,0,0, &
0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,-2,0,0,-2, &
0,-1,1,2,1,0,0,-2,-2,0,0,-1,1,2,1,0,0,0,-2,-2, &
0,-1,1,3,-1,1,-2,-2,0,0,0,-1,1,3,-1,1,-2,0,0,-2, &
0,-1,1,3,-1,1,0,-2,-2,0,0,-1,1,3,-1,1,0,0,-2,-2, &
0,-1,1,3,0,0,-2,-2,0,0,0,-1,1,3,0,0,-2,0,-2,0, &
0,-1,1,3,0,0,-2,0,0,-2,0,-1,1,3,0,0,0,-2,-2,0, &
0,-1,1,3,0,0,0,0,-2,-2,0,-1,1,4,-1,0,-2,-2,0,0, &
0,-1,1,4,-1,0,-2,0,0,-2,0,-1,1,4,-1,0,0,0,-2,-2, &
0,-1,2,0,-1,-1,0,0,0,0,0,-1,2,0,-1,0,-1,0,0,0, &
0,-1,2,0,-1,0,0,0,0,-1,0,-1,2,0,-1,1,-1,-1,0,0, &
0,-1,2,0,-1,1,-1,0,0,-1,0,-1,2,0,-1,3,0,-2,-2,0, &
0,-1,2,0,-1,3,0,0,-2,-2,0,-1,2,0,0,-1,-1,0,0,0, &
0,-1,2,0,0,-1,0,0,0,-1,0,-1,2,0,0,0,-1,0,-1,0, &
0,-1,2,0,0,0,-1,0,0,-1,0,-1,2,0,0,2,0,-2,-2,0, &
0,-1,2,0,0,2,0,0,-2,-2,0,-1,2,0,1,1,0,-2,-2,0, &
0,-1,2,0,1,1,0,0,-2,-2,0,-1,2,0,2,0,0,-2,-2,0, &
0,-1,2,0,2,0,0,0,-2,-2,0,-1,2,0,3,-1,0,0,-2,-2, &
0,-1,2,1,-1,0,-1,-1,0,0,0,-1,2,1,-1,0,0,0,-1,-1, &
0,-1,2,1,-1,2,-2,-2,0,0,0,-1,2,1,-1,2,-2,0,0,-2, &
0,-1,2,1,-1,2,0,-2,-2,0,0,-1,2,1,-1,2,0,0,-2,-2, &
0,-1,2,1,0,-1,0,0,-2,0,0,-1,2,1,0,1,-2,-2,0,0, &
0,-1,2,1,0,1,-2,0,-2,0,0,-1,2,1,0,1,-2,0,0,-2, &
0,-1,2,1,0,1,0,-2,-2,0,0,-1,2,1,0,1,0,0,-2,-2, &
0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2,0, &
0,-1,2,1,1,0,-2,0,0,-2,0,-1,2,1,1,0,0,-2,-2,0, &
0,-1,2,1,1,0,0,0,-2,-2,0,-1,2,1,2,-1,-2,0,-2,0, &
0,-1,2,1,2,-1,0,0,-2,-2,0,-1,2,2,-1,1,-2,-2,0,0, &
0,-1,2,2,-1,1,-2,0,0,-2,0,-1,2,2,-1,1,0,-2,-2,0, &
0,-1,2,2,-1,1,0,0,-2,-2,0,-1,2,2,0,0,-2,-2,0,0, &
0,-1,2,2,0,0,-2,0,-2,0,0,-1,2,2,0,0,-2,0,0,-2, &
0,-1,2,2,0,0,0,-2,-2,0,0,-1,2,2,0,0,0,0,-2,-2, &
0,-1,2,2,1,-1,-2,0,-2,0,0,-1,2,2,1,-1,0,0,-2,-2, &
0,-1,2,3,-1,0,-2,-2,0,0,0,-1,2,3,-1,0,-2,0,0,-2, &
0,-1,2,3,-1,0,0,-2,-2,0,0,-1,2,3,-1,0,0,0,-2,-2, &
0,-1,2,3,0,-1,-2,0,-2,0,0,-1,2,3,0,-1,0,0,-2,-2, &
0,-1,2,4,-1,-1,0,0,-2,-2,0,-1,3,0,-1,0,-1,0,0,-1, &
0,-1,3,0,-1,2,0,-2,-2,0,0,-1,3,0,-1,2,0,0,-2,-2, &
0,-1,3,0,0,-1,-1,0,0,-1,0,-1,3,0,0,1,0,-2,-2,0, &
0,-1,3,0,0,1,0,0,-2,-2,0,-1,3,0,1,0,0,-2,-2,0, &
0,-1,3,0,1,0,0,0,-2,-2,0,-1,3,1,-1,1,-2,-2,0,0, &
0,-1,3,1,-1,1,-2,0,0,-2,0,-1,3,1,-1,1,0,-2,-2,0, &
0,-1,3,1,-1,1,0,0,-2,-2,0,-1,3,1,0,0,-2,-2,0,0, &
0,-1,3,1,0,0,-2,0,-2,0,0,-1,3,1,0,0,-2,0,0,-2, &
0,-1,3,1,0,0,0,-2,-2,0,0,-1,3,1,0,0,0,0,-2,-2, &
0,-1,3,1,1,-1,-2,0,-2,0,0,-1,3,1,1,-1,0,0,-2,-2, &
0,-1,3,2,-1,0,-2,-2,0,0,0,-1,3,2,-1,0,-2,0,0,-2, &
0,-1,3,2,-1,0,0,-2,-2,0,0,-1,3,2,-1,0,0,0,-2,-2, &
0,-1,3,2,0,-1,-2,0,-2,0,0,-1,3,2,0,-1,0,0,-2,-2, &
0,-1,4,0,-1,1,0,-2,-2,0,0,-1,4,0,-1,1,0,0,-2,-2, &
0,-1,4,0,0,0,0,-2,-2,0,0,-1,4,0,0,0,0,0,-2,-2, &
0,-1,4,0,1,-1,0,0,-2,-2,0,-1,4,1,-1,0,-2,-2,0,0, &
0,-1,4,1,-1,0,0,-2,-2,0,0,-1,4,1,-1,0,0,0,-2,-2, &
0,-1,4,1,0,-1,-2,0,-2,0,0,-1,4,1,0,-1,0,0,-2,-2, &
0,-1,4,2,-1,-1,0,0,-2,-2,0,-1,5,0,-1,0,0,-2,-2,0, &
0,0,-1,-1,-1,2,0,0,0,0,0,0,-1,-1,0,1,0,0,0,0, &
0,0,-1,-1,0,2,-1,0,0,0,0,0,-1,-1,0,2,0,-1,0,0, &
0,0,-1,-1,0,3,-1,-1,0,0,0,0,-1,-1,0,5,0,0,-2,-2, &
0,0,-1,-1,1,0,0,0,0,0,0,0,-1,-1,1,1,-1,0,0,0, &
0,0,-1,-1,1,1,0,-1,0,0,0,0,-1,-1,1,1,0,0,-1,0, &
0,0,-1,-1,1,2,-1,-1,0,0,0,0,-1,-1,1,2,-1,0,-1,0, &
0,0,-1,-1,1,4,0,-2,0,-2,0,0,-1,-1,1,4,0,0,-2,-2, &
0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0,0, &
0,0,-1,-1,2,0,0,0,-1,0,0,0,-1,-1,2,1,-1,-1,0,0, &
0,0,-1,-1,2,1,-1,0,-1,0,0,0,-1,-1,2,3,0,-2,0,-2, &
0,0,-1,-1,2,3,0,0,-2,-2,0,0,-1,-1,3,0,-1,0,-1,0, &
0,0,-1,-1,3,2,0,-2,0,-2,0,0,-1,-1,3,2,0,0,-2,-2, &
0,0,-1,-1,4,1,0,-2,0,-2,0,0,-1,-1,4,1,0,0,-2,-2, &
0,0,-1,-1,5,0,0,-2,0,-2,0,0,-1,0,-1,1,0,0,0,0, &
0,0,-1,0,0,1,-1,0,0,0,0,0,-1,0,0,1,0,-1,0,0, &
0,0,-1,0,0,1,0,0,-1,0,0,0,-1,0,0,2,-1,-1,0,0, &
0,0,-1,0,0,2,0,-1,-1,0,0,0,-1,0,0,4,-2,0,-2,0, &
0,0,-1,0,0,4,0,0,-2,-2,0,0,-1,0,1,-1,0,0,0,0, &
0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,-1,0,0, &
0,0,-1,0,1,0,0,0,-1,0,0,0,-1,0,1,1,-1,-1,0,0, &
0,0,-1,0,1,1,-1,0,-1,0,0,0,-1,0,1,1,0,-2,0,0, &
0,0,-1,0,1,1,0,0,-2,0,0,0,-1,0,1,3,-2,-2,0,0, &
0,0,-1,0,1,3,-2,0,-2,0,0,0,-1,0,1,3,0,-2,-2,0, &
0,0,-1,0,1,3,0,-2,0,-2,0,0,-1,0,1,3,0,0,-2,-2, &
0,0,-1,0,2,0,-1,0,-1,0,0,0,-1,0,2,0,0,-1,-1,0, &
0,0,-1,0,2,2,-2,-2,0,0,0,0,-1,0,2,2,-2,0,-2,0, &
0,0,-1,0,2,2,0,-2,-2,0,0,0,-1,0,2,2,0,-2,0,-2, &
0,0,-1,0,2,2,0,0,-2,-2,0,0,-1,0,3,1,-2,-2,0,0, &
0,0,-1,0,3,1,-2,0,-2,0,0,0,-1,0,3,1,0,-2,-2,0, &
0,0,-1,0,3,1,0,-2,0,-2,0,0,-1,0,3,1,0,0,-2,-2, &
0,0,-1,0,4,0,-2,-2,0,0,0,0,-1,0,4,0,0,-2,0,-2, &
0,0,-1,1,0,1,-1,-1,0,0,0,0,-1,1,0,1,0,-1,-1,0, &
0,0,-1,1,0,1,0,0,-2,0,0,0,-1,1,0,3,-2,0,-2,0, &
0,0,-1,1,0,3,0,0,-2,-2,0,0,-1,1,1,0,-1,0,-1,0, &
0,0,-1,1,1,0,0,-2,0,0,0,0,-1,1,1,0,0,-1,-1,0, &
0,0,-1,1,1,2,-2,-2,0,0,0,0,-1,1,1,2,-2,0,-2,0, &
0,0,-1,1,1,2,0,-2,-2,0,0,0,-1,1,1,2,0,-2,0,-2, &
0,0,-1,1,1,2,0,0,-2,-2,0,0,-1,1,2,1,-2,-2,0,0, &
0,0,-1,1,2,1,-2,0,-2,0,0,0,-1,1,2,1,0,-2,-2,0, &
0,0,-1,1,2,1,0,-2,0,-2,0,0,-1,1,2,1,0,0,-2,-2, &
0,0,-1,1,3,0,-2,-2,0,0,0,0,-1,1,3,0,0,-2,0,-2, &
0,0,-1,2,0,2,-2,0,-2,0,0,0,-1,2,0,2,0,0,-2,-2, &
0,0,-1,2,1,1,-2,-2,0,0,0,0,-1,2,1,1,-2,0,-2,0, &
0,0,-1,2,1,1,0,-2,-2,0,0,0,-1,2,1,1,0,-2,0,-2, &
0,0,-1,2,1,1,0,0,-2,-2,0,0,-1,2,2,0,-2,-2,0,0, &
0,0,-1,2,2,0,0,-2,0,-2,0,0,-1,3,0,1,-2,0,-2,0, &
0,0,-1,3,0,1,0,0,-2,-2,0,0,-1,3,1,0,-2,-2,0,0, &
0,0,-1,3,1,0,0,-2,0,-2,0,0,0,-1,-1,1,0,0,0,0, &
0,0,0,-1,-1,2,-1,0,0,0,0,0,0,-1,-1,2,0,-1,0,0, &
0,0,0,-1,-1,3,-1,-1,0,0,0,0,0,-1,0,1,-1,0,0,0, &
0,0,0,-1,0,1,0,-1,0,0,0,0,0,-1,0,1,0,0,0,-1, &
0,0,0,-1,0,2,-1,-1,0,0,0,0,0,-1,0,2,-1,0,0,-1, &
0,0,0,-1,0,4,0,-2,0,-2,0,0,0,-1,0,4,0,0,-2,-2, &
0,0,0,-1,1,-1,0,0,0,0,0,0,0,-1,1,0,-1,0,0,0, &
0,0,0,-1,1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,-1, &
0,0,0,-1,1,1,-1,-1,0,0,0,0,0,-1,1,1,-1,0,-1,0, &
0,0,0,-1,1,1,0,-1,0,-1,0,0,0,-1,1,1,0,0,-1,-1, &
0,0,0,-1,1,3,0,-2,0,-2,0,0,0,-1,1,3,0,0,-2,-2, &
0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,-1,0,0,-1,0, &
0,0,0,-1,2,0,-1,0,-1,0,0,0,0,-1,2,0,-1,0,0,-1, &
0,0,0,-1,2,2,0,-2,0,-2,0,0,0,-1,2,2,0,0,-2,-2, &
0,0,0,-1,3,-1,-1,0,-1,0,0,0,0,-1,3,1,0,-2,0,-2, &
0,0,0,-1,3,1,0,0,-2,-2,0,0,0,-1,4,0,0,-2,0,-2, &
0,0,0,-1,4,0,0,0,-2,-2,0,0,0,0,-1,1,-1,0,0,0, &
0,0,0,0,-1,1,0,-1,0,0,0,0,0,0,-1,1,0,0,0,-1, &
0,0,0,0,-1,2,-1,-1,0,0,0,0,0,0,-1,2,0,-1,0,-1, &
0,0,0,0,-1,4,-2,0,0,-2,0,0,0,0,-1,4,0,0,-2,-2, &
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0, &
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1, &
0,0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,-1,0, &
0,0,0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,0,-1,-1,0, &
0,0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,0,-1,-1, &
0,0,0,0,0,3,-2,-2,0,0,0,0,0,0,0,3,-2,0,-2,0, &
0,0,0,0,0,3,-2,0,0,-2,0,0,0,0,0,3,0,-2,-2,0, &
0,0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,0,-2,-2, &
0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,1,-1,0,0,-1,0, &
0,0,0,0,1,-1,0,0,0,-1,0,0,0,0,1,0,-1,-1,0,0, &
0,0,0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1, &
0,0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1, &
0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,2,-2,-2,0,0, &
0,0,0,0,1,2,-2,0,-2,0,0,0,0,0,1,2,-2,0,0,-2, &
0,0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2, &
0,0,0,0,1,2,0,0,-2,-2,0,0,0,0,2,-1,-1,0,-1,0, &
0,0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,1,-2,-2,0,0, &
0,0,0,0,2,1,-2,0,-2,0,0,0,0,0,2,1,-2,0,0,-2, &
0,0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2, &
0,0,0,0,2,1,0,0,-2,-2,0,0,0,0,3,0,-2,-2,0,0, &
0,0,0,0,3,0,-2,0,-2,0,0,0,0,0,3,0,-2,0,0,-2, &
0,0,0,0,3,0,0,-2,-2,0,0,0,0,0,3,0,0,-2,0,-2, &
0,0,0,0,3,0,0,0,-2,-2,0,0,0,0,4,-1,-2,0,0,-2, &
0,0,0,0,4,-1,0,-2,0,-2,0,0,0,1,-1,-1,0,0,0,0, &
0,0,0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,-1,0, &
0,0,0,1,-1,0,0,0,0,-1,0,0,0,1,-1,1,-1,-1,0,0, &
0,0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,-1,0, &
0,0,0,1,-1,1,0,0,-1,-1,0,0,0,1,-1,3,-2,0,0,-2, &
0,0,0,1,-1,3,0,0,-2,-2,0,0,0,1,0,-1,0,-1,0,0, &
0,0,0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1, &
0,0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,-1,0, &
0,0,0,1,0,0,-1,0,0,-1,0,0,0,1,0,0,0,-1,-1,0, &
0,0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,0,-1,-1, &
0,0,0,1,0,2,-2,-2,0,0,0,0,0,1,0,2,-2,0,-2,0, &
0,0,0,1,0,2,-2,0,0,-2,0,0,0,1,0,2,0,-2,-2,0, &
0,0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,0,-2,-2, &
0,0,0,1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,-1, &
0,0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,-1, &
0,0,0,1,1,1,-2,-2,0,0,0,0,0,1,1,1,-2,0,-2,0, &
0,0,0,1,1,1,-2,0,0,-2,0,0,0,1,1,1,0,-2,-2,0, &
0,0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,0,-2,-2, &
0,0,0,1,2,0,-2,-2,0,0,0,0,0,1,2,0,-2,0,-2,0, &
0,0,0,1,2,0,-2,0,0,-2,0,0,0,1,2,0,0,-2,-2,0, &
0,0,0,1,2,0,0,-2,0,-2,0,0,0,1,2,0,0,0,-2,-2, &
0,0,0,1,3,-1,-2,0,0,-2,0,0,0,1,3,-1,0,-2,0,-2, &
0,0,0,2,-1,-1,0,-1,0,0,0,0,0,2,-1,-1,0,0,-1,0, &
0,0,0,2,-1,0,0,-1,-1,0,0,0,0,2,-1,0,0,-1,0,-1, &
0,0,0,2,-1,2,-2,0,0,-2,0,0,0,2,-1,2,0,0,-2,-2, &
0,0,0,2,0,-1,0,-1,-1,0,0,0,0,2,0,-1,0,0,-1,-1, &
0,0,0,2,0,1,-2,-2,0,0,0,0,0,2,0,1,-2,0,-2,0, &
0,0,0,2,0,1,-2,0,0,-2,0,0,0,2,0,1,0,-2,-2,0, &
0,0,0,2,0,1,0,-2,0,-2,0,0,0,2,0,1,0,0,-2,-2, &
0,0,0,2,1,0,-2,-2,0,0,0,0,0,2,1,0,-2,0,-2,0, &
0,0,0,2,1,0,-2,0,0,-2,0,0,0,2,1,0,0,-2,-2,0, &
0,0,0,2,1,0,0,-2,0,-2,0,0,0,2,1,0,0,0,-2,-2, &
0,0,0,2,2,-1,-2,0,0,-2,0,0,0,2,2,-1,0,-2,0,-2, &
0,0,0,3,-1,-1,0,-1,-1,0,0,0,0,3,-1,1,-2,0,0,-2, &
0,0,0,3,-1,1,0,0,-2,-2,0,0,0,3,0,0,-2,-2,0,0, &
0,0,0,3,0,0,-2,0,-2,0,0,0,0,3,0,0,-2,0,0,-2, &
0,0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2, &
0,0,0,3,0,0,0,0,-2,-2,0,0,0,3,1,-1,-2,0,0,-2, &
0,0,0,3,1,-1,0,-2,0,-2,0,0,0,4,-1,0,-2,0,0,-2, &
0,0,0,4,-1,0,0,0,-2,-2,0,0,0,4,0,-1,-2,0,0,-2, &
0,0,0,4,0,-1,0,-2,0,-2,0,0,1,-1,-1,1,-1,0,0,0, &
0,0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,4,0,-2,0,-2, &
0,0,1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1, &
0,0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,3,0,-2,0,-2, &
0,0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,1,-1,-1,0,0,0, &
0,0,1,-1,1,-1,0,0,-1,0,0,0,1,-1,1,0,-1,0,-1,0, &
0,0,1,-1,1,0,-1,0,0,-1,0,0,1,-1,1,0,0,0,0,-2, &
0,0,1,-1,1,2,0,-2,0,-2,0,0,1,-1,1,2,0,0,-2,-2, &
0,0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2, &
0,0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,-2,-2, &
0,0,1,-1,4,-1,0,0,-2,-2,0,0,1,0,-1,-1,0,0,0,0, &
0,0,1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,-1,0,0, &
0,0,1,0,-1,0,0,0,0,-1,0,0,1,0,-1,1,-1,-1,0,0, &
0,0,1,0,-1,1,-1,0,0,-1,0,0,1,0,-1,1,0,-2,0,0, &
0,0,1,0,-1,1,0,0,0,-2,0,0,1,0,-1,3,-2,-2,0,0, &
0,0,1,0,-1,3,-2,0,0,-2,0,0,1,0,-1,3,0,-2,-2,0, &
0,0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,0,-2,-2, &
0,0,1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,0,0,-1,0, &
0,0,1,0,0,-1,0,0,0,-1,0,0,1,0,0,0,-1,-1,0,0, &
0,0,1,0,0,0,-1,0,-1,0,0,0,1,0,0,0,-1,0,0,-1, &
0,0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1, &
0,0,1,0,0,0,0,0,-1,-1,0,0,1,0,0,2,-2,-2,0,0, &
0,0,1,0,0,2,-2,0,-2,0,0,0,1,0,0,2,-2,0,0,-2, &
0,0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2, &
0,0,1,0,0,2,0,0,-2,-2,0,0,1,0,1,-1,-1,0,-1,0, &
0,0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-2,0, &
0,0,1,0,1,-1,0,0,0,-2,0,0,1,0,1,1,-2,-2,0,0, &
0,0,1,0,1,1,-2,0,-2,0,0,0,1,0,1,1,-2,0,0,-2, &
0,0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2, &
0,0,1,0,1,1,0,0,-2,-2,0,0,1,0,2,0,-2,-2,0,0, &
0,0,1,0,2,0,-2,0,-2,0,0,0,1,0,2,0,-2,0,0,-2, &
0,0,1,0,2,0,0,-2,-2,0,0,0,1,0,2,0,0,-2,0,-2, &
0,0,1,0,2,0,0,0,-2,-2,0,0,1,0,3,-1,-2,0,-2,0, &
0,0,1,0,3,-1,-2,0,0,-2,0,0,1,0,3,-1,0,-2,-2,0, &
0,0,1,0,3,-1,0,-2,0,-2,0,0,1,0,3,-1,0,0,-2,-2, &
0,0,1,1,-1,0,-1,-1,0,0,0,0,1,1,-1,0,-1,0,0,-1, &
0,0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,-1,0, &
0,0,1,1,-1,0,0,0,-1,-1,0,0,1,1,-1,0,0,0,0,-2, &
0,0,1,1,-1,2,-2,-2,0,0,0,0,1,1,-1,2,-2,0,0,-2, &
0,0,1,1,-1,2,0,-2,-2,0,0,0,1,1,-1,2,0,-2,0,-2, &
0,0,1,1,-1,2,0,0,-2,-2,0,0,1,1,0,-1,-1,0,-1,0, &
0,0,1,1,0,-1,-1,0,0,-1,0,0,1,1,0,-1,0,-1,-1,0, &
0,0,1,1,0,-1,0,-1,0,-1,0,0,1,1,0,-1,0,0,-2,0, &
0,0,1,1,0,-1,0,0,0,-2,0,0,1,1,0,1,-2,-2,0,0, &
0,0,1,1,0,1,-2,0,-2,0,0,0,1,1,0,1,-2,0,0,-2, &
0,0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2, &
0,0,1,1,0,1,0,0,-2,-2,0,0,1,1,1,0,-2,-2,0,0, &
0,0,1,1,1,0,-2,0,-2,0,0,0,1,1,1,0,-2,0,0,-2, &
0,0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2, &
0,0,1,1,1,0,0,0,-2,-2,0,0,1,1,2,-1,-2,0,-2,0, &
0,0,1,1,2,-1,-2,0,0,-2,0,0,1,1,2,-1,0,-2,-2,0, &
0,0,1,1,2,-1,0,-2,0,-2,0,0,1,1,2,-1,0,0,-2,-2, &
0,0,1,2,-1,-1,0,0,0,-2,0,0,1,2,-1,1,-2,-2,0,0, &
0,0,1,2,-1,1,-2,0,0,-2,0,0,1,2,-1,1,0,-2,-2,0, &
0,0,1,2,-1,1,0,-2,0,-2,0,0,1,2,-1,1,0,0,-2,-2, &
0,0,1,2,0,0,-2,-2,0,0,0,0,1,2,0,0,-2,0,-2,0, &
0,0,1,2,0,0,-2,0,0,-2,0,0,1,2,0,0,0,-2,-2,0, &
0,0,1,2,0,0,0,-2,0,-2,0,0,1,2,0,0,0,0,-2,-2, &
0,0,1,2,1,-1,-2,0,-2,0,0,0,1,2,1,-1,-2,0,0,-2, &
0,0,1,2,1,-1,0,-2,-2,0,0,0,1,2,1,-1,0,-2,0,-2, &
0,0,1,2,1,-1,0,0,-2,-2,0,0,1,3,-1,0,-2,-2,0,0, &
0,0,1,3,-1,0,-2,0,0,-2,0,0,1,3,-1,0,0,-2,-2,0, &
0,0,1,3,-1,0,0,-2,0,-2,0,0,1,3,-1,0,0,0,-2,-2, &
0,0,1,3,0,-1,-2,0,-2,0,0,0,1,3,0,-1,-2,0,0,-2, &
0,0,1,3,0,-1,0,-2,-2,0,0,0,1,3,0,-1,0,-2,0,-2, &
0,0,1,3,0,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,-2,0,-2, &
0,0,1,4,-1,-1,0,0,-2,-2,0,0,2,-1,0,2,0,-2,0,-2, &
0,0,2,-1,0,2,0,0,-2,-2,0,0,2,-1,1,1,0,-2,0,-2, &
0,0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,2,0,0,-2,0,-2, &
0,0,2,-1,2,0,0,0,-2,-2,0,0,2,0,-1,0,-1,0,0,-1, &
0,0,2,0,-1,0,0,-1,0,-1,0,0,2,0,-1,2,-2,-2,0,0, &
0,0,2,0,-1,2,-2,0,0,-2,0,0,2,0,-1,2,0,-2,-2,0, &
0,0,2,0,-1,2,0,-2,0,-2,0,0,2,0,-1,2,0,0,-2,-2, &
0,0,2,0,0,-1,-1,0,0,-1,0,0,2,0,0,-1,0,0,-1,-1, &
0,0,2,0,0,1,-2,-2,0,0,0,0,2,0,0,1,-2,0,-2,0, &
0,0,2,0,0,1,-2,0,0,-2,0,0,2,0,0,1,0,-2,-2,0, &
0,0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,0,-2,-2, &
0,0,2,0,1,0,-2,-2,0,0,0,0,2,0,1,0,-2,0,-2,0, &
0,0,2,0,1,0,-2,0,0,-2,0,0,2,0,1,0,0,-2,-2,0, &
0,0,2,0,1,0,0,-2,0,-2,0,0,2,0,1,0,0,0,-2,-2, &
0,0,2,0,2,-1,-2,0,-2,0,0,0,2,0,2,-1,-2,0,0,-2, &
0,0,2,0,2,-1,0,-2,-2,0,0,0,2,0,2,-1,0,-2,0,-2, &
0,0,2,0,2,-1,0,0,-2,-2,0,0,2,1,-1,1,-2,-2,0,0, &
0,0,2,1,-1,1,-2,0,0,-2,0,0,2,1,-1,1,0,-2,-2,0, &
0,0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,0,-2,-2, &
0,0,2,1,0,0,-2,-2,0,0,0,0,2,1,0,0,-2,0,-2,0, &
0,0,2,1,0,0,-2,0,0,-2,0,0,2,1,0,0,0,-2,-2,0, &
0,0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,0,-2,-2, &
0,0,2,1,1,-1,-2,0,-2,0,0,0,2,1,1,-1,-2,0,0,-2, &
0,0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,-2, &
0,0,2,1,1,-1,0,0,-2,-2,0,0,2,2,-1,0,-2,-2,0,0, &
0,0,2,2,-1,0,-2,0,0,-2,0,0,2,2,-1,0,0,-2,-2,0, &
0,0,2,2,-1,0,0,-2,0,-2,0,0,2,2,-1,0,0,0,-2,-2, &
0,0,2,2,0,-1,-2,0,-2,0,0,0,2,2,0,-1,-2,0,0,-2, &
0,0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,-2,0,-2, &
0,0,2,2,0,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,-2,0,-2, &
0,0,2,3,-1,-1,0,0,-2,-2,0,0,3,-1,-1,2,0,-2,0,-2, &
0,0,3,-1,0,1,0,-2,0,-2,0,0,3,-1,0,1,0,0,-2,-2, &
0,0,3,-1,1,0,0,-2,0,-2,0,0,3,-1,1,0,0,0,-2,-2, &
0,0,3,-1,2,-1,0,0,-2,-2,0,0,3,0,-1,1,-2,-2,0,0, &
0,0,3,0,-1,1,-2,0,0,-2,0,0,3,0,-1,1,0,-2,-2,0, &
0,0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,0,-2,-2, &
0,0,3,0,0,0,-2,-2,0,0,0,0,3,0,0,0,-2,0,-2,0, &
0,0,3,0,0,0,-2,0,0,-2,0,0,3,0,0,0,0,-2,-2,0, &
0,0,3,0,0,0,0,-2,0,-2,0,0,3,0,0,0,0,0,-2,-2, &
0,0,3,0,1,-1,-2,0,-2,0,0,0,3,0,1,-1,-2,0,0,-2, &
0,0,3,0,1,-1,0,-2,-2,0,0,0,3,0,1,-1,0,-2,0,-2, &
0,0,3,0,1,-1,0,0,-2,-2,0,0,3,1,-1,0,-2,-2,0,0, &
0,0,3,1,-1,0,-2,0,0,-2,0,0,3,1,-1,0,0,-2,-2,0, &
0,0,3,1,-1,0,0,-2,0,-2,0,0,3,1,-1,0,0,0,-2,-2, &
0,0,3,1,0,-1,-2,0,-2,0,0,0,3,1,0,-1,-2,0,0,-2, &
0,0,3,1,0,-1,0,-2,-2,0,0,0,3,1,0,-1,0,-2,0,-2, &
0,0,3,1,0,-1,0,0,-2,-2,0,0,3,2,-1,-1,0,-2,0,-2, &
0,0,3,2,-1,-1,0,0,-2,-2,0,0,4,0,-1,0,-2,-2,0,0, &
0,0,4,0,-1,0,0,-2,-2,0,0,0,4,0,0,-1,-2,0,-2,0, &
0,0,4,0,0,-1,0,-2,-2,0,0,1,-1,-1,-1,1,0,0,0,0, &
0,1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,1,-1,0,0,0, &
0,1,-1,-1,0,1,0,-1,0,0,0,1,-1,-1,0,1,0,0,0,-1, &
0,1,-1,-1,0,2,-1,-1,0,0,0,1,-1,-1,0,2,0,-1,0,-1, &
0,1,-1,-1,0,4,-2,0,-2,0,0,1,-1,-1,0,4,0,0,-2,-2, &
0,1,-1,-1,1,0,-1,0,0,0,0,1,-1,-1,1,0,0,-1,0,0, &
0,1,-1,-1,1,0,0,0,-1,0,0,1,-1,-1,1,0,0,0,0,-1, &
0,1,-1,-1,1,1,-1,-1,0,0,0,1,-1,-1,1,3,-2,-2,0,0, &
0,1,-1,-1,1,3,-2,0,-2,0,0,1,-1,-1,1,3,0,-2,0,-2, &
0,1,-1,-1,1,3,0,0,-2,-2,0,1,-1,-1,2,0,-1,-1,0,0, &
0,1,-1,-1,2,0,0,0,-1,-1,0,1,-1,-1,2,2,-2,-2,0,0, &
0,1,-1,-1,2,2,-2,0,-2,0,0,1,-1,-1,2,2,0,-2,0,-2, &
0,1,-1,-1,2,2,0,0,-2,-2,0,1,-1,-1,3,1,-2,-2,0,0, &
0,1,-1,-1,3,1,-2,0,-2,0,0,1,-1,-1,3,1,0,-2,0,-2, &
0,1,-1,-1,3,1,0,0,-2,-2,0,1,-1,-1,4,0,-2,-2,0,0, &
0,1,-1,-1,4,0,0,-2,0,-2,0,1,-1,-1,4,0,0,0,-2,-2, &
0,1,-1,0,0,-1,0,0,0,0,0,1,-1,0,0,0,0,-1,0,0, &
0,1,-1,0,0,0,0,0,-1,0,0,1,-1,0,0,0,0,0,0,-1, &
0,1,-1,0,0,1,-1,-1,0,0,0,1,-1,0,0,1,-1,0,-1,0, &
0,1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,-1,-1, &
0,1,-1,0,0,3,-2,0,-2,0,0,1,-1,0,0,3,0,0,-2,-2, &
0,1,-1,0,1,0,-1,-1,0,0,0,1,-1,0,1,0,-1,0,-1,0, &
0,1,-1,0,1,0,0,-2,0,0,0,1,-1,0,1,0,0,-1,0,-1, &
0,1,-1,0,1,0,0,0,-2,0,0,1,-1,0,1,0,0,0,-1,-1, &
0,1,-1,0,1,2,-2,-2,0,0,0,1,-1,0,1,2,-2,0,-2,0, &
0,1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,-2, &
0,1,-1,0,1,2,0,0,-2,-2,0,1,-1,0,2,1,-2,-2,0,0, &
0,1,-1,0,2,1,-2,0,-2,0,0,1,-1,0,2,1,0,-2,-2,0, &
0,1,-1,0,2,1,0,-2,0,-2,0,1,-1,0,2,1,0,0,-2,-2, &
0,1,-1,0,3,0,-2,-2,0,0,0,1,-1,0,3,0,-2,0,-2,0, &
0,1,-1,0,3,0,0,-2,-2,0,0,1,-1,0,3,0,0,-2,0,-2, &
0,1,-1,0,3,0,0,0,-2,-2,0,1,-1,1,-1,1,0,0,-1,-1, &
0,1,-1,1,0,-1,0,-1,0,0,0,1,-1,1,0,-1,0,0,0,-1, &
0,1,-1,1,0,0,0,-1,-1,0,0,1,-1,1,0,0,0,-1,0,-1, &
0,1,-1,1,0,0,0,0,-2,0,0,1,-1,1,0,2,-2,0,-2,0, &
0,1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,1,-1,0,-1,-1,0, &
0,1,-1,1,1,-1,0,0,-1,-1,0,1,-1,1,1,1,-2,-2,0,0, &
0,1,-1,1,1,1,-2,0,-2,0,0,1,-1,1,1,1,0,-2,-2,0, &
0,1,-1,1,1,1,0,-2,0,-2,0,1,-1,1,1,1,0,0,-2,-2, &
0,1,-1,1,2,0,-2,-2,0,0,0,1,-1,1,2,0,-2,0,-2,0, &
0,1,-1,1,2,0,0,-2,-2,0,0,1,-1,1,2,0,0,-2,0,-2, &
0,1,-1,1,2,0,0,0,-2,-2,0,1,-1,2,0,1,-2,0,-2,0, &
0,1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,1,0,-2,-2,0,0, &
0,1,-1,2,1,0,-2,0,-2,0,0,1,-1,2,1,0,0,-2,-2,0, &
0,1,-1,2,1,0,0,-2,0,-2,0,1,-1,2,1,0,0,0,-2,-2, &
0,1,-1,3,0,0,-2,0,-2,0,0,1,-1,3,0,0,0,0,-2,-2, &
0,1,0,-1,-1,1,-1,0,0,0,0,1,0,-1,-1,1,0,-1,0,0, &
0,1,0,-1,-1,4,-2,0,0,-2,0,1,0,-1,0,-1,0,0,0,0, &
0,1,0,-1,0,0,-1,0,0,0,0,1,0,-1,0,0,0,-1,0,0, &
0,1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,1,-2,0,0,0, &
0,1,0,-1,0,1,-1,-1,0,0,0,1,0,-1,0,1,0,-1,0,-1, &
0,1,0,-1,0,1,0,0,0,-2,0,1,0,-1,0,3,-2,-2,0,0, &
0,1,0,-1,0,3,-2,0,-2,0,0,1,0,-1,0,3,-2,0,0,-2, &
0,1,0,-1,0,3,0,-2,0,-2,0,1,0,-1,0,3,0,0,-2,-2, &
0,1,0,-1,1,0,-2,0,0,0,0,1,0,-1,1,0,-1,-1,0,0, &
0,1,0,-1,1,0,-1,0,-1,0,0,1,0,-1,1,0,0,-1,0,-1, &
0,1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-2, &
0,1,0,-1,1,2,-2,-2,0,0,0,1,0,-1,1,2,-2,0,-2,0, &
0,1,0,-1,1,2,-2,0,0,-2,0,1,0,-1,1,2,0,-2,0,-2, &
0,1,0,-1,1,2,0,0,-2,-2,0,1,0,-1,2,-1,0,0,0,-2, &
0,1,0,-1,2,1,-2,-2,0,0,0,1,0,-1,2,1,-2,0,-2,0, &
0,1,0,-1,2,1,-2,0,0,-2,0,1,0,-1,2,1,0,-2,0,-2, &
0,1,0,-1,2,1,0,0,-2,-2,0,1,0,-1,3,0,-2,-2,0,0, &
0,1,0,-1,3,0,-2,0,-2,0,0,1,0,-1,3,0,-2,0,0,-2, &
0,1,0,-1,3,0,0,-2,0,-2,0,1,0,-1,3,0,0,0,-2,-2, &
0,1,0,-1,4,-1,-2,0,0,-2,0,1,0,-1,4,-1,0,0,-2,-2, &
0,1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,0,-1,0,-1, &
0,1,0,0,-1,1,0,0,0,-2,0,1,0,0,-1,3,-2,0,0,-2, &
0,1,0,0,-1,3,0,0,-2,-2,0,1,0,0,0,-1,0,-1,0,0, &
0,1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1, &
0,1,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,-1,0,-1,0, &
0,1,0,0,0,0,-1,0,0,-1,0,1,0,0,0,0,0,-1,-1,0, &
0,1,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0,-1,-1, &
0,1,0,0,0,2,-2,-2,0,0,0,1,0,0,0,2,-2,0,-2,0, &
0,1,0,0,0,2,-2,0,0,-2,0,1,0,0,0,2,0,-2,-2,0, &
0,1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,0,-2,-2, &
0,1,0,0,1,-1,-1,0,-1,0,0,1,0,0,1,-1,-1,0,0,-1, &
0,1,0,0,1,-1,0,-1,-1,0,0,1,0,0,1,-1,0,-1,0,-1, &
0,1,0,0,1,-1,0,0,-2,0,0,1,0,0,1,-1,0,0,0,-2, &
0,1,0,0,1,1,-2,-2,0,0,0,1,0,0,1,1,-2,0,-2,0, &
0,1,0,0,1,1,-2,0,0,-2,0,1,0,0,1,1,0,-2,-2,0, &
0,1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,0,-2,-2, &
0,1,0,0,2,0,-2,-2,0,0,0,1,0,0,2,0,-2,0,-2,0, &
0,1,0,0,2,0,-2,0,0,-2,0,1,0,0,2,0,0,-2,-2,0, &
0,1,0,0,2,0,0,-2,0,-2,0,1,0,0,2,0,0,0,-2,-2, &
0,1,0,0,3,-1,-2,0,-2,0,0,1,0,0,3,-1,-2,0,0,-2, &
0,1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,-2, &
0,1,0,0,3,-1,0,0,-2,-2,0,1,0,1,-1,-1,0,-1,0,0, &
0,1,0,1,-1,-1,0,0,-1,0,0,1,0,1,-1,0,0,-1,-1,0, &
0,1,0,1,-1,0,0,-1,0,-1,0,1,0,1,-1,0,0,0,0,-2, &
0,1,0,1,-1,2,-2,0,0,-2,0,1,0,1,-1,2,0,0,-2,-2, &
0,1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,-1, &
0,1,0,1,0,-1,0,0,-2,0,0,1,0,1,0,-1,0,0,0,-2, &
0,1,0,1,0,1,-2,-2,0,0,0,1,0,1,0,1,-2,0,-2,0, &
0,1,0,1,0,1,-2,0,0,-2,0,1,0,1,0,1,0,-2,-2,0, &
0,1,0,1,0,1,0,-2,0,-2,0,1,0,1,0,1,0,0,-2,-2, &
0,1,0,1,1,0,-2,-2,0,0,0,1,0,1,1,0,-2,0,-2,0, &
0,1,0,1,1,0,-2,0,0,-2,0,1,0,1,1,0,0,-2,-2,0, &
0,1,0,1,1,0,0,-2,0,-2,0,1,0,1,1,0,0,0,-2,-2, &
0,1,0,1,2,-1,-2,0,-2,0,0,1,0,1,2,-1,-2,0,0,-2, &
0,1,0,1,2,-1,0,-2,-2,0,0,1,0,1,2,-1,0,-2,0,-2, &
0,1,0,1,2,-1,0,0,-2,-2,0,1,0,2,-1,1,-2,0,0,-2, &
0,1,0,2,-1,1,0,0,-2,-2,0,1,0,2,0,0,-2,-2,0,0, &
0,1,0,2,0,0,-2,0,-2,0,0,1,0,2,0,0,-2,0,0,-2, &
0,1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2, &
0,1,0,2,0,0,0,0,-2,-2,0,1,0,2,1,-1,-2,0,-2,0, &
0,1,0,2,1,-1,-2,0,0,-2,0,1,0,2,1,-1,0,-2,-2,0, &
0,1,0,2,1,-1,0,-2,0,-2,0,1,0,2,1,-1,0,0,-2,-2, &
0,1,0,3,-1,0,-2,0,0,-2,0,1,0,3,-1,0,0,0,-2,-2, &
0,1,0,3,0,-1,-2,0,-2,0,0,1,0,3,0,-1,-2,0,0,-2, &
0,1,0,3,0,-1,0,-2,-2,0,0,1,0,3,0,-1,0,-2,0,-2, &
0,1,0,3,0,-1,0,0,-2,-2,0,1,0,4,-1,-1,0,0,-2,-2, &
0,1,1,-1,-1,3,-2,0,0,-2,0,1,1,-1,-1,3,0,-2,0,-2, &
0,1,1,-1,0,0,-2,0,0,0,0,1,1,-1,0,0,-1,0,0,-1, &
0,1,1,-1,0,0,0,-1,0,-1,0,1,1,-1,0,2,-2,-2,0,0, &
0,1,1,-1,0,2,-2,0,-2,0,0,1,1,-1,0,2,-2,0,0,-2, &
0,1,1,-1,0,2,0,-2,0,-2,0,1,1,-1,0,2,0,0,-2,-2, &
0,1,1,-1,1,-1,-1,0,0,-1,0,1,1,-1,1,-1,0,0,-1,-1, &
0,1,1,-1,1,1,-2,-2,0,0,0,1,1,-1,1,1,-2,0,-2,0, &
0,1,1,-1,1,1,-2,0,0,-2,0,1,1,-1,1,1,0,-2,0,-2, &
0,1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,2,0,-2,-2,0,0, &
0,1,1,-1,2,0,-2,0,-2,0,0,1,1,-1,2,0,-2,0,0,-2, &
0,1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2, &
0,1,1,-1,3,-1,-2,0,0,-2,0,1,1,-1,3,-1,0,0,-2,-2, &
0,1,1,0,-1,0,-1,0,0,-1,0,1,1,0,-1,0,0,-2,0,0, &
0,1,1,0,-1,0,0,-1,0,-1,0,1,1,0,-1,2,-2,-2,0,0, &
0,1,1,0,-1,2,-2,0,0,-2,0,1,1,0,-1,2,0,-2,-2,0, &
0,1,1,0,-1,2,0,-2,0,-2,0,1,1,0,-1,2,0,0,-2,-2, &
0,1,1,0,0,-1,-1,0,-1,0,0,1,1,0,0,-1,-1,0,0,-1, &
0,1,1,0,0,-1,0,-1,-1,0,0,1,1,0,0,-1,0,-1,0,-1, &
0,1,1,0,0,1,-2,-2,0,0,0,1,1,0,0,1,-2,0,-2,0, &
0,1,1,0,0,1,-2,0,0,-2,0,1,1,0,0,1,0,-2,-2,0, &
0,1,1,0,0,1,0,-2,0,-2,0,1,1,0,0,1,0,0,-2,-2, &
0,1,1,0,1,0,-2,-2,0,0,0,1,1,0,1,0,-2,0,-2,0, &
0,1,1,0,1,0,-2,0,0,-2,0,1,1,0,1,0,0,-2,-2,0, &
0,1,1,0,1,0,0,-2,0,-2,0,1,1,0,1,0,0,0,-2,-2, &
0,1,1,0,2,-1,-2,0,-2,0,0,1,1,0,2,-1,-2,0,0,-2, &
0,1,1,0,2,-1,0,-2,-2,0,0,1,1,0,2,-1,0,-2,0,-2, &
0,1,1,0,2,-1,0,0,-2,-2,0,1,1,1,-1,-1,0,-1,0,-1, &
0,1,1,1,-1,-1,0,0,-1,-1,0,1,1,1,-1,1,-2,-2,0,0, &
0,1,1,1,-1,1,-2,0,0,-2,0,1,1,1,-1,1,0,-2,-2,0, &
0,1,1,1,-1,1,0,-2,0,-2,0,1,1,1,-1,1,0,0,-2,-2, &
0,1,1,1,0,0,-2,-2,0,0,0,1,1,1,0,0,-2,0,-2,0, &
0,1,1,1,0,0,-2,0,0,-2,0,1,1,1,0,0,0,-2,-2,0, &
0,1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,0,-2,-2, &
0,1,1,1,1,-1,-2,0,-2,0,0,1,1,1,1,-1,-2,0,0,-2, &
0,1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,-2, &
0,1,1,1,1,-1,0,0,-2,-2,0,1,1,2,-1,0,-2,-2,0,0, &
0,1,1,2,-1,0,-2,0,0,-2,0,1,1,2,-1,0,0,-2,-2,0, &
0,1,1,2,-1,0,0,-2,0,-2,0,1,1,2,-1,0,0,0,-2,-2, &
0,1,1,2,0,-1,-2,0,-2,0,0,1,1,2,0,-1,-2,0,0,-2, &
0,1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,-2,0,-2, &
0,1,1,2,0,-1,0,0,-2,-2,0,1,1,3,-1,-1,0,-2,0,-2, &
0,1,1,3,-1,-1,0,0,-2,-2,0,1,2,-1,-1,2,-2,0,0,-2, &
0,1,2,-1,-1,2,0,-2,0,-2,0,1,2,-1,0,1,-2,-2,0,0, &
0,1,2,-1,0,1,-2,0,-2,0,0,1,2,-1,0,1,-2,0,0,-2, &
0,1,2,-1,0,1,0,-2,0,-2,0,1,2,-1,0,1,0,0,-2,-2, &
0,1,2,-1,1,0,-2,-2,0,0,0,1,2,-1,1,0,-2,0,-2,0, &
0,1,2,-1,1,0,-2,0,0,-2,0,1,2,-1,1,0,0,-2,0,-2, &
0,1,2,-1,1,0,0,0,-2,-2,0,1,2,-1,2,-1,-2,0,0,-2, &
0,1,2,-1,2,-1,0,0,-2,-2,0,1,2,0,-1,1,-2,-2,0,0, &
0,1,2,0,-1,1,-2,0,0,-2,0,1,2,0,-1,1,0,-2,-2,0, &
0,1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,0,-2,-2, &
0,1,2,0,0,0,-2,-2,0,0,0,1,2,0,0,0,-2,0,-2,0, &
0,1,2,0,0,0,-2,0,0,-2,0,1,2,0,0,0,0,-2,-2,0, &
0,1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,0,-2,-2, &
0,1,2,0,1,-1,-2,0,-2,0,0,1,2,0,1,-1,-2,0,0,-2, &
0,1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,-2, &
0,1,2,0,1,-1,0,0,-2,-2,0,1,2,1,-1,0,-2,-2,0,0, &
0,1,2,1,-1,0,-2,0,0,-2,0,1,2,1,-1,0,0,-2,-2,0, &
0,1,2,1,-1,0,0,-2,0,-2,0,1,2,1,-1,0,0,0,-2,-2, &
0,1,2,1,0,-1,-2,0,-2,0,0,1,2,1,0,-1,-2,0,0,-2, &
0,1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,-2,0,-2, &
0,1,2,1,0,-1,0,0,-2,-2,0,1,2,2,-1,-1,0,-2,0,-2, &
0,1,2,2,-1,-1,0,0,-2,-2,0,1,3,-1,0,0,-2,-2,0,0, &
0,1,3,-1,0,0,-2,0,-2,0,0,1,3,0,-1,0,-2,-2,0,0, &
0,1,3,0,-1,0,0,-2,-2,0,0,1,3,0,0,-1,-2,0,-2,0, &
0,1,3,0,0,-1,0,-2,-2,0,0,2,-1,-1,0,-1,0,0,0,0, &
0,2,-1,-1,0,0,0,-1,0,0,0,2,-1,-1,0,0,0,0,0,-1, &
0,2,-1,-1,0,1,-1,-1,0,0,0,2,-1,-1,0,1,0,-1,0,-1, &
0,2,-1,-1,0,3,-2,0,-2,0,0,2,-1,-1,0,3,0,0,-2,-2, &
0,2,-1,-1,1,0,-1,-1,0,0,0,2,-1,-1,1,0,0,0,-1,-1, &
0,2,-1,-1,1,2,-2,-2,0,0,0,2,-1,-1,1,2,-2,0,-2,0, &
0,2,-1,-1,1,2,0,-2,0,-2,0,2,-1,-1,1,2,0,0,-2,-2, &
0,2,-1,-1,2,1,-2,-2,0,0,0,2,-1,-1,2,1,-2,0,-2,0, &
0,2,-1,-1,2,1,0,-2,0,-2,0,2,-1,-1,2,1,0,0,-2,-2, &
0,2,-1,-1,3,0,-2,-2,0,0,0,2,-1,-1,3,0,-2,0,-2,0, &
0,2,-1,-1,3,0,0,-2,0,-2,0,2,-1,-1,3,0,0,0,-2,-2, &
0,2,-1,-1,4,-1,0,0,-2,-2,0,2,-1,0,0,-1,0,-1,0,0, &
0,2,-1,0,0,-1,0,0,0,-1,0,2,-1,0,0,0,0,-1,-1,0, &
0,2,-1,0,0,0,0,-1,0,-1,0,2,-1,0,0,2,-2,0,-2,0, &
0,2,-1,0,0,2,0,0,-2,-2,0,2,-1,0,1,-1,0,0,-2,0, &
0,2,-1,0,1,1,-2,-2,0,0,0,2,-1,0,1,1,-2,0,-2,0, &
0,2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,-2, &
0,2,-1,0,1,1,0,0,-2,-2,0,2,-1,0,2,0,-2,-2,0,0, &
0,2,-1,0,2,0,-2,0,-2,0,0,2,-1,0,2,0,0,-2,-2,0, &
0,2,-1,0,2,0,0,-2,0,-2,0,2,-1,0,2,0,0,0,-2,-2, &
0,2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,0,-2,-2, &
0,2,-1,1,0,1,-2,0,-2,0,0,2,-1,1,0,1,0,0,-2,-2, &
0,2,-1,1,1,0,-2,-2,0,0,0,2,-1,1,1,0,-2,0,-2,0, &
0,2,-1,1,1,0,0,-2,-2,0,0,2,-1,1,1,0,0,-2,0,-2, &
0,2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,2,-1,0,-2,-2,0, &
0,2,-1,1,2,-1,0,0,-2,-2,0,2,-1,2,0,0,-2,0,-2,0, &
0,2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,1,-1,0,-2,-2,0, &
0,2,-1,2,1,-1,0,0,-2,-2,0,2,-1,3,0,-1,0,0,-2,-2, &
0,2,0,-1,0,0,-1,0,0,-1,0,2,0,-1,0,0,0,-1,0,-1, &
0,2,0,-1,0,2,-2,-2,0,0,0,2,0,-1,0,2,-2,0,-2,0, &
0,2,0,-1,0,2,-2,0,0,-2,0,2,0,-1,0,2,0,-2,0,-2, &
0,2,0,-1,0,2,0,0,-2,-2,0,2,0,-1,1,1,-2,-2,0,0, &
0,2,0,-1,1,1,-2,0,-2,0,0,2,0,-1,1,1,-2,0,0,-2, &
0,2,0,-1,1,1,0,-2,0,-2,0,2,0,-1,1,1,0,0,-2,-2, &
0,2,0,-1,2,0,-2,-2,0,0,0,2,0,-1,2,0,-2,0,-2,0, &
0,2,0,-1,2,0,-2,0,0,-2,0,2,0,-1,2,0,0,-2,0,-2, &
0,2,0,-1,2,0,0,0,-2,-2,0,2,0,-1,3,-1,-2,0,0,-2, &
0,2,0,-1,3,-1,0,0,-2,-2,0,2,0,0,-1,2,-2,0,0,-2, &
0,2,0,0,-1,2,0,0,-2,-2,0,2,0,0,0,-1,0,-1,0,-1, &
0,2,0,0,0,-1,0,0,-1,-1,0,2,0,0,0,1,-2,-2,0,0, &
0,2,0,0,0,1,-2,0,-2,0,0,2,0,0,0,1,-2,0,0,-2, &
0,2,0,0,0,1,0,-2,-2,0,0,2,0,0,0,1,0,-2,0,-2, &
0,2,0,0,0,1,0,0,-2,-2,0,2,0,0,1,0,-2,-2,0,0, &
0,2,0,0,1,0,-2,0,-2,0,0,2,0,0,1,0,-2,0,0,-2, &
0,2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2, &
0,2,0,0,1,0,0,0,-2,-2,0,2,0,0,2,-1,-2,0,-2,0, &
0,2,0,0,2,-1,-2,0,0,-2,0,2,0,0,2,-1,0,-2,-2,0, &
0,2,0,0,2,-1,0,-2,0,-2,0,2,0,0,2,-1,0,0,-2,-2, &
0,2,0,1,-1,1,-2,0,0,-2,0,2,0,1,-1,1,0,0,-2,-2, &
0,2,0,1,0,0,-2,-2,0,0,0,2,0,1,0,0,-2,0,-2,0, &
0,2,0,1,0,0,-2,0,0,-2,0,2,0,1,0,0,0,-2,-2,0, &
0,2,0,1,0,0,0,-2,0,-2,0,2,0,1,0,0,0,0,-2,-2, &
0,2,0,1,1,-1,-2,0,-2,0,0,2,0,1,1,-1,-2,0,0,-2, &
0,2,0,1,1,-1,0,-2,-2,0,0,2,0,1,1,-1,0,-2,0,-2, &
0,2,0,1,1,-1,0,0,-2,-2,0,2,0,2,-1,0,-2,0,0,-2, &
0,2,0,2,-1,0,0,0,-2,-2,0,2,0,2,0,-1,-2,0,-2,0, &
0,2,0,2,0,-1,-2,0,0,-2,0,2,0,2,0,-1,0,-2,-2,0, &
0,2,0,2,0,-1,0,-2,0,-2,0,2,0,2,0,-1,0,0,-2,-2, &
0,2,1,-1,-1,2,-2,0,0,-2,0,2,1,-1,-1,2,0,-2,0,-2, &
0,2,1,-1,0,1,-2,-2,0,0,0,2,1,-1,0,1,-2,0,-2,0, &
0,2,1,-1,0,1,-2,0,0,-2,0,2,1,-1,0,1,0,-2,0,-2, &
0,2,1,-1,0,1,0,0,-2,-2,0,2,1,-1,1,0,-2,-2,0,0, &
0,2,1,-1,1,0,-2,0,-2,0,0,2,1,-1,1,0,-2,0,0,-2, &
0,2,1,-1,1,0,0,-2,0,-2,0,2,1,-1,1,0,0,0,-2,-2, &
0,2,1,-1,2,-1,-2,0,0,-2,0,2,1,-1,2,-1,0,0,-2,-2, &
0,2,1,0,-1,1,-2,-2,0,0,0,2,1,0,-1,1,-2,0,0,-2, &
0,2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2, &
0,2,1,0,-1,1,0,0,-2,-2,0,2,1,0,0,0,-2,-2,0,0, &
0,2,1,0,0,0,-2,0,-2,0,0,2,1,0,0,0,-2,0,0,-2, &
0,2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2, &
0,2,1,0,0,0,0,0,-2,-2,0,2,1,0,1,-1,-2,0,-2,0, &
0,2,1,0,1,-1,-2,0,0,-2,0,2,1,0,1,-1,0,-2,-2,0, &
0,2,1,0,1,-1,0,-2,0,-2,0,2,1,0,1,-1,0,0,-2,-2, &
0,2,1,1,-1,0,-2,-2,0,0,0,2,1,1,-1,0,-2,0,0,-2, &
0,2,1,1,-1,0,0,-2,-2,0,0,2,1,1,-1,0,0,-2,0,-2, &
0,2,1,1,-1,0,0,0,-2,-2,0,2,1,1,0,-1,-2,0,-2,0, &
0,2,1,1,0,-1,-2,0,0,-2,0,2,1,1,0,-1,0,-2,-2,0, &
0,2,1,1,0,-1,0,-2,0,-2,0,2,1,1,0,-1,0,0,-2,-2, &
0,2,1,2,-1,-1,0,-2,0,-2,0,2,1,2,-1,-1,0,0,-2,-2, &
0,2,2,-1,0,0,-2,-2,0,0,0,2,2,-1,0,0,-2,0,-2,0, &
0,2,2,0,-1,0,-2,-2,0,0,0,2,2,0,-1,0,0,-2,-2,0, &
0,2,2,0,0,-1,-2,0,-2,0,0,2,2,0,0,-1,0,-2,-2,0, &
0,3,-1,-1,0,0,0,-1,0,-1,0,3,-1,-1,0,2,-2,0,-2,0, &
0,3,-1,-1,0,2,0,0,-2,-2,0,3,-1,-1,1,1,-2,-2,0,0, &
0,3,-1,-1,1,1,-2,0,-2,0,0,3,-1,-1,1,1,0,-2,0,-2, &
0,3,-1,-1,1,1,0,0,-2,-2,0,3,-1,-1,2,0,-2,-2,0,0, &
0,3,-1,-1,2,0,-2,0,-2,0,0,3,-1,-1,2,0,0,-2,0,-2, &
0,3,-1,-1,2,0,0,0,-2,-2,0,3,-1,0,0,-1,0,-1,0,-1, &
0,3,-1,0,0,1,-2,0,-2,0,0,3,-1,0,0,1,0,0,-2,-2, &
0,3,-1,0,1,0,-2,-2,0,0,0,3,-1,0,1,0,-2,0,-2,0, &
0,3,-1,0,1,0,0,-2,-2,0,0,3,-1,0,1,0,0,-2,0,-2, &
0,3,-1,0,1,0,0,0,-2,-2,0,3,-1,0,2,-1,0,-2,-2,0, &
0,3,-1,0,2,-1,0,0,-2,-2,0,3,-1,1,0,0,-2,0,-2,0, &
0,3,-1,1,0,0,0,0,-2,-2,0,3,-1,1,1,-1,0,-2,-2,0, &
0,3,-1,1,1,-1,0,0,-2,-2,0,3,0,-1,-1,2,-2,0,0,-2, &
0,3,0,-1,0,1,-2,-2,0,0,0,3,0,-1,0,1,-2,0,-2,0, &
0,3,0,-1,0,1,-2,0,0,-2,0,3,0,-1,0,1,0,-2,0,-2, &
0,3,0,-1,0,1,0,0,-2,-2,0,3,0,-1,1,0,-2,-2,0,0, &
0,3,0,-1,1,0,-2,0,-2,0,0,3,0,-1,1,0,-2,0,0,-2, &
0,3,0,-1,1,0,0,-2,0,-2,0,3,0,-1,1,0,0,0,-2,-2, &
0,3,0,-1,2,-1,-2,0,0,-2,0,3,0,-1,2,-1,0,0,-2,-2, &
0,3,0,0,-1,1,-2,0,0,-2,0,3,0,0,-1,1,0,0,-2,-2, &
0,3,0,0,0,0,-2,-2,0,0,0,3,0,0,0,0,-2,0,-2,0, &
0,3,0,0,0,0,-2,0,0,-2,0,3,0,0,0,0,0,-2,-2,0, &
0,3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,0,-2,-2, &
0,3,0,0,1,-1,-2,0,-2,0,0,3,0,0,1,-1,-2,0,0,-2, &
0,3,0,0,1,-1,0,-2,-2,0,0,3,0,0,1,-1,0,-2,0,-2, &
0,3,0,0,1,-1,0,0,-2,-2,0,3,0,1,-1,0,-2,0,0,-2, &
0,3,0,1,-1,0,0,0,-2,-2,0,3,0,1,0,-1,-2,0,-2,0, &
0,3,0,1,0,-1,-2,0,0,-2,0,3,0,1,0,-1,0,-2,-2,0, &
0,3,0,1,0,-1,0,-2,0,-2,0,3,0,1,0,-1,0,0,-2,-2, &
0,3,0,2,-1,-1,0,0,-2,-2,0,3,1,-1,0,0,-2,-2,0,0, &
0,3,1,-1,0,0,-2,0,-2,0,0,3,1,0,-1,0,-2,-2,0,0, &
0,3,1,0,-1,0,0,-2,-2,0,0,3,1,0,0,-1,-2,0,-2,0, &
0,3,1,0,0,-1,0,-2,-2,0,0,4,-1,-1,0,1,-2,0,-2,0, &
0,4,-1,-1,0,1,0,0,-2,-2,0,4,-1,-1,1,0,-2,-2,0,0, &
0,4,-1,-1,1,0,-2,0,-2,0,0,4,-1,-1,1,0,0,0,-2,-2, &
0,4,-1,-1,2,-1,0,0,-2,-2,0,4,-1,0,0,0,-2,0,-2,0, &
0,4,-1,0,0,0,0,0,-2,-2,0,4,-1,0,1,-1,0,-2,-2,0, &
0,4,-1,0,1,-1,0,0,-2,-2,0,4,-1,1,0,-1,0,0,-2,-2, &
0,4,0,-1,0,0,-2,-2,0,0,0,4,0,-1,0,0,-2,0,-2,0, &
0,4,0,0,0,-1,-2,0,-2,0,0,4,0,0,0,-1,0,-2,-2,0, &
0,5,-1,-1,0,0,-2,0,-2,0,1,-1,-1,-1,1,0,0,0,0,0, &
1,-1,-1,0,0,0,0,0,0,0,1,-1,-1,0,0,2,0,0,-2,0, &
1,-1,-1,0,0,4,-2,0,-2,0,1,-1,-1,0,0,4,0,-2,-2,0, &
1,-1,-1,0,1,1,-1,0,-1,0,1,-1,-1,0,1,1,0,-1,-1,0, &
1,-1,-1,0,1,3,-2,0,-2,0,1,-1,-1,0,1,3,0,-2,-2,0, &
1,-1,-1,0,2,2,-2,0,-2,0,1,-1,-1,0,2,2,0,-2,-2,0, &
1,-1,-1,1,-1,0,0,0,0,0,1,-1,-1,1,0,1,-1,0,-1,0, &
1,-1,-1,1,0,1,0,-1,-1,0,1,-1,-1,1,0,3,-2,0,-2,0, &
1,-1,-1,1,0,3,0,-2,-2,0,1,-1,-1,1,1,0,-1,-1,0,0, &
1,-1,-1,1,1,2,-2,0,-2,0,1,-1,-1,1,1,2,0,-2,-2,0, &
1,-1,-1,2,0,2,-2,0,-2,0,1,-1,-1,2,0,2,0,-2,-2,0, &
1,-1,0,-1,0,0,0,0,0,0,1,-1,0,-1,1,0,0,0,-1,0, &
1,-1,0,-1,1,0,0,0,0,-1,1,-1,0,-1,1,1,-1,0,-1,0, &
1,-1,0,-1,1,1,-1,0,0,-1,1,-1,0,0,-1,0,0,0,0,0, &
1,-1,0,0,-1,1,-1,0,0,0,1,-1,0,0,-1,1,0,-1,0,0, &
1,-1,0,0,-1,1,0,0,-1,0,1,-1,0,0,-1,1,0,0,0,-1, &
1,-1,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1,2,0,-1,-1,0, &
1,-1,0,0,-1,4,-2,0,0,-2,1,-1,0,0,-1,4,0,-2,-2,0, &
1,-1,0,0,-1,4,0,0,-2,-2,1,-1,0,0,0,0,-1,0,0,0, &
1,-1,0,0,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0,0,-1, &
1,-1,0,0,0,1,-2,0,0,0,1,-1,0,0,0,1,-1,-1,0,0, &
1,-1,0,0,0,1,-1,0,0,-1,1,-1,0,0,0,1,0,-1,-1,0, &
1,-1,0,0,0,1,0,0,-2,0,1,-1,0,0,0,1,0,0,-1,-1, &
1,-1,0,0,0,3,-2,-2,0,0,1,-1,0,0,0,3,-2,0,-2,0, &
1,-1,0,0,0,3,-2,0,0,-2,1,-1,0,0,0,3,0,-2,-2,0, &
1,-1,0,0,0,3,0,0,-2,-2,1,-1,0,0,1,0,-2,0,0,0, &
1,-1,0,0,1,0,-1,0,-1,0,1,-1,0,0,1,0,0,0,-1,-1, &
1,-1,0,0,1,2,-2,-2,0,0,1,-1,0,0,1,2,-2,0,-2,0, &
1,-1,0,0,1,2,-2,0,0,-2,1,-1,0,0,1,2,0,-2,-2,0, &
1,-1,0,0,1,2,0,0,-2,-2,1,-1,0,0,2,1,-2,-2,0,0, &
1,-1,0,0,2,1,-2,0,-2,0,1,-1,0,0,2,1,-2,0,0,-2, &
1,-1,0,0,2,1,0,-2,-2,0,1,-1,0,0,2,1,0,0,-2,-2, &
1,-1,0,0,3,0,-2,-2,0,0,1,-1,0,0,3,0,-2,0,0,-2, &
1,-1,0,1,-1,-1,0,0,0,0,1,-1,0,1,-1,0,0,-1,0,0, &
1,-1,0,1,-1,0,0,0,-1,0,1,-1,0,1,-1,0,0,0,0,-1, &
1,-1,0,1,-1,1,0,-1,-1,0,1,-1,0,1,-1,3,-2,-2,0,0, &
1,-1,0,1,-1,3,-2,0,0,-2,1,-1,0,1,-1,3,0,-2,-2,0, &
1,-1,0,1,-1,3,0,0,-2,-2,1,-1,0,1,0,0,-1,-1,0,0, &
1,-1,0,1,0,0,-1,0,0,-1,1,-1,0,1,0,0,0,-1,-1,0, &
1,-1,0,1,0,0,0,0,-1,-1,1,-1,0,1,0,2,-2,-2,0,0, &
1,-1,0,1,0,2,-2,0,-2,0,1,-1,0,1,0,2,-2,0,0,-2, &
1,-1,0,1,0,2,0,-2,-2,0,1,-1,0,1,0,2,0,0,-2,-2, &
1,-1,0,1,1,-1,-1,0,0,-1,1,-1,0,1,1,1,-2,-2,0,0, &
1,-1,0,1,1,1,-2,0,-2,0,1,-1,0,1,1,1,-2,0,0,-2, &
1,-1,0,1,1,1,0,-2,-2,0,1,-1,0,1,1,1,0,0,-2,-2, &
1,-1,0,1,2,0,-2,-2,0,0,1,-1,0,1,2,0,-2,0,0,-2, &
1,-1,0,2,-1,0,0,-1,-1,0,1,-1,0,2,-1,0,0,0,-1,-1, &
1,-1,0,2,-1,2,-2,-2,0,0,1,-1,0,2,-1,2,-2,0,0,-2, &
1,-1,0,2,-1,2,0,-2,-2,0,1,-1,0,2,-1,2,0,0,-2,-2, &
1,-1,0,2,0,1,-2,-2,0,0,1,-1,0,2,0,1,-2,0,-2,0, &
1,-1,0,2,0,1,-2,0,0,-2,1,-1,0,2,0,1,0,-2,-2,0, &
1,-1,0,2,0,1,0,0,-2,-2,1,-1,0,2,1,0,-2,-2,0,0, &
1,-1,0,2,1,0,-2,0,0,-2,1,-1,0,3,-1,1,-2,-2,0,0, &
1,-1,0,3,-1,1,-2,0,0,-2,1,-1,0,3,-1,1,0,-2,-2,0, &
1,-1,0,3,-1,1,0,0,-2,-2,1,-1,0,3,0,0,-2,-2,0,0, &
1,-1,0,3,0,0,-2,0,0,-2,1,-1,0,4,-1,0,-2,-2,0,0, &
1,-1,0,4,-1,0,-2,0,0,-2,1,-1,1,-1,-1,0,0,0,0,0, &
1,-1,1,-1,0,0,0,0,-1,0,1,-1,1,-1,0,0,0,0,0,-1, &
1,-1,1,-1,0,1,-1,0,-1,0,1,-1,1,-1,0,1,-1,0,0,-1, &
1,-1,1,0,-1,-1,0,0,0,0,1,-1,1,0,-1,0,-1,0,0,0, &
1,-1,1,0,-1,0,0,0,-1,0,1,-1,1,0,-1,0,0,0,0,-1, &
1,-1,1,0,-1,1,-1,0,0,-1,1,-1,1,0,-1,3,-2,-2,0,0, &
1,-1,1,0,-1,3,-2,0,0,-2,1,-1,1,0,-1,3,0,-2,-2,0, &
1,-1,1,0,-1,3,0,0,-2,-2,1,-1,1,0,0,-1,-1,0,0,0, &
1,-1,1,0,0,-1,0,0,0,-1,1,-1,1,0,0,0,-2,0,0,0, &
1,-1,1,0,0,0,-1,0,0,-1,1,-1,1,0,0,0,0,0,-2,0, &
1,-1,1,0,0,0,0,0,-1,-1,1,-1,1,0,0,2,-2,-2,0,0, &
1,-1,1,0,0,2,-2,0,-2,0,1,-1,1,0,0,2,-2,0,0,-2, &
1,-1,1,0,0,2,0,-2,-2,0,1,-1,1,0,0,2,0,0,-2,-2, &
1,-1,1,0,1,1,-2,-2,0,0,1,-1,1,0,1,1,-2,0,-2,0, &
1,-1,1,0,1,1,-2,0,0,-2,1,-1,1,0,1,1,0,-2,-2,0, &
1,-1,1,0,1,1,0,0,-2,-2,1,-1,1,0,2,0,-2,-2,0,0, &
1,-1,1,0,2,0,-2,0,-2,0,1,-1,1,0,2,0,-2,0,0,-2, &
1,-1,1,0,2,0,0,-2,-2,0,1,-1,1,0,2,0,0,0,-2,-2, &
1,-1,1,1,-1,0,0,0,-1,-1,1,-1,1,1,-1,2,-2,-2,0,0, &
1,-1,1,1,-1,2,-2,0,0,-2,1,-1,1,1,-1,2,0,-2,-2,0, &
1,-1,1,1,-1,2,0,0,-2,-2,1,-1,1,1,0,-1,-1,0,-1,0, &
1,-1,1,1,0,-1,0,0,-1,-1,1,-1,1,1,0,1,-2,-2,0,0, &
1,-1,1,1,0,1,-2,0,-2,0,1,-1,1,1,0,1,-2,0,0,-2, &
1,-1,1,1,0,1,0,-2,-2,0,1,-1,1,1,0,1,0,0,-2,-2, &
1,-1,1,1,1,0,-2,-2,0,0,1,-1,1,1,1,0,-2,0,-2,0, &
1,-1,1,1,1,0,-2,0,0,-2,1,-1,1,1,1,0,0,-2,-2,0, &
1,-1,1,1,1,0,0,0,-2,-2,1,-1,1,2,-1,1,-2,-2,0,0, &
1,-1,1,2,-1,1,-2,0,0,-2,1,-1,1,2,-1,1,0,-2,-2,0, &
1,-1,1,2,-1,1,0,0,-2,-2,1,-1,1,2,0,0,-2,-2,0,0, &
1,-1,1,2,0,0,-2,0,-2,0,1,-1,1,2,0,0,-2,0,0,-2, &
1,-1,1,2,0,0,0,-2,-2,0,1,-1,1,2,0,0,0,0,-2,-2, &
1,-1,1,3,-1,0,-2,-2,0,0,1,-1,1,3,-1,0,-2,0,0,-2, &
1,-1,1,3,-1,0,0,-2,-2,0,1,-1,1,3,-1,0,0,0,-2,-2, &
1,-1,2,0,-1,0,-1,0,0,-1,1,-1,2,0,-1,0,0,0,-1,-1, &
1,-1,2,0,-1,2,-2,-2,0,0,1,-1,2,0,-1,2,-2,0,0,-2, &
1,-1,2,0,-1,2,0,-2,-2,0,1,-1,2,0,-1,2,0,0,-2,-2, &
1,-1,2,0,0,1,-2,-2,0,0,1,-1,2,0,0,1,-2,0,-2,0, &
1,-1,2,0,0,1,-2,0,0,-2,1,-1,2,0,0,1,0,-2,-2,0, &
1,-1,2,0,0,1,0,0,-2,-2,1,-1,2,0,1,0,-2,-2,0,0, &
1,-1,2,0,1,0,-2,0,-2,0,1,-1,2,0,1,0,-2,0,0,-2, &
1,-1,2,0,1,0,0,-2,-2,0,1,-1,2,0,1,0,0,0,-2,-2, &
1,-1,2,0,2,-1,-2,0,-2,0,1,-1,2,0,2,-1,0,0,-2,-2, &
1,-1,2,1,-1,1,-2,-2,0,0,1,-1,2,1,-1,1,-2,0,0,-2, &
1,-1,2,1,-1,1,0,-2,-2,0,1,-1,2,1,-1,1,0,0,-2,-2, &
1,-1,2,1,0,0,-2,-2,0,0,1,-1,2,1,0,0,-2,0,-2,0, &
1,-1,2,1,0,0,-2,0,0,-2,1,-1,2,1,0,0,0,-2,-2,0, &
1,-1,2,1,0,0,0,0,-2,-2,1,-1,2,1,1,-1,-2,0,-2,0, &
1,-1,2,1,1,-1,0,0,-2,-2,1,-1,2,2,-1,0,-2,-2,0,0, &
1,-1,2,2,-1,0,-2,0,0,-2,1,-1,2,2,-1,0,0,-2,-2,0, &
1,-1,2,2,-1,0,0,0,-2,-2,1,-1,2,2,0,-1,-2,0,-2,0, &
1,-1,2,2,0,-1,0,0,-2,-2,1,-1,2,3,-1,-1,0,0,-2,-2, &
1,-1,3,0,-1,1,-2,-2,0,0,1,-1,3,0,-1,1,-2,0,0,-2, &
1,-1,3,0,-1,1,0,-2,-2,0,1,-1,3,0,-1,1,0,0,-2,-2, &
1,-1,3,0,0,0,-2,-2,0,0,1,-1,3,0,0,0,-2,0,-2,0, &
1,-1,3,0,0,0,-2,0,0,-2,1,-1,3,0,0,0,0,-2,-2,0, &
1,-1,3,0,0,0,0,0,-2,-2,1,-1,3,0,1,-1,-2,0,-2,0, &
1,-1,3,0,1,-1,0,0,-2,-2,1,-1,3,1,-1,0,-2,-2,0,0, &
1,-1,3,1,-1,0,-2,0,0,-2,1,-1,3,1,-1,0,0,-2,-2,0, &
1,-1,3,1,-1,0,0,0,-2,-2,1,-1,3,1,0,-1,-2,0,-2,0, &
1,-1,3,1,0,-1,0,0,-2,-2,1,-1,3,2,-1,-1,0,0,-2,-2, &
1,-1,4,0,-1,0,-2,-2,0,0,1,-1,4,0,-1,0,0,-2,-2,0, &
1,-1,4,0,0,-1,-2,0,-2,0,1,0,-1,-1,0,0,0,0,0,0, &
1,0,-1,-1,0,1,-1,0,0,0,1,0,-1,-1,0,1,0,-1,0,0, &
1,0,-1,-1,0,1,0,0,-1,0,1,0,-1,-1,0,1,0,0,0,-1, &
1,0,-1,-1,0,2,-1,0,-1,0,1,0,-1,-1,0,2,0,-1,0,-1, &
1,0,-1,-1,0,4,-2,0,-2,0,1,0,-1,-1,0,4,0,-2,0,-2, &
1,0,-1,-1,0,4,0,0,-2,-2,1,0,-1,-1,1,-1,0,0,0,0, &
1,0,-1,-1,1,0,-1,0,0,0,1,0,-1,-1,1,0,0,0,-1,0, &
1,0,-1,-1,1,0,0,0,0,-1,1,0,-1,-1,1,1,-1,0,-1,0, &
1,0,-1,-1,1,3,-2,-2,0,0,1,0,-1,-1,1,3,-2,0,-2,0, &
1,0,-1,-1,1,3,0,-2,0,-2,1,0,-1,-1,1,3,0,0,-2,-2, &
1,0,-1,-1,2,0,-1,0,-1,0,1,0,-1,-1,2,0,0,0,-1,-1, &
1,0,-1,-1,2,2,-2,-2,0,0,1,0,-1,-1,2,2,-2,0,-2,0, &
1,0,-1,-1,2,2,0,-2,0,-2,1,0,-1,-1,2,2,0,0,-2,-2, &
1,0,-1,-1,3,1,-2,-2,0,0,1,0,-1,-1,3,1,-2,0,-2,0, &
1,0,-1,-1,3,1,0,-2,0,-2,1,0,-1,-1,3,1,0,0,-2,-2, &
1,0,-1,-1,4,0,-2,-2,0,0,1,0,-1,-1,4,0,0,-2,0,-2, &
1,0,-1,0,-1,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0, &
1,0,-1,0,0,0,0,0,-1,0,1,0,-1,0,0,0,0,0,0,-1, &
1,0,-1,0,0,1,-1,-1,0,0,1,0,-1,0,0,1,-1,0,-1,0, &
1,0,-1,0,0,1,0,-2,0,0,1,0,-1,0,0,1,0,-1,0,-1, &
1,0,-1,0,0,1,0,0,-2,0,1,0,-1,0,0,1,0,0,-1,-1, &
1,0,-1,0,0,3,-2,-2,0,0,1,0,-1,0,0,3,-2,0,-2,0, &
1,0,-1,0,0,3,0,-2,-2,0,1,0,-1,0,0,3,0,-2,0,-2, &
1,0,-1,0,0,3,0,0,-2,-2,1,0,-1,0,1,0,-1,-1,0,0, &
1,0,-1,0,1,0,-1,0,-1,0,1,0,-1,0,1,0,0,-1,0,-1, &
1,0,-1,0,1,0,0,0,-1,-1,1,0,-1,0,1,2,-2,-2,0,0, &
1,0,-1,0,1,2,-2,0,-2,0,1,0,-1,0,1,2,0,-2,-2,0, &
1,0,-1,0,1,2,0,-2,0,-2,1,0,-1,0,1,2,0,0,-2,-2, &
1,0,-1,0,2,1,-2,-2,0,0,1,0,-1,0,2,1,-2,0,-2,0, &
1,0,-1,0,2,1,0,-2,-2,0,1,0,-1,0,2,1,0,-2,0,-2, &
1,0,-1,0,2,1,0,0,-2,-2,1,0,-1,0,3,0,-2,-2,0,0, &
1,0,-1,0,3,0,0,-2,0,-2,1,0,-1,1,-1,0,0,0,-1,0, &
1,0,-1,1,-1,0,0,0,0,-1,1,0,-1,1,-1,1,0,-1,-1,0, &
1,0,-1,1,-1,1,0,-1,0,-1,1,0,-1,1,0,0,0,-2,0,0, &
1,0,-1,1,0,0,0,-1,-1,0,1,0,-1,1,0,0,0,0,-1,-1, &
1,0,-1,1,0,2,-2,-2,0,0,1,0,-1,1,0,2,-2,0,-2,0, &
1,0,-1,1,0,2,0,-2,-2,0,1,0,-1,1,0,2,0,-2,0,-2, &
1,0,-1,1,0,2,0,0,-2,-2,1,0,-1,1,1,-1,0,-1,0,-1, &
1,0,-1,1,1,1,-2,-2,0,0,1,0,-1,1,1,1,-2,0,-2,0, &
1,0,-1,1,1,1,0,-2,-2,0,1,0,-1,1,1,1,0,-2,0,-2, &
1,0,-1,1,1,1,0,0,-2,-2,1,0,-1,1,2,0,-2,-2,0,0, &
1,0,-1,1,2,0,0,-2,0,-2,1,0,-1,2,0,1,-2,-2,0,0, &
1,0,-1,2,0,1,-2,0,-2,0,1,0,-1,2,0,1,0,-2,-2,0, &
1,0,-1,2,0,1,0,-2,0,-2,1,0,-1,2,0,1,0,0,-2,-2, &
1,0,-1,2,1,0,-2,-2,0,0,1,0,-1,2,1,0,0,-2,0,-2, &
1,0,-1,3,0,0,-2,-2,0,0,1,0,-1,3,0,0,0,-2,0,-2, &
1,0,0,-1,-1,0,0,0,0,0,1,0,0,-1,-1,2,0,0,0,-2, &
1,0,0,-1,-1,4,-2,0,0,-2,1,0,0,-1,-1,4,0,-2,0,-2, &
1,0,0,-1,0,0,-1,0,0,0,1,0,0,-1,0,0,0,0,-1,0, &
1,0,0,-1,0,0,0,0,0,-1,1,0,0,-1,0,1,-2,0,0,0, &
1,0,0,-1,0,1,-1,-1,0,0,1,0,0,-1,0,1,-1,0,-1,0, &
1,0,0,-1,0,1,0,-1,0,-1,1,0,0,-1,0,1,0,0,-1,-1, &
1,0,0,-1,0,1,0,0,0,-2,1,0,0,-1,0,3,-2,-2,0,0, &
1,0,0,-1,0,3,-2,0,-2,0,1,0,0,-1,0,3,-2,0,0,-2, &
1,0,0,-1,0,3,0,-2,0,-2,1,0,0,-1,0,3,0,0,-2,-2, &
1,0,0,-1,1,-1,-1,0,0,0,1,0,0,-1,1,-1,0,0,-1,0, &
1,0,0,-1,1,0,-2,0,0,0,1,0,0,-1,1,0,-1,0,-1,0, &
1,0,0,-1,1,0,0,0,-1,-1,1,0,0,-1,1,0,0,0,0,-2, &
1,0,0,-1,1,2,-2,-2,0,0,1,0,0,-1,1,2,-2,0,-2,0, &
1,0,0,-1,1,2,-2,0,0,-2,1,0,0,-1,1,2,0,-2,0,-2, &
1,0,0,-1,1,2,0,0,-2,-2,1,0,0,-1,2,1,-2,-2,0,0, &
1,0,0,-1,2,1,-2,0,-2,0,1,0,0,-1,2,1,-2,0,0,-2, &
1,0,0,-1,2,1,0,-2,0,-2,1,0,0,-1,2,1,0,0,-2,-2, &
1,0,0,-1,3,0,-2,-2,0,0,1,0,0,-1,3,0,-2,0,-2,0, &
1,0,0,-1,3,0,-2,0,0,-2,1,0,0,-1,3,0,0,-2,0,-2, &
1,0,0,-1,3,0,0,0,-2,-2,1,0,0,-1,4,-1,-2,0,0,-2, &
1,0,0,0,-1,0,0,-1,0,0,1,0,0,0,-1,0,0,0,-1,0, &
1,0,0,0,-1,0,0,0,0,-1,1,0,0,0,-1,1,-1,-1,0,0, &
1,0,0,0,-1,1,-1,0,0,-1,1,0,0,0,-1,1,0,-2,0,0, &
1,0,0,0,-1,1,0,-1,-1,0,1,0,0,0,-1,1,0,0,-1,-1, &
1,0,0,0,-1,1,0,0,0,-2,1,0,0,0,-1,3,-2,-2,0,0, &
1,0,0,0,-1,3,-2,0,0,-2,1,0,0,0,-1,3,0,-2,-2,0, &
1,0,0,0,-1,3,0,-2,0,-2,1,0,0,0,-1,3,0,0,-2,-2, &
1,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0,0,-1,0,-1,0, &
1,0,0,0,0,0,-1,0,0,-1,1,0,0,0,0,0,0,-1,-1,0, &
1,0,0,0,0,0,0,-1,0,-1,1,0,0,0,0,0,0,0,-1,-1, &
1,0,0,0,0,2,-2,-2,0,0,1,0,0,0,0,2,-2,0,-2,0, &
1,0,0,0,0,2,-2,0,0,-2,1,0,0,0,0,2,0,-2,-2,0, &
1,0,0,0,0,2,0,-2,0,-2,1,0,0,0,0,2,0,0,-2,-2, &
1,0,0,0,1,-1,-1,0,-1,0,1,0,0,0,1,-1,0,0,-1,-1, &
1,0,0,0,1,-1,0,0,0,-2,1,0,0,0,1,1,-2,-2,0,0, &
1,0,0,0,1,1,-2,0,-2,0,1,0,0,0,1,1,-2,0,0,-2, &
1,0,0,0,1,1,0,-2,-2,0,1,0,0,0,1,1,0,-2,0,-2, &
1,0,0,0,1,1,0,0,-2,-2,1,0,0,0,2,0,-2,-2,0,0, &
1,0,0,0,2,0,-2,0,-2,0,1,0,0,0,2,0,-2,0,0,-2, &
1,0,0,0,2,0,0,-2,-2,0,1,0,0,0,2,0,0,-2,0,-2, &
1,0,0,0,2,0,0,0,-2,-2,1,0,0,0,3,-1,-2,0,0,-2, &
1,0,0,0,3,-1,0,-2,0,-2,1,0,0,1,-1,-1,0,-1,0,0, &
1,0,0,1,-1,-1,0,0,-1,0,1,0,0,1,-1,0,0,-2,0,0, &
1,0,0,1,-1,0,0,-1,-1,0,1,0,0,1,-1,0,0,0,-1,-1, &
1,0,0,1,-1,0,0,0,0,-2,1,0,0,1,-1,2,-2,-2,0,0, &
1,0,0,1,-1,2,-2,0,0,-2,1,0,0,1,-1,2,0,-2,-2,0, &
1,0,0,1,-1,2,0,-2,0,-2,1,0,0,1,-1,2,0,0,-2,-2, &
1,0,0,1,0,-1,0,-1,-1,0,1,0,0,1,0,-1,0,0,-1,-1, &
1,0,0,1,0,-1,0,0,0,-2,1,0,0,1,0,1,-2,-2,0,0, &
1,0,0,1,0,1,-2,0,-2,0,1,0,0,1,0,1,-2,0,0,-2, &
1,0,0,1,0,1,0,-2,-2,0,1,0,0,1,0,1,0,-2,0,-2, &
1,0,0,1,0,1,0,0,-2,-2,1,0,0,1,1,0,-2,-2,0,0, &
1,0,0,1,1,0,-2,0,-2,0,1,0,0,1,1,0,-2,0,0,-2, &
1,0,0,1,1,0,0,-2,-2,0,1,0,0,1,1,0,0,-2,0,-2, &
1,0,0,1,1,0,0,0,-2,-2,1,0,0,1,2,-1,-2,0,0,-2, &
1,0,0,1,2,-1,0,-2,0,-2,1,0,0,2,-1,1,-2,-2,0,0, &
1,0,0,2,-1,1,-2,0,0,-2,1,0,0,2,-1,1,0,-2,-2,0, &
1,0,0,2,-1,1,0,-2,0,-2,1,0,0,2,-1,1,0,0,-2,-2, &
1,0,0,2,0,0,-2,-2,0,0,1,0,0,2,0,0,-2,0,-2,0, &
1,0,0,2,0,0,-2,0,0,-2,1,0,0,2,0,0,0,-2,-2,0, &
1,0,0,2,0,0,0,-2,0,-2,1,0,0,2,0,0,0,0,-2,-2, &
1,0,0,2,1,-1,-2,0,0,-2,1,0,0,2,1,-1,0,-2,0,-2, &
1,0,0,3,-1,0,-2,-2,0,0,1,0,0,3,-1,0,-2,0,0,-2, &
1,0,0,3,-1,0,0,-2,-2,0,1,0,0,3,-1,0,0,-2,0,-2, &
1,0,0,3,-1,0,0,0,-2,-2,1,0,0,3,0,-1,-2,0,0,-2, &
1,0,0,3,0,-1,0,-2,0,-2,1,0,0,4,-1,-1,0,-2,0,-2, &
1,0,1,-1,-1,1,-1,0,0,-1,1,0,1,-1,-1,1,0,-1,0,-1, &
1,0,1,-1,-1,3,-2,0,0,-2,1,0,1,-1,-1,3,0,-2,0,-2, &
1,0,1,-1,0,0,-2,0,0,0,1,0,1,-1,0,0,-1,0,0,-1, &
1,0,1,-1,0,0,0,0,-1,-1,1,0,1,-1,0,2,-2,-2,0,0, &
1,0,1,-1,0,2,-2,0,-2,0,1,0,1,-1,0,2,-2,0,0,-2, &
1,0,1,-1,0,2,0,-2,0,-2,1,0,1,-1,0,2,0,0,-2,-2, &
1,0,1,-1,1,1,-2,-2,0,0,1,0,1,-1,1,1,-2,0,-2,0, &
1,0,1,-1,1,1,-2,0,0,-2,1,0,1,-1,1,1,0,-2,0,-2, &
1,0,1,-1,1,1,0,0,-2,-2,1,0,1,-1,2,0,-2,-2,0,0, &
1,0,1,-1,2,0,-2,0,-2,0,1,0,1,-1,2,0,-2,0,0,-2, &
1,0,1,-1,2,0,0,-2,0,-2,1,0,1,-1,2,0,0,0,-2,-2, &
1,0,1,-1,3,-1,-2,0,0,-2,1,0,1,-1,3,-1,0,0,-2,-2, &
1,0,1,0,-1,0,-1,-1,0,0,1,0,1,0,-1,0,-1,0,0,-1, &
1,0,1,0,-1,0,0,-1,-1,0,1,0,1,0,-1,0,0,0,-1,-1, &
1,0,1,0,-1,2,-2,-2,0,0,1,0,1,0,-1,2,-2,0,0,-2, &
1,0,1,0,-1,2,0,-2,-2,0,1,0,1,0,-1,2,0,-2,0,-2, &
1,0,1,0,-1,2,0,0,-2,-2,1,0,1,0,0,-1,-1,0,0,-1, &
1,0,1,0,0,-1,0,0,-2,0,1,0,1,0,0,-1,0,0,-1,-1, &
1,0,1,0,0,1,-2,-2,0,0,1,0,1,0,0,1,-2,0,-2,0, &
1,0,1,0,0,1,-2,0,0,-2,1,0,1,0,0,1,0,-2,-2,0, &
1,0,1,0,0,1,0,-2,0,-2,1,0,1,0,0,1,0,0,-2,-2, &
1,0,1,0,1,0,-2,-2,0,0,1,0,1,0,1,0,-2,0,-2,0, &
1,0,1,0,1,0,-2,0,0,-2,1,0,1,0,1,0,0,-2,-2,0, &
1,0,1,0,1,0,0,-2,0,-2,1,0,1,0,1,0,0,0,-2,-2, &
1,0,1,0,2,-1,-2,0,-2,0,1,0,1,0,2,-1,-2,0,0,-2, &
1,0,1,0,2,-1,0,-2,-2,0,1,0,1,0,2,-1,0,-2,0,-2, &
1,0,1,0,2,-1,0,0,-2,-2,1,0,1,1,-1,-1,0,-1,0,-1, &
1,0,1,1,-1,-1,0,0,-1,-1,1,0,1,1,-1,1,-2,-2,0,0, &
1,0,1,1,-1,1,-2,0,0,-2,1,0,1,1,-1,1,0,-2,-2,0, &
1,0,1,1,-1,1,0,-2,0,-2,1,0,1,1,-1,1,0,0,-2,-2, &
1,0,1,1,0,0,-2,-2,0,0,1,0,1,1,0,0,-2,0,-2,0, &
1,0,1,1,0,0,-2,0,0,-2,1,0,1,1,0,0,0,-2,-2,0, &
1,0,1,1,0,0,0,-2,0,-2,1,0,1,1,0,0,0,0,-2,-2, &
1,0,1,1,1,-1,-2,0,-2,0,1,0,1,1,1,-1,-2,0,0,-2, &
1,0,1,1,1,-1,0,-2,-2,0,1,0,1,1,1,-1,0,-2,0,-2, &
1,0,1,1,1,-1,0,0,-2,-2,1,0,1,2,-1,0,-2,-2,0,0, &
1,0,1,2,-1,0,-2,0,0,-2,1,0,1,2,-1,0,0,-2,-2,0, &
1,0,1,2,-1,0,0,-2,0,-2,1,0,1,2,-1,0,0,0,-2,-2, &
1,0,1,2,0,-1,-2,0,-2,0,1,0,1,2,0,-1,-2,0,0,-2, &
1,0,1,2,0,-1,0,-2,-2,0,1,0,1,2,0,-1,0,-2,0,-2, &
1,0,1,2,0,-1,0,0,-2,-2,1,0,1,3,-1,-1,0,-2,0,-2, &
1,0,1,3,-1,-1,0,0,-2,-2,1,0,2,-1,-1,2,-2,0,0,-2, &
1,0,2,-1,-1,2,0,-2,0,-2,1,0,2,-1,0,1,-2,-2,0,0, &
1,0,2,-1,0,1,-2,0,-2,0,1,0,2,-1,0,1,-2,0,0,-2, &
1,0,2,-1,0,1,0,-2,0,-2,1,0,2,-1,0,1,0,0,-2,-2, &
1,0,2,-1,1,0,-2,-2,0,0,1,0,2,-1,1,0,-2,0,-2,0, &
1,0,2,-1,1,0,-2,0,0,-2,1,0,2,-1,1,0,0,-2,0,-2, &
1,0,2,-1,1,0,0,0,-2,-2,1,0,2,-1,2,-1,-2,0,0,-2, &
1,0,2,-1,2,-1,0,0,-2,-2,1,0,2,0,-1,1,-2,-2,0,0, &
1,0,2,0,-1,1,-2,0,0,-2,1,0,2,0,-1,1,0,-2,-2,0, &
1,0,2,0,-1,1,0,-2,0,-2,1,0,2,0,-1,1,0,0,-2,-2, &
1,0,2,0,0,0,-2,-2,0,0,1,0,2,0,0,0,-2,0,-2,0, &
1,0,2,0,0,0,-2,0,0,-2,1,0,2,0,0,0,0,-2,-2,0, &
1,0,2,0,0,0,0,-2,0,-2,1,0,2,0,0,0,0,0,-2,-2, &
1,0,2,0,1,-1,-2,0,-2,0,1,0,2,0,1,-1,-2,0,0,-2, &
1,0,2,0,1,-1,0,-2,-2,0,1,0,2,0,1,-1,0,-2,0,-2, &
1,0,2,0,1,-1,0,0,-2,-2,1,0,2,1,-1,0,-2,-2,0,0, &
1,0,2,1,-1,0,-2,0,0,-2,1,0,2,1,-1,0,0,-2,-2,0, &
1,0,2,1,-1,0,0,-2,0,-2,1,0,2,1,-1,0,0,0,-2,-2, &
1,0,2,1,0,-1,-2,0,-2,0,1,0,2,1,0,-1,-2,0,0,-2, &
1,0,2,1,0,-1,0,-2,-2,0,1,0,2,1,0,-1,0,-2,0,-2, &
1,0,2,1,0,-1,0,0,-2,-2,1,0,2,2,-1,-1,0,-2,0,-2, &
1,0,2,2,-1,-1,0,0,-2,-2,1,0,3,-1,0,0,-2,-2,0,0, &
1,0,3,-1,0,0,-2,0,-2,0,1,0,3,0,-1,0,-2,-2,0,0, &
1,0,3,0,-1,0,0,-2,-2,0,1,0,3,0,0,-1,-2,0,-2,0, &
1,0,3,0,0,-1,0,-2,-2,0,1,1,-1,-1,-1,0,0,0,0,0, &
1,1,-1,-1,0,-1,0,0,0,0,1,1,-1,-1,0,0,0,-1,0,0, &
1,1,-1,-1,0,0,0,0,-1,0,1,1,-1,-1,0,0,0,0,0,-1, &
1,1,-1,-1,0,1,0,-1,0,-1,1,1,-1,-1,0,3,-2,-2,0,0, &
1,1,-1,-1,0,3,-2,0,-2,0,1,1,-1,-1,0,3,0,-2,0,-2, &
1,1,-1,-1,0,3,0,0,-2,-2,1,1,-1,-1,1,0,0,0,-1,-1, &
1,1,-1,-1,1,2,-2,-2,0,0,1,1,-1,-1,1,2,-2,0,-2,0, &
1,1,-1,-1,1,2,0,-2,0,-2,1,1,-1,-1,1,2,0,0,-2,-2, &
1,1,-1,-1,2,1,-2,-2,0,0,1,1,-1,-1,2,1,-2,0,-2,0, &
1,1,-1,-1,2,1,0,-2,0,-2,1,1,-1,-1,2,1,0,0,-2,-2, &
1,1,-1,-1,3,0,-2,-2,0,0,1,1,-1,-1,3,0,-2,0,-2,0, &
1,1,-1,-1,3,0,0,-2,0,-2,1,1,-1,-1,3,0,0,0,-2,-2, &
1,1,-1,0,-1,0,0,0,-1,0,1,1,-1,0,-1,0,0,0,0,-1, &
1,1,-1,0,-1,1,0,-1,-1,0,1,1,-1,0,-1,1,0,-1,0,-1, &
1,1,-1,0,0,-1,0,-1,0,0,1,1,-1,0,0,-1,0,0,0,-1, &
1,1,-1,0,0,0,0,-2,0,0,1,1,-1,0,0,0,0,-1,0,-1, &
1,1,-1,0,0,0,0,0,-2,0,1,1,-1,0,0,0,0,0,-1,-1, &
1,1,-1,0,0,2,-2,-2,0,0,1,1,-1,0,0,2,-2,0,-2,0, &
1,1,-1,0,0,2,0,-2,-2,0,1,1,-1,0,0,2,0,-2,0,-2, &
1,1,-1,0,0,2,0,0,-2,-2,1,1,-1,0,1,-1,0,-1,-1,0, &
1,1,-1,0,1,-1,0,0,-1,-1,1,1,-1,0,1,1,-2,-2,0,0, &
1,1,-1,0,1,1,-2,0,-2,0,1,1,-1,0,1,1,0,-2,-2,0, &
1,1,-1,0,1,1,0,-2,0,-2,1,1,-1,0,1,1,0,0,-2,-2, &
1,1,-1,0,2,0,-2,-2,0,0,1,1,-1,0,2,0,-2,0,-2,0, &
1,1,-1,0,2,0,0,-2,-2,0,1,1,-1,0,2,0,0,-2,0,-2, &
1,1,-1,0,2,0,0,0,-2,-2,1,1,-1,1,0,1,-2,-2,0,0, &
1,1,-1,1,0,1,-2,0,-2,0,1,1,-1,1,0,1,0,-2,-2,0, &
1,1,-1,1,0,1,0,-2,0,-2,1,1,-1,1,0,1,0,0,-2,-2, &
1,1,-1,1,1,0,-2,-2,0,0,1,1,-1,1,1,0,-2,0,-2,0, &
1,1,-1,1,1,0,0,-2,-2,0,1,1,-1,1,1,0,0,-2,0,-2, &
1,1,-1,1,1,0,0,0,-2,-2,1,1,-1,2,0,0,-2,-2,0,0, &
1,1,-1,2,0,0,-2,0,-2,0,1,1,-1,2,0,0,0,-2,-2,0, &
1,1,-1,2,0,0,0,-2,0,-2,1,1,-1,2,0,0,0,0,-2,-2, &
1,1,0,-1,-1,1,-1,0,0,-1,1,1,0,-1,-1,1,0,-1,0,-1, &
1,1,0,-1,-1,3,-2,0,0,-2,1,1,0,-1,-1,3,0,-2,0,-2, &
1,1,0,-1,0,0,-1,-1,0,0,1,1,0,-1,0,0,-1,0,-1,0, &
1,1,0,-1,0,0,0,-1,0,-1,1,1,0,-1,0,0,0,0,-1,-1, &
1,1,0,-1,0,2,-2,-2,0,0,1,1,0,-1,0,2,-2,0,-2,0, &
1,1,0,-1,0,2,-2,0,0,-2,1,1,0,-1,0,2,0,-2,0,-2, &
1,1,0,-1,0,2,0,0,-2,-2,1,1,0,-1,1,-1,-1,0,0,-1, &
1,1,0,-1,1,-1,0,0,-1,-1,1,1,0,-1,1,1,-2,-2,0,0, &
1,1,0,-1,1,1,-2,0,-2,0,1,1,0,-1,1,1,-2,0,0,-2, &
1,1,0,-1,1,1,0,-2,0,-2,1,1,0,-1,1,1,0,0,-2,-2, &
1,1,0,-1,2,0,-2,-2,0,0,1,1,0,-1,2,0,-2,0,-2,0, &
1,1,0,-1,2,0,-2,0,0,-2,1,1,0,-1,2,0,0,-2,0,-2, &
1,1,0,-1,2,0,0,0,-2,-2,1,1,0,-1,3,-1,-2,0,0,-2, &
1,1,0,-1,3,-1,0,0,-2,-2,1,1,0,0,-1,0,0,-2,0,0, &
1,1,0,0,-1,0,0,-1,0,-1,1,1,0,0,-1,0,0,0,-1,-1, &
1,1,0,0,-1,2,-2,-2,0,0,1,1,0,0,-1,2,-2,0,0,-2, &
1,1,0,0,-1,2,0,-2,-2,0,1,1,0,0,-1,2,0,-2,0,-2, &
1,1,0,0,-1,2,0,0,-2,-2,1,1,0,0,0,-1,0,-1,0,-1, &
1,1,0,0,0,-1,0,0,-2,0,1,1,0,0,0,-1,0,0,-1,-1, &
1,1,0,0,0,1,-2,-2,0,0,1,1,0,0,0,1,-2,0,-2,0, &
1,1,0,0,0,1,-2,0,0,-2,1,1,0,0,0,1,0,-2,-2,0, &
1,1,0,0,0,1,0,-2,0,-2,1,1,0,0,0,1,0,0,-2,-2, &
1,1,0,0,1,0,-2,-2,0,0,1,1,0,0,1,0,-2,0,-2,0, &
1,1,0,0,1,0,-2,0,0,-2,1,1,0,0,1,0,0,-2,-2,0, &
1,1,0,0,1,0,0,-2,0,-2,1,1,0,0,1,0,0,0,-2,-2, &
1,1,0,0,2,-1,-2,0,-2,0,1,1,0,0,2,-1,-2,0,0,-2, &
1,1,0,0,2,-1,0,-2,-2,0,1,1,0,0,2,-1,0,-2,0,-2, &
1,1,0,0,2,-1,0,0,-2,-2,1,1,0,1,-1,1,-2,-2,0,0, &
1,1,0,1,-1,1,-2,0,0,-2,1,1,0,1,-1,1,0,-2,-2,0, &
1,1,0,1,-1,1,0,-2,0,-2,1,1,0,1,-1,1,0,0,-2,-2, &
1,1,0,1,0,0,-2,-2,0,0,1,1,0,1,0,0,-2,0,-2,0, &
1,1,0,1,0,0,-2,0,0,-2,1,1,0,1,0,0,0,-2,-2,0, &
1,1,0,1,0,0,0,-2,0,-2,1,1,0,1,0,0,0,0,-2,-2, &
1,1,0,1,1,-1,-2,0,-2,0,1,1,0,1,1,-1,-2,0,0,-2, &
1,1,0,1,1,-1,0,-2,-2,0,1,1,0,1,1,-1,0,-2,0,-2, &
1,1,0,1,1,-1,0,0,-2,-2,1,1,0,2,-1,0,-2,-2,0,0, &
1,1,0,2,-1,0,-2,0,0,-2,1,1,0,2,-1,0,0,-2,-2,0, &
1,1,0,2,-1,0,0,-2,0,-2,1,1,0,2,-1,0,0,0,-2,-2, &
1,1,0,2,0,-1,-2,0,-2,0,1,1,0,2,0,-1,-2,0,0,-2, &
1,1,0,2,0,-1,0,-2,-2,0,1,1,0,2,0,-1,0,-2,0,-2, &
1,1,0,2,0,-1,0,0,-2,-2,1,1,0,3,-1,-1,0,-2,0,-2, &
1,1,0,3,-1,-1,0,0,-2,-2,1,1,1,-1,-1,0,-1,-1,0,0, &
1,1,1,-1,-1,2,-2,0,0,-2,1,1,1,-1,-1,2,0,-2,0,-2, &
1,1,1,-1,0,-1,-1,0,-1,0,1,1,1,-1,0,1,-2,-2,0,0, &
1,1,1,-1,0,1,-2,0,-2,0,1,1,1,-1,0,1,-2,0,0,-2, &
1,1,1,-1,0,1,0,-2,0,-2,1,1,1,-1,0,1,0,0,-2,-2, &
1,1,1,-1,1,0,-2,-2,0,0,1,1,1,-1,1,0,-2,0,-2,0, &
1,1,1,-1,1,0,-2,0,0,-2,1,1,1,-1,1,0,0,-2,0,-2, &
1,1,1,-1,1,0,0,0,-2,-2,1,1,1,-1,2,-1,-2,0,0,-2, &
1,1,1,-1,2,-1,0,0,-2,-2,1,1,1,0,-1,-1,0,-1,-1,0, &
1,1,1,0,-1,1,-2,-2,0,0,1,1,1,0,-1,1,-2,0,0,-2, &
1,1,1,0,-1,1,0,-2,-2,0,1,1,1,0,-1,1,0,-2,0,-2, &
1,1,1,0,-1,1,0,0,-2,-2,1,1,1,0,0,0,-2,-2,0,0, &
1,1,1,0,0,0,-2,0,-2,0,1,1,1,0,0,0,-2,0,0,-2, &
1,1,1,0,0,0,0,-2,-2,0,1,1,1,0,0,0,0,-2,0,-2, &
1,1,1,0,0,0,0,0,-2,-2,1,1,1,0,1,-1,-2,0,-2,0, &
1,1,1,0,1,-1,-2,0,0,-2,1,1,1,0,1,-1,0,-2,-2,0, &
1,1,1,0,1,-1,0,-2,0,-2,1,1,1,0,1,-1,0,0,-2,-2, &
1,1,1,1,-1,0,-2,-2,0,0,1,1,1,1,-1,0,-2,0,0,-2, &
1,1,1,1,-1,0,0,-2,-2,0,1,1,1,1,-1,0,0,-2,0,-2, &
1,1,1,1,-1,0,0,0,-2,-2,1,1,1,1,0,-1,-2,0,-2,0, &
1,1,1,1,0,-1,-2,0,0,-2,1,1,1,1,0,-1,0,-2,-2,0, &
1,1,1,1,0,-1,0,-2,0,-2,1,1,1,1,0,-1,0,0,-2,-2, &
1,1,1,2,-1,-1,0,-2,0,-2,1,1,1,2,-1,-1,0,0,-2,-2, &
1,1,2,-1,0,0,-2,-2,0,0,1,1,2,-1,0,0,-2,0,-2,0, &
1,1,2,0,-1,0,-2,-2,0,0,1,1,2,0,-1,0,0,-2,-2,0, &
1,1,2,0,0,-1,-2,0,-2,0,1,1,2,0,0,-1,0,-2,-2,0, &
1,2,-1,-1,0,0,0,-1,0,-1,1,2,-1,-1,0,0,0,0,-1,-1, &
1,2,-1,-1,0,2,-2,-2,0,0,1,2,-1,-1,0,2,-2,0,-2,0, &
1,2,-1,-1,0,2,0,-2,0,-2,1,2,-1,-1,0,2,0,0,-2,-2, &
1,2,-1,-1,1,1,-2,-2,0,0,1,2,-1,-1,1,1,-2,0,-2,0, &
1,2,-1,-1,1,1,0,-2,0,-2,1,2,-1,-1,1,1,0,0,-2,-2, &
1,2,-1,-1,2,0,-2,-2,0,0,1,2,-1,-1,2,0,-2,0,-2,0, &
1,2,-1,-1,2,0,0,-2,0,-2,1,2,-1,-1,2,0,0,0,-2,-2, &
1,2,-1,-1,3,-1,0,0,-2,-2,1,2,-1,0,0,1,-2,-2,0,0, &
1,2,-1,0,0,1,-2,0,-2,0,1,2,-1,0,0,1,0,-2,-2,0, &
1,2,-1,0,0,1,0,-2,0,-2,1,2,-1,0,0,1,0,0,-2,-2, &
1,2,-1,0,1,0,-2,-2,0,0,1,2,-1,0,1,0,-2,0,-2,0, &
1,2,-1,0,1,0,0,-2,-2,0,1,2,-1,0,1,0,0,-2,0,-2, &
1,2,-1,0,1,0,0,0,-2,-2,1,2,-1,0,2,-1,0,-2,-2,0, &
1,2,-1,0,2,-1,0,0,-2,-2,1,2,-1,1,0,0,-2,-2,0,0, &
1,2,-1,1,0,0,-2,0,-2,0,1,2,-1,1,0,0,0,-2,-2,0, &
1,2,-1,1,0,0,0,-2,0,-2,1,2,-1,1,0,0,0,0,-2,-2, &
1,2,-1,1,1,-1,0,-2,-2,0,1,2,-1,1,1,-1,0,0,-2,-2, &
1,2,-1,2,0,-1,0,-2,-2,0,1,2,-1,2,0,-1,0,0,-2,-2, &
1,2,0,-1,-1,2,-2,0,0,-2,1,2,0,-1,-1,2,0,-2,0,-2, &
1,2,0,-1,0,1,-2,-2,0,0,1,2,0,-1,0,1,-2,0,-2,0, &
1,2,0,-1,0,1,-2,0,0,-2,1,2,0,-1,0,1,0,-2,0,-2, &
1,2,0,-1,0,1,0,0,-2,-2,1,2,0,-1,1,0,-2,-2,0,0, &
1,2,0,-1,1,0,-2,0,-2,0,1,2,0,-1,1,0,-2,0,0,-2, &
1,2,0,-1,1,0,0,-2,0,-2,1,2,0,-1,1,0,0,0,-2,-2, &
1,2,0,-1,2,-1,-2,0,0,-2,1,2,0,-1,2,-1,0,0,-2,-2, &
1,2,0,0,-1,1,-2,-2,0,0,1,2,0,0,-1,1,-2,0,0,-2, &
1,2,0,0,-1,1,0,-2,-2,0,1,2,0,0,-1,1,0,-2,0,-2, &
1,2,0,0,-1,1,0,0,-2,-2,1,2,0,0,0,0,-2,-2,0,0, &
1,2,0,0,0,0,-2,0,-2,0,1,2,0,0,0,0,-2,0,0,-2, &
1,2,0,0,0,0,0,-2,-2,0,1,2,0,0,0,0,0,-2,0,-2, &
1,2,0,0,0,0,0,0,-2,-2,1,2,0,0,1,-1,-2,0,-2,0, &
1,2,0,0,1,-1,-2,0,0,-2,1,2,0,0,1,-1,0,-2,-2,0, &
1,2,0,0,1,-1,0,-2,0,-2,1,2,0,0,1,-1,0,0,-2,-2, &
1,2,0,1,-1,0,-2,-2,0,0,1,2,0,1,-1,0,-2,0,0,-2, &
1,2,0,1,-1,0,0,-2,-2,0,1,2,0,1,-1,0,0,-2,0,-2, &
1,2,0,1,-1,0,0,0,-2,-2,1,2,0,1,0,-1,-2,0,-2,0, &
1,2,0,1,0,-1,-2,0,0,-2,1,2,0,1,0,-1,0,-2,-2,0, &
1,2,0,1,0,-1,0,-2,0,-2,1,2,0,1,0,-1,0,0,-2,-2, &
1,2,0,2,-1,-1,0,-2,0,-2,1,2,0,2,-1,-1,0,0,-2,-2, &
1,2,1,-1,0,0,-2,-2,0,0,1,2,1,-1,0,0,-2,0,-2,0, &
1,2,1,0,-1,0,-2,-2,0,0,1,2,1,0,-1,0,0,-2,-2,0, &
1,2,1,0,0,-1,-2,0,-2,0,1,2,1,0,0,-1,0,-2,-2,0, &
1,3,-1,-1,0,1,-2,-2,0,0,1,3,-1,-1,0,1,-2,0,-2,0, &
1,3,-1,-1,0,1,0,-2,0,-2,1,3,-1,-1,0,1,0,0,-2,-2, &
1,3,-1,-1,1,0,-2,-2,0,0,1,3,-1,-1,1,0,-2,0,-2,0, &
1,3,-1,-1,1,0,0,-2,0,-2,1,3,-1,-1,1,0,0,0,-2,-2, &
1,3,-1,-1,2,-1,0,0,-2,-2,1,3,-1,0,0,0,-2,-2,0,0, &
1,3,-1,0,0,0,-2,0,-2,0,1,3,-1,0,0,0,0,-2,-2,0, &
1,3,-1,0,0,0,0,-2,0,-2,1,3,-1,0,0,0,0,0,-2,-2, &
1,3,-1,0,1,-1,0,-2,-2,0,1,3,-1,0,1,-1,0,0,-2,-2, &
1,3,-1,1,0,-1,0,-2,-2,0,1,3,-1,1,0,-1,0,0,-2,-2, &
1,3,0,-1,0,0,-2,-2,0,0,1,3,0,-1,0,0,-2,0,-2,0, &
1,3,0,0,-1,0,-2,-2,0,0,1,3,0,0,-1,0,0,-2,-2,0, &
1,3,0,0,0,-1,-2,0,-2,0,1,3,0,0,0,-1,0,-2,-2,0, &
1,4,-1,-1,0,0,-2,-2,0,0,1,4,-1,-1,0,0,-2,0,-2,0, &
1,4,-1,0,0,-1,0,-2,-2,0,2,-1,-1,-1,0,0,0,0,0,0, &
2,-1,-1,-1,0,4,-2,0,-2,0,2,-1,-1,-1,1,3,-2,0,-2,0, &
2,-1,-1,-1,2,2,-2,0,-2,0,2,-1,-1,0,-1,0,0,0,0,0, &
2,-1,-1,0,-1,4,0,-2,-2,0,2,-1,-1,0,0,3,-2,0,-2,0, &
2,-1,-1,0,0,3,0,-2,-2,0,2,-1,-1,0,1,2,-2,0,-2,0, &
2,-1,-1,0,1,2,0,-2,-2,0,2,-1,-1,1,-1,3,0,-2,-2,0, &
2,-1,-1,1,0,2,-2,0,-2,0,2,-1,-1,1,0,2,0,-2,-2,0, &
2,-1,-1,2,-1,2,0,-2,-2,0,2,-1,0,-1,-1,0,0,0,0,0, &
2,-1,0,-1,-1,4,-2,0,0,-2,2,-1,0,-1,0,0,0,0,-1,0, &
2,-1,0,-1,0,0,0,0,0,-1,2,-1,0,-1,0,1,-2,0,0,0, &
2,-1,0,-1,0,3,-2,0,-2,0,2,-1,0,-1,0,3,-2,0,0,-2, &
2,-1,0,-1,1,2,-2,0,-2,0,2,-1,0,-1,1,2,-2,0,0,-2, &
2,-1,0,-1,2,1,-2,0,-2,0,2,-1,0,-1,2,1,-2,0,0,-2, &
2,-1,0,-1,3,0,-2,0,0,-2,2,-1,0,0,-1,0,0,0,-1,0, &
2,-1,0,0,-1,0,0,0,0,-1,2,-1,0,0,-1,1,-1,0,0,-1, &
2,-1,0,0,-1,1,0,-1,-1,0,2,-1,0,0,-1,3,-2,-2,0,0, &
2,-1,0,0,-1,3,-2,0,0,-2,2,-1,0,0,-1,3,0,-2,-2,0, &
2,-1,0,0,-1,3,0,0,-2,-2,2,-1,0,0,0,0,-1,0,-1,0, &
2,-1,0,0,0,0,0,0,-1,-1,2,-1,0,0,0,2,-2,-2,0,0, &
2,-1,0,0,0,2,-2,0,-2,0,2,-1,0,0,0,2,-2,0,0,-2, &
2,-1,0,0,0,2,0,-2,-2,0,2,-1,0,0,0,2,0,0,-2,-2, &
2,-1,0,0,1,1,-2,-2,0,0,2,-1,0,0,1,1,-2,0,-2,0, &
2,-1,0,0,1,1,-2,0,0,-2,2,-1,0,0,1,1,0,-2,-2,0, &
2,-1,0,0,1,1,0,0,-2,-2,2,-1,0,0,2,0,-2,-2,0,0, &
2,-1,0,0,2,0,-2,0,0,-2,2,-1,0,1,-1,0,0,-1,-1,0, &
2,-1,0,1,-1,0,0,0,-1,-1,2,-1,0,1,-1,2,-2,-2,0,0, &
2,-1,0,1,-1,2,-2,0,0,-2,2,-1,0,1,-1,2,0,-2,-2,0, &
2,-1,0,1,-1,2,0,0,-2,-2,2,-1,0,1,0,1,-2,-2,0,0, &
2,-1,0,1,0,1,-2,0,-2,0,2,-1,0,1,0,1,-2,0,0,-2, &
2,-1,0,1,0,1,0,-2,-2,0,2,-1,0,1,0,1,0,0,-2,-2, &
2,-1,0,1,1,0,-2,-2,0,0,2,-1,0,1,1,0,-2,0,0,-2, &
2,-1,0,2,-1,1,-2,-2,0,0,2,-1,0,2,-1,1,-2,0,0,-2, &
2,-1,0,2,-1,1,0,-2,-2,0,2,-1,0,2,-1,1,0,0,-2,-2, &
2,-1,0,2,0,0,-2,-2,0,0,2,-1,0,2,0,0,-2,0,0,-2, &
2,-1,0,3,-1,0,-2,-2,0,0,2,-1,0,3,-1,0,-2,0,0,-2, &
2,-1,1,-1,-1,3,-2,0,0,-2,2,-1,1,-1,0,2,-2,0,-2,0, &
2,-1,1,-1,0,2,-2,0,0,-2,2,-1,1,-1,1,1,-2,0,-2,0, &
2,-1,1,-1,1,1,-2,0,0,-2,2,-1,1,-1,2,0,-2,0,-2,0, &
2,-1,1,-1,2,0,-2,0,0,-2,2,-1,1,0,-1,0,-1,0,0,-1, &
2,-1,1,0,-1,0,0,0,-1,-1,2,-1,1,0,-1,2,-2,-2,0,0, &
2,-1,1,0,-1,2,-2,0,0,-2,2,-1,1,0,-1,2,0,-2,-2,0, &
2,-1,1,0,-1,2,0,0,-2,-2,2,-1,1,0,0,1,-2,-2,0,0, &
2,-1,1,0,0,1,-2,0,-2,0,2,-1,1,0,0,1,-2,0,0,-2, &
2,-1,1,0,0,1,0,-2,-2,0,2,-1,1,0,0,1,0,0,-2,-2, &
2,-1,1,0,1,0,-2,-2,0,0,2,-1,1,0,1,0,-2,0,-2,0, &
2,-1,1,0,1,0,-2,0,0,-2,2,-1,1,0,1,0,0,-2,-2,0, &
2,-1,1,0,1,0,0,0,-2,-2,2,-1,1,1,-1,1,-2,-2,0,0, &
2,-1,1,1,-1,1,-2,0,0,-2,2,-1,1,1,-1,1,0,-2,-2,0, &
2,-1,1,1,-1,1,0,0,-2,-2,2,-1,1,1,0,0,-2,-2,0,0, &
2,-1,1,1,0,0,-2,0,-2,0,2,-1,1,1,0,0,-2,0,0,-2, &
2,-1,1,1,0,0,0,-2,-2,0,2,-1,1,1,0,0,0,0,-2,-2, &
2,-1,1,2,-1,0,-2,-2,0,0,2,-1,1,2,-1,0,-2,0,0,-2, &
2,-1,1,2,-1,0,0,-2,-2,0,2,-1,1,2,-1,0,0,0,-2,-2, &
2,-1,2,-1,-1,2,-2,0,0,-2,2,-1,2,-1,0,1,-2,0,-2,0, &
2,-1,2,-1,0,1,-2,0,0,-2,2,-1,2,-1,1,0,-2,0,-2,0, &
2,-1,2,-1,1,0,-2,0,0,-2,2,-1,2,0,-1,1,-2,-2,0,0, &
2,-1,2,0,-1,1,-2,0,0,-2,2,-1,2,0,-1,1,0,-2,-2,0, &
2,-1,2,0,-1,1,0,0,-2,-2,2,-1,2,0,0,0,-2,-2,0,0, &
2,-1,2,0,0,0,-2,0,-2,0,2,-1,2,0,0,0,-2,0,0,-2, &
2,-1,2,0,0,0,0,-2,-2,0,2,-1,2,0,0,0,0,0,-2,-2, &
2,-1,2,0,1,-1,-2,0,-2,0,2,-1,2,0,1,-1,0,0,-2,-2, &
2,-1,2,1,-1,0,-2,-2,0,0,2,-1,2,1,-1,0,-2,0,0,-2, &
2,-1,2,1,-1,0,0,-2,-2,0,2,-1,2,1,-1,0,0,0,-2,-2, &
2,-1,2,1,0,-1,-2,0,-2,0,2,-1,2,1,0,-1,0,0,-2,-2, &
2,-1,2,2,-1,-1,0,0,-2,-2,2,-1,3,-1,0,0,-2,0,-2,0, &
2,-1,3,0,-1,0,-2,-2,0,0,2,-1,3,0,-1,0,0,-2,-2,0, &
2,0,-1,-1,-1,0,0,0,0,0,2,0,-1,-1,-1,4,0,-2,0,-2, &
2,0,-1,-1,0,0,0,0,-1,0,2,0,-1,-1,0,0,0,0,0,-1, &
2,0,-1,-1,0,1,-1,0,-1,0,2,0,-1,-1,0,1,0,-1,0,-1, &
2,0,-1,-1,0,3,-2,-2,0,0,2,0,-1,-1,0,3,-2,0,-2,0, &
2,0,-1,-1,0,3,0,-2,0,-2,2,0,-1,-1,0,3,0,0,-2,-2, &
2,0,-1,-1,1,0,-1,0,-1,0,2,0,-1,-1,1,0,0,0,-1,-1, &
2,0,-1,-1,1,2,-2,-2,0,0,2,0,-1,-1,1,2,-2,0,-2,0, &
2,0,-1,-1,1,2,0,-2,0,-2,2,0,-1,-1,1,2,0,0,-2,-2, &
2,0,-1,-1,2,1,-2,-2,0,0,2,0,-1,-1,2,1,-2,0,-2,0, &
2,0,-1,-1,2,1,0,-2,0,-2,2,0,-1,-1,2,1,0,0,-2,-2, &
2,0,-1,-1,3,0,-2,-2,0,0,2,0,-1,-1,3,0,0,-2,0,-2, &
2,0,-1,0,-1,0,0,0,-1,0,2,0,-1,0,-1,0,0,0,0,-1, &
2,0,-1,0,-1,1,0,-2,0,0,2,0,-1,0,-1,3,0,-2,-2,0, &
2,0,-1,0,-1,3,0,-2,0,-2,2,0,-1,0,0,0,0,-1,-1,0, &
2,0,-1,0,0,0,0,0,-1,-1,2,0,-1,0,0,2,-2,-2,0,0, &
2,0,-1,0,0,2,-2,0,-2,0,2,0,-1,0,0,2,0,-2,-2,0, &
2,0,-1,0,0,2,0,-2,0,-2,2,0,-1,0,0,2,0,0,-2,-2, &
2,0,-1,0,1,1,-2,-2,0,0,2,0,-1,0,1,1,-2,0,-2,0, &
2,0,-1,0,1,1,0,-2,-2,0,2,0,-1,0,1,1,0,-2,0,-2, &
2,0,-1,0,1,1,0,0,-2,-2,2,0,-1,0,2,0,-2,-2,0,0, &
2,0,-1,0,2,0,0,-2,0,-2,2,0,-1,1,-1,2,0,-2,-2,0, &
2,0,-1,1,-1,2,0,-2,0,-2,2,0,-1,1,0,1,-2,-2,0,0, &
2,0,-1,1,0,1,-2,0,-2,0,2,0,-1,1,0,1,0,-2,-2,0, &
2,0,-1,1,0,1,0,-2,0,-2,2,0,-1,1,0,1,0,0,-2,-2, &
2,0,-1,1,1,0,-2,-2,0,0,2,0,-1,1,1,0,0,-2,0,-2, &
2,0,-1,2,-1,1,0,-2,-2,0,2,0,-1,2,-1,1,0,-2,0,-2, &
2,0,-1,2,0,0,-2,-2,0,0,2,0,-1,2,0,0,0,-2,0,-2, &
2,0,-1,3,-1,0,0,-2,0,-2,2,0,0,-1,-1,3,-2,0,0,-2, &
2,0,0,-1,-1,3,0,-2,0,-2,2,0,0,-1,0,0,-1,0,0,-1, &
2,0,0,-1,0,0,0,0,-1,-1,2,0,0,-1,0,2,-2,-2,0,0, &
2,0,0,-1,0,2,-2,0,-2,0,2,0,0,-1,0,2,-2,0,0,-2, &
2,0,0,-1,0,2,0,-2,0,-2,2,0,0,-1,0,2,0,0,-2,-2, &
2,0,0,-1,1,1,-2,-2,0,0,2,0,0,-1,1,1,-2,0,-2,0, &
2,0,0,-1,1,1,-2,0,0,-2,2,0,0,-1,1,1,0,-2,0,-2, &
2,0,0,-1,1,1,0,0,-2,-2,2,0,0,-1,2,0,-2,-2,0,0, &
2,0,0,-1,2,0,-2,0,-2,0,2,0,0,-1,2,0,-2,0,0,-2, &
2,0,0,-1,2,0,0,-2,0,-2,2,0,0,-1,2,0,0,0,-2,-2, &
2,0,0,0,-1,0,0,-1,0,-1,2,0,0,0,-1,0,0,0,-1,-1, &
2,0,0,0,-1,2,-2,-2,0,0,2,0,0,0,-1,2,-2,0,0,-2, &
2,0,0,0,-1,2,0,-2,-2,0,2,0,0,0,-1,2,0,-2,0,-2, &
2,0,0,0,-1,2,0,0,-2,-2,2,0,0,0,0,1,-2,-2,0,0, &
2,0,0,0,0,1,-2,0,-2,0,2,0,0,0,0,1,-2,0,0,-2, &
2,0,0,0,0,1,0,-2,-2,0,2,0,0,0,0,1,0,-2,0,-2, &
2,0,0,0,0,1,0,0,-2,-2,2,0,0,0,1,0,-2,-2,0,0, &
2,0,0,0,1,0,-2,0,-2,0,2,0,0,0,1,0,-2,0,0,-2, &
2,0,0,0,1,0,0,-2,-2,0,2,0,0,0,1,0,0,-2,0,-2, &
2,0,0,0,1,0,0,0,-2,-2,2,0,0,0,2,-1,-2,0,0,-2, &
2,0,0,0,2,-1,0,-2,0,-2,2,0,0,1,-1,1,-2,-2,0,0, &
2,0,0,1,-1,1,-2,0,0,-2,2,0,0,1,-1,1,0,-2,-2,0, &
2,0,0,1,-1,1,0,-2,0,-2,2,0,0,1,-1,1,0,0,-2,-2, &
2,0,0,1,0,0,-2,-2,0,0,2,0,0,1,0,0,-2,0,-2,0, &
2,0,0,1,0,0,-2,0,0,-2,2,0,0,1,0,0,0,-2,-2,0, &
2,0,0,1,0,0,0,-2,0,-2,2,0,0,1,0,0,0,0,-2,-2, &
2,0,0,1,1,-1,-2,0,0,-2,2,0,0,1,1,-1,0,-2,0,-2, &
2,0,0,2,-1,0,-2,-2,0,0,2,0,0,2,-1,0,-2,0,0,-2, &
2,0,0,2,-1,0,0,-2,-2,0,2,0,0,2,-1,0,0,-2,0,-2, &
2,0,0,2,-1,0,0,0,-2,-2,2,0,0,2,0,-1,-2,0,0,-2, &
2,0,0,2,0,-1,0,-2,0,-2,2,0,1,-1,-1,2,-2,0,0,-2, &
2,0,1,-1,-1,2,0,-2,0,-2,2,0,1,-1,0,1,-2,-2,0,0, &
2,0,1,-1,0,1,-2,0,-2,0,2,0,1,-1,0,1,-2,0,0,-2, &
2,0,1,-1,0,1,0,-2,0,-2,2,0,1,-1,0,1,0,0,-2,-2, &
2,0,1,-1,1,0,-2,-2,0,0,2,0,1,-1,1,0,-2,0,-2,0, &
2,0,1,-1,1,0,-2,0,0,-2,2,0,1,-1,1,0,0,-2,0,-2, &
2,0,1,-1,1,0,0,0,-2,-2,2,0,1,-1,2,-1,-2,0,0,-2, &
2,0,1,-1,2,-1,0,0,-2,-2,2,0,1,0,-1,1,-2,-2,0,0, &
2,0,1,0,-1,1,-2,0,0,-2,2,0,1,0,-1,1,0,-2,-2,0, &
2,0,1,0,-1,1,0,-2,0,-2,2,0,1,0,-1,1,0,0,-2,-2, &
2,0,1,0,0,0,-2,-2,0,0,2,0,1,0,0,0,-2,0,-2,0, &
2,0,1,0,0,0,-2,0,0,-2,2,0,1,0,0,0,0,-2,-2,0, &
2,0,1,0,0,0,0,-2,0,-2,2,0,1,0,0,0,0,0,-2,-2, &
2,0,1,0,1,-1,-2,0,-2,0,2,0,1,0,1,-1,-2,0,0,-2, &
2,0,1,0,1,-1,0,-2,-2,0,2,0,1,0,1,-1,0,-2,0,-2, &
2,0,1,0,1,-1,0,0,-2,-2,2,0,1,1,-1,0,-2,-2,0,0, &
2,0,1,1,-1,0,-2,0,0,-2,2,0,1,1,-1,0,0,-2,-2,0, &
2,0,1,1,-1,0,0,-2,0,-2,2,0,1,1,-1,0,0,0,-2,-2, &
2,0,1,1,0,-1,-2,0,-2,0,2,0,1,1,0,-1,-2,0,0,-2, &
2,0,1,1,0,-1,0,-2,-2,0,2,0,1,1,0,-1,0,-2,0,-2, &
2,0,1,1,0,-1,0,0,-2,-2,2,0,1,2,-1,-1,0,-2,0,-2, &
2,0,1,2,-1,-1,0,0,-2,-2,2,0,2,-1,0,0,-2,-2,0,0, &
2,0,2,-1,0,0,-2,0,-2,0,2,0,2,0,-1,0,-2,-2,0,0, &
2,0,2,0,-1,0,0,-2,-2,0,2,0,2,0,0,-1,-2,0,-2,0, &
2,0,2,0,0,-1,0,-2,-2,0,2,1,-1,-1,-1,3,0,-2,0,-2, &
2,1,-1,-1,0,0,0,-1,0,-1,2,1,-1,-1,0,0,0,0,-1,-1, &
2,1,-1,-1,0,2,-2,-2,0,0,2,1,-1,-1,0,2,-2,0,-2,0, &
2,1,-1,-1,0,2,0,-2,0,-2,2,1,-1,-1,0,2,0,0,-2,-2, &
2,1,-1,-1,1,1,-2,-2,0,0,2,1,-1,-1,1,1,-2,0,-2,0, &
2,1,-1,-1,1,1,0,-2,0,-2,2,1,-1,-1,1,1,0,0,-2,-2, &
2,1,-1,-1,2,0,-2,-2,0,0,2,1,-1,-1,2,0,-2,0,-2,0, &
2,1,-1,-1,2,0,0,-2,0,-2,2,1,-1,-1,2,0,0,0,-2,-2, &
2,1,-1,0,-1,2,0,-2,-2,0,2,1,-1,0,-1,2,0,-2,0,-2, &
2,1,-1,0,0,1,-2,-2,0,0,2,1,-1,0,0,1,-2,0,-2,0, &
2,1,-1,0,0,1,0,-2,-2,0,2,1,-1,0,0,1,0,-2,0,-2, &
2,1,-1,0,0,1,0,0,-2,-2,2,1,-1,0,1,0,-2,-2,0,0, &
2,1,-1,0,1,0,-2,0,-2,0,2,1,-1,0,1,0,0,-2,-2,0, &
2,1,-1,0,1,0,0,-2,0,-2,2,1,-1,0,1,0,0,0,-2,-2, &
2,1,-1,1,-1,1,0,-2,-2,0,2,1,-1,1,-1,1,0,-2,0,-2, &
2,1,-1,1,0,0,-2,-2,0,0,2,1,-1,1,0,0,-2,0,-2,0, &
2,1,-1,1,0,0,0,-2,-2,0,2,1,-1,1,0,0,0,-2,0,-2, &
2,1,-1,1,0,0,0,0,-2,-2,2,1,-1,2,-1,0,0,-2,-2,0, &
2,1,-1,2,-1,0,0,-2,0,-2,2,1,0,-1,-1,2,-2,0,0,-2, &
2,1,0,-1,-1,2,0,-2,0,-2,2,1,0,-1,0,1,-2,-2,0,0, &
2,1,0,-1,0,1,-2,0,-2,0,2,1,0,-1,0,1,-2,0,0,-2, &
2,1,0,-1,0,1,0,-2,0,-2,2,1,0,-1,0,1,0,0,-2,-2, &
2,1,0,-1,1,0,-2,-2,0,0,2,1,0,-1,1,0,-2,0,-2,0, &
2,1,0,-1,1,0,-2,0,0,-2,2,1,0,-1,1,0,0,-2,0,-2, &
2,1,0,-1,1,0,0,0,-2,-2,2,1,0,-1,2,-1,-2,0,0,-2, &
2,1,0,-1,2,-1,0,0,-2,-2,2,1,0,0,-1,1,-2,-2,0,0, &
2,1,0,0,-1,1,-2,0,0,-2,2,1,0,0,-1,1,0,-2,-2,0, &
2,1,0,0,-1,1,0,-2,0,-2,2,1,0,0,-1,1,0,0,-2,-2, &
2,1,0,0,0,0,-2,-2,0,0,2,1,0,0,0,0,-2,0,-2,0, &
2,1,0,0,0,0,-2,0,0,-2,2,1,0,0,0,0,0,-2,-2,0, &
2,1,0,0,0,0,0,-2,0,-2,2,1,0,0,0,0,0,0,-2,-2, &
2,1,0,0,1,-1,-2,0,-2,0,2,1,0,0,1,-1,-2,0,0,-2, &
2,1,0,0,1,-1,0,-2,-2,0,2,1,0,0,1,-1,0,-2,0,-2, &
2,1,0,0,1,-1,0,0,-2,-2,2,1,0,1,-1,0,-2,-2,0,0, &
2,1,0,1,-1,0,-2,0,0,-2,2,1,0,1,-1,0,0,-2,-2,0, &
2,1,0,1,-1,0,0,-2,0,-2,2,1,0,1,-1,0,0,0,-2,-2, &
2,1,0,1,0,-1,-2,0,-2,0,2,1,0,1,0,-1,-2,0,0,-2, &
2,1,0,1,0,-1,0,-2,-2,0,2,1,0,1,0,-1,0,-2,0,-2, &
2,1,0,1,0,-1,0,0,-2,-2,2,1,0,2,-1,-1,0,-2,0,-2, &
2,1,0,2,-1,-1,0,0,-2,-2,2,1,1,-1,0,0,-2,-2,0,0, &
2,1,1,-1,0,0,-2,0,-2,0,2,1,1,0,-1,0,-2,-2,0,0, &
2,1,1,0,-1,0,0,-2,-2,0,2,1,1,0,0,-1,-2,0,-2,0, &
2,1,1,0,0,-1,0,-2,-2,0,2,2,-1,-1,-1,2,0,-2,0,-2, &
2,2,-1,-1,0,1,-2,-2,0,0,2,2,-1,-1,0,1,-2,0,-2,0, &
2,2,-1,-1,0,1,0,-2,0,-2,2,2,-1,-1,0,1,0,0,-2,-2, &
2,2,-1,-1,1,0,-2,-2,0,0,2,2,-1,-1,1,0,-2,0,-2,0, &
2,2,-1,-1,1,0,0,-2,0,-2,2,2,-1,-1,1,0,0,0,-2,-2, &
2,2,-1,-1,2,-1,0,0,-2,-2,2,2,-1,0,-1,1,0,-2,-2,0, &
2,2,-1,0,-1,1,0,-2,0,-2,2,2,-1,0,0,0,-2,-2,0,0, &
2,2,-1,0,0,0,-2,0,-2,0,2,2,-1,0,0,0,0,-2,-2,0, &
2,2,-1,0,0,0,0,-2,0,-2,2,2,-1,0,0,0,0,0,-2,-2, &
2,2,-1,0,1,-1,0,-2,-2,0,2,2,-1,0,1,-1,0,0,-2,-2, &
2,2,-1,1,-1,0,0,-2,-2,0,2,2,-1,1,-1,0,0,-2,0,-2, &
2,2,-1,1,0,-1,0,-2,-2,0,2,2,-1,1,0,-1,0,0,-2,-2, &
2,2,0,-1,0,0,-2,-2,0,0,2,2,0,-1,0,0,-2,0,-2,0, &
2,2,0,0,-1,0,-2,-2,0,0,2,2,0,0,-1,0,0,-2,-2,0, &
2,2,0,0,0,-1,-2,0,-2,0,2,2,0,0,0,-1,0,-2,-2,0, &
2,3,-1,-1,0,0,-2,-2,0,0,2,3,-1,-1,0,0,-2,0,-2,0, &
2,3,-1,0,-1,0,0,-2,-2,0,3,-1,-1,-1,-1,0,0,0,0,0, &
3,-1,-1,-1,1,2,-2,0,-2,0,3,-1,-1,0,0,2,-2,0,-2,0, &
3,-1,-1,0,0,2,0,-2,-2,0,3,-1,-1,1,-1,2,0,-2,-2,0, &
3,-1,0,-1,0,0,0,0,-1,-1,3,-1,0,-1,0,2,-2,0,-2,0, &
3,-1,0,-1,0,2,-2,0,0,-2,3,-1,0,-1,1,1,-2,0,-2,0, &
3,-1,0,-1,1,1,-2,0,0,-2,3,-1,0,0,-1,0,0,0,-1,-1, &
3,-1,0,0,-1,2,-2,-2,0,0,3,-1,0,0,-1,2,-2,0,0,-2, &
3,-1,0,0,-1,2,0,-2,-2,0,3,-1,0,0,-1,2,0,0,-2,-2, &
3,-1,0,0,0,1,-2,-2,0,0,3,-1,0,0,0,1,-2,0,-2,0, &
3,-1,0,0,0,1,-2,0,0,-2,3,-1,0,0,0,1,0,-2,-2,0, &
3,-1,0,0,0,1,0,0,-2,-2,3,-1,0,0,1,0,-2,-2,0,0, &
3,-1,0,0,1,0,-2,0,0,-2,3,-1,0,1,-1,1,-2,-2,0,0, &
3,-1,0,1,-1,1,-2,0,0,-2,3,-1,0,1,-1,1,0,-2,-2,0, &
3,-1,0,1,-1,1,0,0,-2,-2,3,-1,0,1,0,0,-2,-2,0,0, &
3,-1,0,1,0,0,-2,0,0,-2,3,-1,0,2,-1,0,-2,-2,0,0, &
3,-1,0,2,-1,0,-2,0,0,-2,3,-1,1,-1,-1,2,-2,0,0,-2, &
3,-1,1,-1,0,1,-2,0,-2,0,3,-1,1,-1,0,1,-2,0,0,-2, &
3,-1,1,-1,1,0,-2,0,-2,0,3,-1,1,-1,1,0,-2,0,0,-2, &
3,-1,1,0,-1,1,-2,-2,0,0,3,-1,1,0,-1,1,-2,0,0,-2, &
3,-1,1,0,-1,1,0,-2,-2,0,3,-1,1,0,-1,1,0,0,-2,-2, &
3,-1,1,0,0,0,-2,-2,0,0,3,-1,1,0,0,0,-2,0,-2,0, &
3,-1,1,0,0,0,-2,0,0,-2,3,-1,1,0,0,0,0,-2,-2,0, &
3,-1,1,0,0,0,0,0,-2,-2,3,-1,1,1,-1,0,-2,-2,0,0, &
3,-1,1,1,-1,0,-2,0,0,-2,3,-1,1,1,-1,0,0,-2,-2,0, &
3,-1,1,1,-1,0,0,0,-2,-2,3,-1,2,0,-1,0,-2,-2,0,0, &
3,-1,2,0,-1,0,0,-2,-2,0,3,-1,2,0,0,-1,-2,0,-2,0, &
3,0,-1,-1,0,0,0,0,-1,-1,3,0,-1,-1,0,2,-2,-2,0,0, &
3,0,-1,-1,0,2,-2,0,-2,0,3,0,-1,-1,0,2,0,-2,0,-2, &
3,0,-1,-1,0,2,0,0,-2,-2,3,0,-1,-1,1,1,-2,-2,0,0, &
3,0,-1,-1,1,1,-2,0,-2,0,3,0,-1,-1,1,1,0,-2,0,-2, &
3,0,-1,-1,1,1,0,0,-2,-2,3,0,-1,-1,2,0,-2,-2,0,0, &
3,0,-1,-1,2,0,0,-2,0,-2,3,0,-1,0,-1,0,0,0,-1,-1, &
3,0,-1,0,-1,2,0,-2,-2,0,3,0,-1,0,-1,2,0,-2,0,-2, &
3,0,-1,0,0,1,-2,-2,0,0,3,0,-1,0,0,1,-2,0,-2,0, &
3,0,-1,0,0,1,0,-2,-2,0,3,0,-1,0,0,1,0,-2,0,-2, &
3,0,-1,0,0,1,0,0,-2,-2,3,0,-1,0,1,0,-2,-2,0,0, &
3,0,-1,0,1,0,0,-2,0,-2,3,0,-1,1,-1,1,0,-2,-2,0, &
3,0,-1,1,-1,1,0,-2,0,-2,3,0,-1,1,0,0,-2,-2,0,0, &
3,0,-1,1,0,0,0,-2,0,-2,3,0,0,-1,-1,2,-2,0,0,-2, &
3,0,0,-1,-1,2,0,-2,0,-2,3,0,0,-1,0,1,-2,-2,0,0, &
3,0,0,-1,0,1,-2,0,-2,0,3,0,0,-1,0,1,-2,0,0,-2, &
3,0,0,-1,0,1,0,-2,0,-2,3,0,0,-1,0,1,0,0,-2,-2, &
3,0,0,-1,1,0,-2,-2,0,0,3,0,0,-1,1,0,-2,0,-2,0, &
3,0,0,-1,1,0,-2,0,0,-2,3,0,0,-1,1,0,0,-2,0,-2, &
3,0,0,-1,1,0,0,0,-2,-2,3,0,0,-1,2,-1,-2,0,0,-2, &
3,0,0,0,-1,1,-2,-2,0,0,3,0,0,0,-1,1,-2,0,0,-2, &
3,0,0,0,-1,1,0,-2,-2,0,3,0,0,0,-1,1,0,-2,0,-2, &
3,0,0,0,-1,1,0,0,-2,-2,3,0,0,0,0,0,-2,-2,0,0, &
3,0,0,0,0,0,-2,0,-2,0,3,0,0,0,0,0,-2,0,0,-2, &
3,0,0,0,0,0,0,-2,-2,0,3,0,0,0,0,0,0,-2,0,-2, &
3,0,0,0,0,0,0,0,-2,-2,3,0,0,0,1,-1,-2,0,0,-2, &
3,0,0,0,1,-1,0,-2,0,-2,3,0,0,1,-1,0,-2,-2,0,0, &
3,0,0,1,-1,0,-2,0,0,-2,3,0,0,1,-1,0,0,-2,-2,0, &
3,0,0,1,-1,0,0,-2,0,-2,3,0,0,1,-1,0,0,0,-2,-2, &
3,0,0,1,0,-1,-2,0,0,-2,3,0,0,1,0,-1,0,-2,0,-2, &
3,0,0,2,-1,-1,0,-2,0,-2,3,0,1,-1,0,0,-2,-2,0,0, &
3,0,1,-1,0,0,-2,0,-2,0,3,0,1,0,-1,0,-2,-2,0,0, &
3,0,1,0,-1,0,0,-2,-2,0,3,0,1,0,0,-1,-2,0,-2,0, &
3,0,1,0,0,-1,0,-2,-2,0,3,1,-1,-1,-1,2,0,-2,0,-2, &
3,1,-1,-1,0,1,-2,-2,0,0,3,1,-1,-1,0,1,-2,0,-2,0, &
3,1,-1,-1,0,1,0,-2,0,-2,3,1,-1,-1,0,1,0,0,-2,-2, &
3,1,-1,-1,1,0,-2,-2,0,0,3,1,-1,-1,1,0,-2,0,-2,0, &
3,1,-1,-1,1,0,0,-2,0,-2,3,1,-1,-1,1,0,0,0,-2,-2, &
3,1,-1,0,-1,1,0,-2,-2,0,3,1,-1,0,-1,1,0,-2,0,-2, &
3,1,-1,0,0,0,-2,-2,0,0,3,1,-1,0,0,0,-2,0,-2,0, &
3,1,-1,0,0,0,0,-2,-2,0,3,1,-1,0,0,0,0,-2,0,-2, &
3,1,-1,0,0,0,0,0,-2,-2,3,1,-1,1,-1,0,0,-2,-2,0, &
3,1,-1,1,-1,0,0,-2,0,-2,3,1,0,-1,0,0,-2,-2,0,0, &
3,1,0,-1,0,0,-2,0,-2,0,3,1,0,0,-1,0,-2,-2,0,0, &
3,1,0,0,-1,0,0,-2,-2,0,3,1,0,0,0,-1,-2,0,-2,0, &
3,1,0,0,0,-1,0,-2,-2,0,3,2,-1,-1,0,0,-2,-2,0,0, &
3,2,-1,-1,0,0,-2,0,-2,0,3,2,-1,0,0,-1,0,-2,-2,0, &
4,-1,-1,-1,0,2,-2,0,-2,0,4,-1,-1,0,-1,2,0,-2,-2,0, &
4,-1,0,-1,-1,2,-2,0,0,-2,4,-1,0,-1,0,1,-2,0,-2,0, &
4,-1,0,-1,0,1,-2,0,0,-2,4,-1,0,-1,1,0,-2,0,0,-2, &
4,-1,0,0,-1,1,-2,-2,0,0,4,-1,0,0,-1,1,-2,0,0,-2, &
4,-1,0,0,-1,1,0,-2,-2,0,4,-1,0,0,0,0,-2,-2,0,0, &
4,-1,0,0,0,0,-2,0,0,-2,4,-1,0,1,-1,0,-2,-2,0,0, &
4,-1,0,1,-1,0,-2,0,0,-2,4,-1,1,-1,0,0,-2,0,-2,0, &
4,-1,1,0,-1,0,-2,-2,0,0,4,-1,1,0,-1,0,0,-2,-2,0, &
4,0,-1,-1,-1,2,0,-2,0,-2,4,0,-1,-1,0,1,-2,-2,0,0, &
4,0,-1,-1,0,1,-2,0,-2,0,4,0,-1,-1,0,1,0,-2,0,-2, &
4,0,-1,-1,1,0,-2,-2,0,0,4,0,-1,-1,1,0,0,-2,0,-2, &
4,0,-1,0,-1,1,0,-2,-2,0,4,0,-1,0,-1,1,0,-2,0,-2, &
4,0,-1,0,0,0,-2,-2,0,0,4,0,-1,0,0,0,0,-2,0,-2, &
4,0,-1,1,-1,0,0,-2,0,-2,4,0,0,-1,0,0,-2,-2,0,0, &
4,0,0,-1,0,0,-2,0,-2,0,4,0,0,0,-1,0,-2,-2,0,0, &
4,0,0,0,-1,0,0,-2,-2,0,4,1,-1,-1,0,0,-2,-2,0,0, &
4,1,-1,-1,0,0,-2,0,-2,0,4,1,-1,0,-1,0,0,-2,-2,0, &
5,-1,0,0,-1,0,-2,-2,0,0,5,0,-1,-1,0,0,-2,-2,0,0 ],[10,nt_filter])
real(qp),parameter::term_coef(nt_filter)=[ &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/27._qp, &
-1._qp/54._qp,1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp, &
-4._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/18._qp, &
-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,5._qp/6._qp, &
2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp, &
19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,3._qp/2._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,2._qp/3._qp,1._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp, &
7._qp/6._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,-4._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/6._qp,1._qp/3._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp,1._qp/1._qp, &
2._qp/1._qp,4._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
4._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp, &
9._qp/2._qp,23._qp/6._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
13._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,8._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,7._qp/3._qp,-1._qp/3._qp,17._qp/3._qp, &
3._qp/1._qp,10._qp/3._qp,13._qp/3._qp,4._qp/3._qp,13._qp/6._qp, &
1._qp/1._qp,17._qp/6._qp,16._qp/9._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp, &
4._qp/1._qp,13._qp/3._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
17._qp/6._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,1._qp/1._qp,1._qp/1._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,16._qp/9._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp,7._qp/6._qp, &
1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/1._qp,5._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp, &
1._qp/6._qp,-1._qp/54._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/1._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-4._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/6._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp,2._qp/3._qp, &
7._qp/3._qp,8._qp/3._qp,1._qp/1._qp,16._qp/9._qp,1._qp/3._qp, &
11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,-1._qp/54._qp,1._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
2._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,-1._qp/3._qp,10._qp/3._qp, &
13._qp/3._qp,17._qp/3._qp,3._qp/1._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,3._qp/2._qp, &
1._qp/1._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp,13._qp/6._qp, &
2._qp/1._qp,4._qp/3._qp,5._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,5._qp/6._qp,-1._qp/27._qp,4._qp/1._qp, &
4._qp/3._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,26._qp/9._qp, &
5._qp/3._qp,10._qp/3._qp,13._qp/3._qp,4._qp/1._qp,1._qp/3._qp, &
7._qp/6._qp,11._qp/6._qp,11._qp/6._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/27._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp,29._qp/6._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,5._qp/3._qp,10._qp/3._qp, &
25._qp/6._qp,29._qp/6._qp,10._qp/3._qp,25._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,4._qp/3._qp,17._qp/6._qp, &
13._qp/6._qp,2._qp/1._qp,2._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,25._qp/6._qp,10._qp/3._qp, &
29._qp/6._qp,25._qp/6._qp,5._qp/3._qp,5._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
1._qp/3._qp,1._qp/1._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,1._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,5._qp/3._qp,5._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/6._qp,-1._qp/18._qp,-1._qp/18._qp,1._qp/54._qp,-1._qp/18._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,8._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,3._qp/2._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
10._qp/3._qp,5._qp/3._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,19._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,-1._qp/3._qp,3._qp/1._qp, &
17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,7._qp/3._qp, &
7._qp/3._qp,2._qp/1._qp,17._qp/6._qp,23._qp/6._qp,9._qp/2._qp, &
11._qp/6._qp,8._qp/3._qp,29._qp/6._qp,25._qp/6._qp,25._qp/6._qp, &
10._qp/3._qp,17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/1._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp,16._qp/9._qp, &
7._qp/6._qp,13._qp/6._qp,11._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
11._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/6._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/54._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-4._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp, &
-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,1._qp/108._qp, &
-1._qp/54._qp,1._qp/3._qp,14._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
19._qp/9._qp,7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,2._qp/3._qp,5._qp/6._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp, &
-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/18._qp, &
5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,5._qp/3._qp,2._qp/1._qp, &
3._qp/1._qp,19._qp/9._qp,4._qp/3._qp,4._qp/3._qp,7._qp/6._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp, &
3._qp/2._qp,14._qp/9._qp,4._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/54._qp,1._qp/27._qp,-4._qp/27._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp, &
1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/54._qp,-1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,17._qp/6._qp, &
11._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,1._qp/3._qp,1._qp/3._qp,4._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,13._qp/6._qp,1._qp/1._qp, &
17._qp/6._qp,17._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
13._qp/3._qp,8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
7._qp/3._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
13._qp/6._qp,16._qp/9._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/18._qp, &
-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/18._qp,7._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp, &
13._qp/6._qp,17._qp/6._qp,1._qp/27._qp,10._qp/3._qp,26._qp/9._qp, &
5._qp/3._qp,4._qp/1._qp,13._qp/3._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,8._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,5._qp/3._qp, &
5._qp/3._qp,5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/6._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,1._qp/3._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/6._qp, &
-1._qp/27._qp,-4._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/27._qp, &
1._qp/6._qp,-4._qp/27._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/1._qp, &
7._qp/6._qp,-1._qp/27._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,-1._qp/27._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp,3._qp/2._qp, &
14._qp/9._qp,1._qp/1._qp,4._qp/3._qp,-1._qp/18._qp,1._qp/54._qp, &
5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
3._qp/2._qp,1._qp/3._qp,14._qp/9._qp,4._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,1._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/27._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,-1._qp/27._qp,-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp, &
7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/18._qp,1._qp/54._qp,2._qp/3._qp,1._qp/3._qp,1._qp/18._qp, &
1._qp/18._qp,1._qp/18._qp,1._qp/18._qp,-1._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,31._qp/9._qp, &
61._qp/18._qp,17._qp/6._qp,29._qp/18._qp,7._qp/2._qp,4._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,31._qp/9._qp,17._qp/6._qp, &
29._qp/18._qp,4._qp/3._qp,7._qp/2._qp,13._qp/6._qp,2._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,1._qp/3._qp,13._qp/6._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,2._qp/1._qp, &
4._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp, &
31._qp/9._qp,29._qp/18._qp,7._qp/2._qp,61._qp/18._qp,17._qp/6._qp, &
4._qp/3._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
64._qp/9._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp, &
8._qp/3._qp,29._qp/18._qp,31._qp/9._qp,7._qp/2._qp,61._qp/18._qp, &
4._qp/3._qp,17._qp/6._qp,2._qp/1._qp,4._qp/3._qp,-1._qp/27._qp, &
-1._qp/27._qp,-1._qp/18._qp,1._qp/54._qp,7._qp/3._qp,7._qp/3._qp, &
-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,29._qp/18._qp,4._qp/3._qp, &
31._qp/9._qp,17._qp/6._qp,7._qp/2._qp,29._qp/18._qp,61._qp/18._qp, &
4._qp/3._qp,31._qp/9._qp,7._qp/2._qp,17._qp/6._qp,7._qp/3._qp, &
7._qp/3._qp,-1._qp/27._qp,4._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,2._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
3._qp/2._qp,1._qp/1._qp,14._qp/9._qp,4._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,31._qp/9._qp,17._qp/6._qp, &
61._qp/18._qp,7._qp/2._qp,29._qp/18._qp,4._qp/3._qp,1._qp/108._qp, &
1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,38._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,4._qp/9._qp,17._qp/6._qp, &
31._qp/9._qp,61._qp/18._qp,7._qp/2._qp,4._qp/3._qp,29._qp/18._qp, &
1._qp/3._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp,14._qp/9._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,8._qp/3._qp,9._qp/2._qp,11._qp/6._qp,17._qp/6._qp, &
23._qp/6._qp,-1._qp/108._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,23._qp/9._qp,62._qp/9._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,8._qp/3._qp, &
9._qp/2._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,26._qp/9._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,46._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,10._qp/3._qp,4._qp/1._qp,5._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,16._qp/9._qp, &
13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
16._qp/9._qp,1._qp/2._qp,1._qp/2._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/18._qp, &
1._qp/54._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
2._qp/1._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,17._qp/6._qp, &
31._qp/9._qp,4._qp/3._qp,29._qp/18._qp,7._qp/2._qp,17._qp/6._qp, &
61._qp/18._qp,31._qp/9._qp,4._qp/3._qp,7._qp/2._qp,29._qp/18._qp, &
5._qp/3._qp,5._qp/3._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,13._qp/3._qp, &
67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,37._qp/9._qp,67._qp/18._qp, &
67._qp/18._qp,17._qp/3._qp,10._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp, &
-2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,1._qp/1._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp, &
3._qp/2._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,14._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,11._qp/6._qp, &
13._qp/6._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
1._qp/1._qp,1._qp/1._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/54._qp,-4._qp/27._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/108._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/3._qp,5._qp/6._qp,5._qp/6._qp,13._qp/6._qp,-1._qp/108._qp, &
-1._qp/108._qp,4._qp/3._qp,1._qp/1._qp,13._qp/6._qp,17._qp/6._qp, &
7._qp/6._qp,1._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/2._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp, &
2._qp/1._qp,4._qp/3._qp,-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/108._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,11._qp/6._qp,23._qp/6._qp,17._qp/3._qp,10._qp/3._qp, &
-1._qp/3._qp,3._qp/1._qp,13._qp/3._qp,13._qp/6._qp,1._qp/3._qp, &
16._qp/9._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,-1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,3._qp/2._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,8._qp/3._qp,2._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,7._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
-1._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
14._qp/9._qp,3._qp/2._qp,4._qp/3._qp,1._qp/54._qp,-1._qp/108._qp, &
-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,8._qp/3._qp, &
11._qp/6._qp,17._qp/6._qp,9._qp/2._qp,23._qp/6._qp,1._qp/27._qp, &
10._qp/3._qp,5._qp/3._qp,26._qp/9._qp,4._qp/1._qp,13._qp/3._qp, &
11._qp/6._qp,1._qp/3._qp,16._qp/9._qp,7._qp/6._qp,13._qp/6._qp, &
1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,2._qp/27._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp, &
1._qp/54._qp,31._qp/9._qp,7._qp/2._qp,29._qp/18._qp,17._qp/6._qp, &
61._qp/18._qp,4._qp/3._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,29._qp/3._qp,62._qp/9._qp, &
23._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp,67._qp/18._qp, &
46._qp/9._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp,67._qp/18._qp, &
1._qp/3._qp,13._qp/6._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
3._qp/2._qp,1._qp/1._qp,1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp, &
-1._qp/54._qp,38._qp/9._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,23._qp/9._qp,62._qp/9._qp,10._qp/3._qp, &
29._qp/3._qp,62._qp/9._qp,23._qp/9._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,4._qp/1._qp,26._qp/9._qp,1._qp/1._qp,3._qp/2._qp, &
17._qp/6._qp,7._qp/2._qp,4._qp/3._qp,31._qp/9._qp,61._qp/18._qp, &
29._qp/18._qp,11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,9._qp/2._qp, &
17._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,4._qp/3._qp, &
7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp,1._qp/54._qp, &
-1._qp/54._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,7._qp/3._qp,2._qp/3._qp,8._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,4._qp/3._qp,3._qp/1._qp,7._qp/6._qp,19._qp/9._qp, &
4._qp/3._qp,1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp, &
64._qp/9._qp,8._qp/3._qp,64._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
8._qp/3._qp,23._qp/9._qp,62._qp/9._qp,29._qp/3._qp,10._qp/3._qp, &
62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,17._qp/3._qp,13._qp/3._qp, &
3._qp/1._qp,-1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,23._qp/9._qp, &
10._qp/3._qp,62._qp/9._qp,62._qp/9._qp,29._qp/3._qp,23._qp/9._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
13._qp/3._qp,3._qp/1._qp,10._qp/3._qp,17._qp/3._qp,-1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,1._qp/3._qp,4._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,3._qp/1._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
7._qp/6._qp,29._qp/18._qp,7._qp/2._qp,31._qp/9._qp,4._qp/3._qp, &
61._qp/18._qp,17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,23._qp/6._qp, &
11._qp/6._qp,17._qp/6._qp,8._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,7._qp/3._qp,13._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
10._qp/3._qp,26._qp/9._qp,5._qp/3._qp,5._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/1._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/27._qp,-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/27._qp, &
1._qp/1._qp,7._qp/6._qp,-1._qp/108._qp,-1._qp/108._qp,4._qp/3._qp, &
13._qp/6._qp,1._qp/1._qp,17._qp/6._qp,7._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,7._qp/3._qp,5._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
5._qp/6._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp,1._qp/54._qp, &
-1._qp/18._qp,7._qp/3._qp,7._qp/3._qp,1._qp/27._qp,10._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,13._qp/3._qp,3._qp/1._qp, &
5._qp/3._qp,-2._qp/3._qp,5._qp/3._qp,3._qp/1._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/1._qp,3._qp/2._qp,7._qp/3._qp,1._qp/1._qp, &
8._qp/3._qp,2._qp/3._qp,8._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/1._qp,7._qp/6._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,2._qp/1._qp,17._qp/3._qp,3._qp/1._qp,-1._qp/3._qp, &
10._qp/3._qp,13._qp/3._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,3._qp/1._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,-1._qp/18._qp,1._qp/54._qp,61._qp/18._qp,4._qp/3._qp, &
29._qp/18._qp,17._qp/6._qp,31._qp/9._qp,7._qp/2._qp,67._qp/18._qp, &
37._qp/9._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp,67._qp/18._qp, &
5._qp/3._qp,3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,4._qp/3._qp,7._qp/2._qp, &
61._qp/18._qp,31._qp/9._qp,29._qp/18._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,10._qp/3._qp,-1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/1._qp,4._qp/3._qp,19._qp/9._qp, &
4._qp/3._qp,7._qp/6._qp,8._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
2._qp/3._qp,7._qp/3._qp,5._qp/3._qp,5._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,2._qp/3._qp,16._qp/9._qp,2._qp/3._qp,29._qp/18._qp, &
4._qp/3._qp,61._qp/18._qp,7._qp/2._qp,31._qp/9._qp,17._qp/6._qp, &
4._qp/1._qp,10._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
23._qp/6._qp,11._qp/6._qp,9._qp/2._qp,8._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,7._qp/3._qp,7._qp/3._qp,-1._qp/27._qp,7._qp/6._qp, &
1._qp/1._qp,7._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,1._qp/3._qp,5._qp/6._qp,-1._qp/27._qp, &
4._qp/3._qp,2._qp/1._qp,11._qp/6._qp,7._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,13._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,3._qp/2._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,13._qp/6._qp, &
7._qp/6._qp,16._qp/9._qp,1._qp/3._qp,11._qp/6._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/6._qp,13._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,13._qp/6._qp,2._qp/3._qp,13._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,13._qp/6._qp,1._qp/3._qp,16._qp/9._qp,1._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/3._qp, &
14._qp/9._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/6._qp,4._qp/3._qp,2._qp/1._qp,2._qp/3._qp,1._qp/3._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/6._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/6._qp,-1._qp/54._qp, &
-1._qp/27._qp,1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,7._qp/6._qp,1._qp/1._qp, &
-1._qp/27._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-4._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
16._qp/9._qp,11._qp/6._qp,13._qp/6._qp,7._qp/6._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,1._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/54._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,11._qp/6._qp,1._qp/27._qp,1._qp/27._qp, &
-1._qp/108._qp,-1._qp/108._qp,10._qp/3._qp,-1._qp/3._qp,13._qp/3._qp, &
17._qp/3._qp,3._qp/1._qp,1._qp/27._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp, &
-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp,4._qp/3._qp, &
13._qp/6._qp,9._qp/2._qp,17._qp/6._qp,23._qp/6._qp,8._qp/3._qp, &
11._qp/6._qp,3._qp/2._qp,1._qp/1._qp,5._qp/6._qp,13._qp/6._qp, &
1._qp/3._qp,5._qp/6._qp,2._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp,-5._qp/54._qp, &
-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,11._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp, &
1._qp/108._qp,5._qp/3._qp,26._qp/9._qp,10._qp/3._qp,13._qp/3._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,2._qp/3._qp,16._qp/9._qp,5._qp/6._qp,2._qp/3._qp, &
5._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp,25._qp/6._qp, &
29._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,3._qp/1._qp,25._qp/6._qp,29._qp/6._qp, &
10._qp/3._qp,25._qp/6._qp,13._qp/3._qp,26._qp/9._qp,4._qp/1._qp, &
5._qp/3._qp,10._qp/3._qp,11._qp/6._qp,11._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,4._qp/3._qp, &
17._qp/6._qp,13._qp/6._qp,11._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
23._qp/6._qp,9._qp/2._qp,7._qp/6._qp,19._qp/9._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,25._qp/6._qp, &
10._qp/3._qp,29._qp/6._qp,25._qp/6._qp,13._qp/3._qp,-1._qp/3._qp, &
10._qp/3._qp,3._qp/1._qp,17._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,5._qp/6._qp,1._qp/3._qp,13._qp/6._qp, &
5._qp/6._qp,1._qp/1._qp,14._qp/9._qp,1._qp/3._qp,4._qp/3._qp, &
3._qp/2._qp,2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,1._qp/3._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,-4._qp/27._qp,-1._qp/108._qp, &
-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp,-1._qp/108._qp, &
1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,-1._qp/54._qp,-1._qp/108._qp, &
-5._qp/54._qp,-1._qp/108._qp,-1._qp/27._qp,1._qp/3._qp,7._qp/6._qp, &
11._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp, &
4._qp/3._qp,17._qp/6._qp,13._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
13._qp/6._qp,5._qp/6._qp,1._qp/3._qp,2._qp/3._qp,-1._qp/27._qp, &
1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/3._qp, &
13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,7._qp/6._qp,1._qp/27._qp, &
-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp,17._qp/3._qp, &
-1._qp/3._qp,13._qp/3._qp,3._qp/1._qp,9._qp/2._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,11._qp/6._qp,2._qp/1._qp,4._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
7._qp/3._qp,1._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/6._qp,1._qp/3._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/2._qp,1._qp/2._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,-1._qp/108._qp, &
-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,7._qp/6._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,10._qp/3._qp, &
26._qp/9._qp,13._qp/3._qp,4._qp/1._qp,11._qp/6._qp,8._qp/3._qp, &
17._qp/6._qp,23._qp/6._qp,9._qp/2._qp,1._qp/1._qp,1._qp/3._qp, &
14._qp/9._qp,4._qp/3._qp,3._qp/2._qp,1._qp/3._qp,1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp,1._qp/54._qp, &
-1._qp/108._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp,13._qp/6._qp, &
11._qp/6._qp,16._qp/9._qp,7._qp/6._qp,2._qp/27._qp,1._qp/54._qp, &
1._qp/54._qp,1._qp/54._qp,1._qp/54._qp,-1._qp/27._qp,46._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,37._qp/9._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,62._qp/9._qp,29._qp/3._qp, &
23._qp/9._qp,23._qp/9._qp,10._qp/3._qp,62._qp/9._qp,7._qp/2._qp, &
31._qp/9._qp,29._qp/18._qp,17._qp/6._qp,4._qp/3._qp,61._qp/18._qp, &
1._qp/1._qp,1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp, &
1._qp/108._qp,1._qp/108._qp,-1._qp/54._qp,5._qp/3._qp,13._qp/3._qp, &
10._qp/3._qp,26._qp/9._qp,4._qp/1._qp,-1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,10._qp/3._qp,29._qp/3._qp, &
23._qp/9._qp,62._qp/9._qp,4._qp/9._qp,38._qp/9._qp,4._qp/9._qp, &
38._qp/9._qp,4._qp/9._qp,38._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
11._qp/6._qp,23._qp/6._qp,8._qp/3._qp,17._qp/6._qp,9._qp/2._qp, &
7._qp/2._qp,17._qp/6._qp,4._qp/3._qp,31._qp/9._qp,29._qp/18._qp, &
61._qp/18._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/54._qp,-1._qp/54._qp,1._qp/1._qp,1._qp/3._qp, &
-1._qp/54._qp,1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,-1._qp/108._qp,1._qp/27._qp,-1._qp/108._qp,10._qp/3._qp, &
17._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,3._qp/1._qp,-1._qp/54._qp, &
-1._qp/54._qp,1._qp/54._qp,62._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,8._qp/3._qp,64._qp/9._qp, &
64._qp/9._qp,8._qp/3._qp,8._qp/3._qp,64._qp/9._qp,4._qp/3._qp, &
3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,19._qp/9._qp,-1._qp/54._qp, &
1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,10._qp/3._qp,23._qp/9._qp,62._qp/9._qp,62._qp/9._qp, &
23._qp/9._qp,29._qp/3._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,13._qp/3._qp,3._qp/1._qp,10._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,7._qp/3._qp,1._qp/1._qp,2._qp/3._qp, &
8._qp/3._qp,8._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,4._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,5._qp/6._qp,16._qp/9._qp,2._qp/3._qp, &
5._qp/6._qp,2._qp/3._qp,2._qp/3._qp,9._qp/2._qp,8._qp/3._qp, &
23._qp/6._qp,17._qp/6._qp,11._qp/6._qp,7._qp/2._qp,29._qp/18._qp, &
31._qp/9._qp,4._qp/3._qp,17._qp/6._qp,61._qp/18._qp,3._qp/1._qp, &
4._qp/3._qp,4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,13._qp/3._qp, &
5._qp/3._qp,4._qp/1._qp,26._qp/9._qp,10._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/6._qp,1._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/54._qp,-1._qp/54._qp,-1._qp/108._qp, &
-1._qp/108._qp,-5._qp/54._qp,-1._qp/27._qp,1._qp/3._qp,11._qp/6._qp, &
7._qp/6._qp,11._qp/6._qp,-1._qp/27._qp,10._qp/3._qp,25._qp/6._qp, &
25._qp/6._qp,29._qp/6._qp,25._qp/6._qp,10._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,11._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
1._qp/54._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/54._qp, &
-1._qp/54._qp,-1._qp/54._qp,1._qp/108._qp,-1._qp/54._qp,1._qp/108._qp, &
5._qp/3._qp,13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,4._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,5._qp/3._qp,26._qp/9._qp, &
4._qp/1._qp,10._qp/3._qp,4._qp/3._qp,3._qp/1._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp,4._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,2._qp/3._qp,2._qp/3._qp,16._qp/9._qp, &
5._qp/6._qp,5._qp/6._qp,-1._qp/54._qp,1._qp/54._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/27._qp,1._qp/27._qp,-1._qp/108._qp,-1._qp/108._qp, &
10._qp/3._qp,13._qp/3._qp,-1._qp/3._qp,17._qp/3._qp,3._qp/1._qp, &
-1._qp/54._qp,1._qp/54._qp,22._qp/3._qp,22._qp/3._qp,4._qp/3._qp, &
22._qp/3._qp,22._qp/3._qp,13._qp/3._qp,10._qp/3._qp,-1._qp/3._qp, &
3._qp/1._qp,17._qp/3._qp,1._qp/3._qp,1._qp/1._qp,-1._qp/54._qp, &
1._qp/54._qp,-1._qp/54._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
8._qp/3._qp,1._qp/1._qp,-1._qp/54._qp,-1._qp/54._qp,1._qp/54._qp, &
62._qp/9._qp,10._qp/3._qp,23._qp/9._qp,23._qp/9._qp,29._qp/3._qp, &
62._qp/9._qp,10._qp/3._qp,62._qp/9._qp,23._qp/9._qp,23._qp/9._qp, &
62._qp/9._qp,29._qp/3._qp,2._qp/3._qp,8._qp/3._qp,7._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,4._qp/3._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,3._qp/1._qp,8._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
64._qp/9._qp,64._qp/9._qp,64._qp/9._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/27._qp,2._qp/1._qp,2._qp/1._qp,1._qp/27._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/1._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp, &
2._qp/1._qp,1._qp/27._qp,3._qp/1._qp,3._qp/1._qp,3._qp/1._qp, &
4._qp/1._qp,4._qp/3._qp,4._qp/9._qp,4._qp/9._qp,38._qp/9._qp, &
4._qp/9._qp,38._qp/9._qp,38._qp/9._qp,3._qp/1._qp,3._qp/1._qp, &
3._qp/1._qp,4._qp/3._qp,4._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,4._qp/1._qp,3._qp/1._qp,3._qp/1._qp,4._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,4._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,3._qp/2._qp,1._qp/1._qp,3._qp/2._qp, &
1._qp/1._qp,-1._qp/27._qp,-1._qp/108._qp,1._qp/1._qp,17._qp/6._qp, &
4._qp/3._qp,13._qp/6._qp,25._qp/6._qp,29._qp/6._qp,10._qp/3._qp, &
25._qp/6._qp,7._qp/3._qp,2._qp/1._qp,2._qp/1._qp,7._qp/3._qp, &
1._qp/3._qp,11._qp/6._qp,23._qp/6._qp,17._qp/6._qp,8._qp/3._qp, &
9._qp/2._qp,13._qp/3._qp,3._qp/1._qp,-1._qp/3._qp,10._qp/3._qp, &
17._qp/3._qp,5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,4._qp/3._qp, &
19._qp/9._qp,4._qp/3._qp,3._qp/1._qp,2._qp/1._qp,2._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,7._qp/6._qp,1._qp/1._qp,9._qp/2._qp, &
23._qp/6._qp,17._qp/6._qp,8._qp/3._qp,11._qp/6._qp,13._qp/3._qp, &
4._qp/1._qp,26._qp/9._qp,5._qp/3._qp,10._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp,19._qp/9._qp, &
1._qp/3._qp,7._qp/2._qp,4._qp/3._qp,17._qp/6._qp,29._qp/18._qp, &
31._qp/9._qp,61._qp/18._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,8._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
16._qp/9._qp,5._qp/6._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
4._qp/3._qp,19._qp/9._qp,2._qp/3._qp,2._qp/3._qp,3._qp/2._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp,3._qp/2._qp, &
5._qp/6._qp,13._qp/6._qp,1._qp/3._qp,5._qp/6._qp,11._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/3._qp,1._qp/1._qp, &
4._qp/3._qp,14._qp/9._qp,1._qp/3._qp,3._qp/2._qp,1._qp/3._qp, &
1._qp/1._qp,2._qp/3._qp,2._qp/3._qp,2._qp/1._qp,4._qp/3._qp, &
1._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,1._qp/3._qp,1._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/3._qp,-1._qp/27._qp,1._qp/6._qp,-1._qp/27._qp,-1._qp/27._qp, &
1._qp/27._qp,1._qp/1._qp,1._qp/1._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,7._qp/6._qp,1._qp/3._qp,-1._qp/18._qp,-1._qp/18._qp, &
-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp,5._qp/6._qp,5._qp/6._qp, &
1._qp/1._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,-2._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,5._qp/3._qp,1._qp/1._qp,8._qp/3._qp, &
8._qp/3._qp,7._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp,7._qp/3._qp,7._qp/3._qp, &
2._qp/1._qp,4._qp/1._qp,26._qp/9._qp,13._qp/3._qp,10._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,3._qp/2._qp,13._qp/6._qp,17._qp/6._qp, &
4._qp/3._qp,1._qp/1._qp,7._qp/3._qp,7._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,5._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
2._qp/1._qp,2._qp/3._qp,2._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,3._qp/1._qp, &
-1._qp/3._qp,17._qp/3._qp,13._qp/3._qp,10._qp/3._qp,4._qp/3._qp, &
19._qp/9._qp,3._qp/1._qp,7._qp/6._qp,4._qp/3._qp,29._qp/6._qp, &
25._qp/6._qp,25._qp/6._qp,10._qp/3._qp,23._qp/6._qp,17._qp/6._qp, &
9._qp/2._qp,11._qp/6._qp,8._qp/3._qp,17._qp/6._qp,13._qp/6._qp, &
1._qp/1._qp,4._qp/3._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,13._qp/6._qp,4._qp/3._qp,17._qp/6._qp, &
1._qp/1._qp,2._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,2._qp/1._qp, &
5._qp/3._qp,2._qp/3._qp,2._qp/3._qp,17._qp/6._qp,1._qp/1._qp, &
13._qp/6._qp,4._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,1._qp/1._qp,7._qp/6._qp,-1._qp/27._qp,1._qp/6._qp, &
-1._qp/18._qp,-1._qp/18._qp,-1._qp/108._qp,-1._qp/108._qp,1._qp/3._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/1._qp,-1._qp/108._qp,-1._qp/27._qp, &
2._qp/1._qp,7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,17._qp/6._qp,1._qp/1._qp,1._qp/1._qp,7._qp/6._qp, &
-1._qp/27._qp,-1._qp/27._qp,1._qp/27._qp,1._qp/1._qp,1._qp/1._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,4._qp/1._qp,10._qp/3._qp,26._qp/9._qp, &
13._qp/3._qp,5._qp/3._qp,7._qp/3._qp,7._qp/3._qp,5._qp/3._qp, &
5._qp/3._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,1._qp/1._qp,3._qp/2._qp,1._qp/1._qp,7._qp/6._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp,3._qp/1._qp,-2._qp/3._qp, &
3._qp/1._qp,5._qp/3._qp,3._qp/1._qp,17._qp/3._qp,-1._qp/3._qp, &
13._qp/3._qp,10._qp/3._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
2._qp/1._qp,5._qp/3._qp,1._qp/54._qp,-1._qp/18._qp,5._qp/3._qp, &
3._qp/1._qp,3._qp/1._qp,-2._qp/3._qp,5._qp/3._qp,37._qp/9._qp, &
67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,67._qp/18._qp,46._qp/9._qp, &
4._qp/3._qp,61._qp/18._qp,29._qp/18._qp,17._qp/6._qp,7._qp/2._qp, &
31._qp/9._qp,2._qp/3._qp,1._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
17._qp/3._qp,-1._qp/3._qp,10._qp/3._qp,4._qp/3._qp,17._qp/6._qp, &
7._qp/2._qp,61._qp/18._qp,29._qp/18._qp,31._qp/9._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/1._qp,2._qp/1._qp,5._qp/3._qp,-2._qp/3._qp, &
5._qp/3._qp,1._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp, &
1._qp/1._qp,8._qp/3._qp,8._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
4._qp/3._qp,3._qp/1._qp,19._qp/9._qp,7._qp/6._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,4._qp/1._qp,10._qp/3._qp,13._qp/3._qp, &
26._qp/9._qp,5._qp/3._qp,4._qp/3._qp,29._qp/18._qp,61._qp/18._qp, &
7._qp/2._qp,17._qp/6._qp,31._qp/9._qp,5._qp/6._qp,5._qp/6._qp, &
2._qp/3._qp,2._qp/3._qp,16._qp/9._qp,23._qp/6._qp,11._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,8._qp/3._qp,4._qp/3._qp,1._qp/3._qp, &
1._qp/3._qp,4._qp/3._qp,19._qp/9._qp,7._qp/6._qp,1._qp/1._qp, &
1._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/3._qp,-1._qp/108._qp,-1._qp/27._qp,2._qp/1._qp, &
7._qp/3._qp,7._qp/3._qp,2._qp/1._qp,29._qp/6._qp,25._qp/6._qp, &
25._qp/6._qp,10._qp/3._qp,17._qp/6._qp,1._qp/1._qp,13._qp/6._qp, &
4._qp/3._qp,5._qp/3._qp,5._qp/3._qp,3._qp/1._qp,13._qp/3._qp, &
-1._qp/3._qp,17._qp/3._qp,10._qp/3._qp,23._qp/6._qp,11._qp/6._qp, &
17._qp/6._qp,9._qp/2._qp,8._qp/3._qp,2._qp/1._qp,2._qp/1._qp, &
4._qp/3._qp,7._qp/6._qp,19._qp/9._qp,3._qp/1._qp,4._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,5._qp/3._qp,5._qp/3._qp,4._qp/1._qp, &
13._qp/3._qp,26._qp/9._qp,10._qp/3._qp,5._qp/3._qp,23._qp/6._qp, &
9._qp/2._qp,17._qp/6._qp,11._qp/6._qp,8._qp/3._qp,7._qp/6._qp, &
1._qp/1._qp,1._qp/1._qp,7._qp/3._qp,8._qp/3._qp,8._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,7._qp/2._qp,17._qp/6._qp,29._qp/18._qp, &
61._qp/18._qp,31._qp/9._qp,1._qp/3._qp,4._qp/3._qp,4._qp/3._qp, &
1._qp/3._qp,19._qp/9._qp,4._qp/3._qp,7._qp/6._qp,3._qp/1._qp, &
19._qp/9._qp,4._qp/3._qp,2._qp/3._qp,2._qp/3._qp,5._qp/6._qp, &
5._qp/6._qp,16._qp/9._qp,2._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
3._qp/2._qp,1._qp/1._qp,3._qp/2._qp,2._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,13._qp/6._qp,17._qp/6._qp,4._qp/3._qp,1._qp/1._qp, &
17._qp/6._qp,13._qp/6._qp,1._qp/1._qp,4._qp/3._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,2._qp/1._qp,2._qp/1._qp,-2._qp/3._qp, &
5._qp/3._qp,5._qp/3._qp,7._qp/6._qp,1._qp/1._qp,2._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,2._qp/3._qp,7._qp/3._qp,7._qp/3._qp, &
1._qp/3._qp,2._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/1._qp, &
7._qp/6._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/3._qp,1._qp/3._qp, &
1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,7._qp/6._qp,16._qp/9._qp,13._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp, &
2._qp/3._qp,2._qp/3._qp,11._qp/6._qp,7._qp/6._qp,11._qp/6._qp, &
1._qp/3._qp,4._qp/3._qp,14._qp/9._qp,3._qp/2._qp,1._qp/1._qp, &
1._qp/3._qp,13._qp/6._qp,5._qp/6._qp,5._qp/6._qp,1._qp/3._qp, &
7._qp/6._qp,1._qp/1._qp,1._qp/3._qp,-1._qp/27._qp,1._qp/1._qp, &
5._qp/6._qp,5._qp/6._qp,1._qp/3._qp,11._qp/6._qp,7._qp/6._qp, &
11._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,-1._qp/27._qp, &
1._qp/3._qp,1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,16._qp/9._qp, &
13._qp/6._qp,1._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/1._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,1._qp/1._qp,1._qp/1._qp, &
7._qp/6._qp,13._qp/6._qp,16._qp/9._qp,11._qp/6._qp,1._qp/3._qp, &
4._qp/3._qp,3._qp/2._qp,14._qp/9._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/3._qp,7._qp/6._qp,11._qp/6._qp,13._qp/6._qp,16._qp/9._qp, &
1._qp/3._qp,1._qp/3._qp,13._qp/6._qp,13._qp/6._qp,13._qp/6._qp, &
13._qp/6._qp,2._qp/3._qp,1._qp/3._qp,1._qp/6._qp,4._qp/3._qp, &
1._qp/1._qp,3._qp/2._qp,14._qp/9._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
2._qp/1._qp,1._qp/3._qp,1._qp/6._qp,1._qp/3._qp,11._qp/6._qp, &
11._qp/6._qp,7._qp/6._qp,1._qp/3._qp,13._qp/6._qp,5._qp/6._qp, &
5._qp/6._qp,1._qp/3._qp,1._qp/3._qp,1._qp/1._qp,4._qp/3._qp, &
1._qp/1._qp,14._qp/9._qp,3._qp/2._qp,1._qp/3._qp,2._qp/3._qp, &
2._qp/3._qp,4._qp/3._qp,2._qp/1._qp,1._qp/3._qp,1._qp/1._qp, &
1._qp/6._qp,1._qp/3._qp,7._qp/6._qp,1._qp/1._qp,1._qp/3._qp, &
1._qp/6._qp,1._qp/6._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp, &
1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp, &
1._qp/3._qp,1._qp/6._qp,1._qp/2._qp,1._qp/2._qp,1._qp/2._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/2._qp,1._qp/2._qp,1._qp/3._qp, &
2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,2._qp/3._qp,1._qp/3._qp, &
2._qp/3._qp,2._qp/3._qp,1._qp/3._qp,1._qp/3._qp,1._qp/6._qp, &
1._qp/6._qp ]
integer,save::active_face=0,last_branch=-1,lastE(5,5)=-999,lastD(5)=-999
integer,save::regular_support(nt_filter)=0,gram_support(2,6,6)=0

contains
subroutine physical_series(V,Z,U,W,a,branch,quarter,N,delta,tau)
type(series),intent(in)::V,Z,U,W,a
integer,intent(in)::branch,quarter
type(series),intent(out)::N,delta,tau
type(series)::bs(3,3),energies(3),ee,spair,MM(2),PP(2),co,si,cp,cm,cp_phi
 type(series)::aa,xx,yy,bb,cc,disc,den,root,bounds(9),rmax,lam,kk,mass
 type(series)::am,bm,aj,bj,ss(4,4),inv(6),masses(0:1),nums(8),num
type(gram_frame)::frame
integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
integer,parameter::pair_i(6)=[1,1,1,2,2,3],pair_j(6)=[2,3,4,3,4,4]
integer,parameter::cos_signs(0:3)=[1,-1,-1,1]
integer::parent,j,k,perm,h,sgn,nb,daughter,ds,spectator,cs,i,jj,ls(2),l,m,p,q,mask,side(4)
bs=constant(0);ss=constant(0)
bs(2,3)=V*Z/(2+Z);bs(1,3)=V/(2+Z);bs(1,2)=1-bs(1,3)-bs(2,3)
bs(3,2)=bs(2,3);bs(3,1)=bs(1,3);bs(2,1)=bs(1,2)
energies(1)=(1-bs(2,3))/2;energies(2)=(1-bs(1,3))/2;energies(3)=(bs(1,3)+bs(2,3))/2
perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
parent=perms(1,perm);j=perms(2,perm);k=perms(3,perm);ee=energies(parent)
spair=bs(j,k);MM(1)=bs(parent,j)/(2*ee);MM(2)=bs(parent,k)/(2*ee)
PP(1)=bs(parent,k)*spair/(2*ee);PP(2)=bs(parent,j)*spair/(2*ee)
co=1/sqrt(1+a);si=sqrt(a)/sqrt(1+a)
select case(quarter)
case(0)
case(1)
num=co;co=-si;si=num
case(2)
co=-co;si=-si
case(3)
num=co;co=si;si=-num
end select
nb=1;bounds(nb)=spair
 do daughter=0,1
 ds=1-2*daughter
 if(ds*sgn>0)then
 cp=2-U;cm=U
 else
 cp=U;cm=2-U
 endif
 do spectator=1,2
 cp_phi=co;if(spectator==2)cp_phi=-co
 aa=ee*cp*MM(spectator);xx=cp*(PP(spectator)+2*ee);yy=cm*MM(spectator);bb=(xx+yy)/2
 cc=ds*sqrt(U*(2-U)*PP(spectator)*MM(spectator))*cp_phi
 disc=sqrt(aa*aa+2*aa*bb*ee+cc*cc*ee*ee)
 cs=ds*cos_signs(quarter);if(spectator==2)cs=-cs
 if(cs>0)then
 root=aa*aa/(aa*bb+cc*cc*ee+cc*disc)
 else
 den=(xx-yy)**2/4+U*(2-U)*MM(spectator)*(PP(spectator)*si*si+2*ee)
 root=(aa*bb+cc*cc*ee-cc*disc)/den
 endif
 nb=nb+1;bounds(nb)=root
 nb=nb+1;bounds(nb)=ee*cp+2*energies(perms(spectator+1,perm))
 enddo
 enddo
rmax=minimum(bounds);delta=W*rmax/(1+rmax);lam=1-delta;kk=lam*ee;mass=delta*(2*kk+delta)
if(sgn==1)then
cp=2-U;cm=U
else
cp=U;cm=2-U
endif
i=pair_i(h);jj=pair_j(h);m=0
 do l=1,4
 if(l==i.or.l==jj)cycle
 m=m+1;ls(m)=l
 enddo
ss(i,jj)=mass;ss(jj,i)=mass
 do m=1,2
 l=ls(m);cp_phi=co;if(m==2)cp_phi=-co
 am=sqrt(delta*cm/2);bm=sqrt((2*kk+delta)*cp/2)
 aj=sqrt(delta*cp/2);bj=sqrt((2*kk+delta)*cm/2)
 ss(i,l)=lam*((bm*sqrt(MM(m))-am*sqrt(PP(m))*cp_phi)**2+am*am*PP(m)*si*si);ss(l,i)=ss(i,l)
 ss(jj,l)=lam*((bj*sqrt(MM(m))+aj*sqrt(PP(m))*cp_phi)**2+aj*aj*PP(m)*si*si);ss(l,jj)=ss(jj,l)
 enddo
p=ls(1);q=ls(2);ss(p,q)=lam*lam*spair;ss(q,p)=ss(p,q)
call make_gram_frame(lam,2*kk+delta,delta,spair,cp,cm,MM(1),MM(2),co,si,i,jj,p,q,frame)
 do h=1,6
 inv(h)=ss(pair_i(h),pair_j(h))
 enddo
 do mask=0,7
 if(mask==7)then
 nums(mask+1)=constant(1);cycle
 endif
 side(1)=0
 do j=2,4
 side(j)=1;if(btest(mask,j-2))side(j)=0
 enddo
 masses=constant(0)
 do h=1,6
 i=pair_i(h);j=pair_j(h)
 if(side(i)==side(j))masses(side(i))=masses(side(i))+ss(i,j)
 enddo
 nums(mask+1)=2*(masses(0)+masses(1))-(masses(0)-masses(1))**2
 enddo
num=minimum(nums);tau=num/(1+sqrt(1-num))
N=36*ee*lam**3*U*delta*tree_filtered(inv,frame)*V*V*Z/(2+Z)**2*sqrt(a)/(1+a)
end subroutine
! The three products are physical P=(ij)(kl), Q=(ik)(jl), R=(il)(jk).
! map(j) gives their canonical matching: 1=(12)(34),2=(13)(24),3=(14)(23).
subroutine make_gram_frame(lam,H,delta,spair,cp,cm,M1,M2,co,si,i,j,k,l,frame)
type(series),intent(in)::lam,H,delta,spair,cp,cm,M1,M2,co,si
integer,intent(in)::i,j,k,l
type(gram_frame),intent(out)::frame
type(series)::d0,a0,b0,a1,b1,ur,ui,vr,vi,rr
integer::labels(4),n
labels=[i,j,k,l]
if(any(labels<1).or.any(labels>4))error stop 'Gram frame labels outside 1..4'
do n=1,4
 if(count(labels==n)/=1)error stop 'Gram frame labels must be a permutation'
enddo
frame%map=[matching_id(i,j,k,l),matching_id(i,k,j,l),matching_id(i,l,j,k)]
d0=delta*spair
rr=lam*sqrt(H*d0)
frame%amp(1,1)=rr*co;frame%amp(2,1)=rr*si
! b = L/2 (sqrt(H cp M1)-sqrt(d0 cm M2)z)
!           (sqrt(H cm M2)-sqrt(d0 cp M1)z)
a0=sqrt(H*cp*M1);b0=sqrt(d0*cm*M2)
a1=sqrt(H*cm*M2);b1=sqrt(d0*cp*M1)
ur=a0-b0*co;ui=-b0*si;vr=a1-b1*co;vi=-b1*si
frame%amp(1,2)=lam*(ur*vr-ui*vi)/2
frame%amp(2,2)=lam*(ur*vi+ui*vr)/2
! c = L/2 (sqrt(H cp M2)+sqrt(d0 cm M1)z)
!           (sqrt(H cm M1)+sqrt(d0 cp M2)z)
a0=sqrt(H*cp*M2);b0=sqrt(d0*cm*M1)
a1=sqrt(H*cm*M1);b1=sqrt(d0*cp*M2)
ur=a0+b0*co;ui=b0*si;vr=a1+b1*co;vi=b1*si
frame%amp(1,3)=lam*(ur*vr-ui*vi)/2
frame%amp(2,3)=lam*(ur*vi+ui*vr)/2
end subroutine

integer function matching_id(i,j,k,l)result(id)
integer,intent(in)::i,j,k,l
integer::partner
if(i==1)then
 partner=j
else if(j==1)then
 partner=i
else if(k==1)then
 partner=l
else
 partner=k
endif
id=partner-1
end function

function gram_square_for_matching(frame,matching)result(v)
type(gram_frame),intent(in)::frame
integer,intent(in)::matching
type(series)::v,deltafact
integer::g,h,sgn,j
g=0
 do j=1,3
 if(frame%map(j)==matching)g=j
 enddo
if(g==0)error stop 'Unknown canonical Gram matching'
select case(g)
case(1) ! Q-R=-P-2 Re(b p*); its square has a common p factor.
h=2;sgn=1
case(2) ! P-R=-Q-2 Re(b p*); its square has a common b factor.
h=1;sgn=1
case(3) ! P-Q= R-2 Re(c b*); its square has a common c factor.
h=2;sgn=-1
end select
! Never subtract two separately expanded invariant products. Both summands
! contain the selected amplitude g, preserving its formal leading power.
deltafact=frame%amp(1,g)*(frame%amp(1,g)+2*sgn*frame%amp(1,h)) &
         +frame%amp(2,g)*(frame%amp(2,g)+2*sgn*frame%amp(2,h))
v=deltafact**2
end function

function tree_series_gram(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,gram,sumlin,s134,s234
s134=s(2)+s(3)+s(6);s234=s(4)+s(5)+s(6)
sumlin=s(1)+s(2)+s(3)+s(4)+s(5)
gram=gram_square_for_matching(frame,1)/s(6)**2
! The swapped A has Delta -> -Delta and the SAME Gram denominator.
! Full color coefficient: [3*(2+2)+10*(-2)]/3 = -8/3.
v=a40_rest(s(1),s(2),s(3),s(4),s(5),s(6)) &
 +a40_rest(s(1),s(3),s(2),s(5),s(4),s(6)) &
 +10*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))/3 &
 -a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))/9 &
 -2*(c40_qp(s(1),s(2),s(3),s(4),s(5),s(6)) &
     +c40_qp(s(1),s(5),s(4),s(3),s(2),s(6)))/9 &
 -8*sumlin*gram/(3*s134**2*s234**2)
end function

function a40_rest(s12,s13,s14,s23,s24,s34) result(a40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23**2*(s13**2*(4*s12**2 + s13*(4*s12 + 2*s13)) + s14*(s13*(6*s12 **2 + s13*(12*s12 + 7*s13)) + s14*(2*s12**2 + s13*(10*s12 + 10* s13) + s14*(2*s12 + 6*s13 + s14))) + s23*(4*s12*s13**2 + s14*(s13 *(6*s12 + 2*s13) + s14*(2*s12 + 2*s13)) + s23*(2*s13**2 + s14*(3* s13 + s14)))) + s24*(s23*(s13**2*(2*s12**2 + s13**2) + s14*(s13*( 8*s12**2 + s13*(6*s12 + 3*s13)) + s14*(6*s12**2 + s13*(16*s12 + 10*s13) + s14*(6*s12 + 11*s13 + 3*s14))) + s23*(s13**2*(6*s12 - 2 *s13) + s14*(16*s12*s13 + s14*(10*s12 + 10*s13 + 2*s14)) + s23*(5 *s13**2 + s14*(11*s13 + 6*s14)))) + s24*(s13**2*(-2*s12**2 + 3* s13**2) + s14*(s13*(2*s12**2 + s13*(-2*s12 + 4*s13)) + s14*(4*s12 **2 + s13*(6*s12 + 4*s13) + s14*(4*s12 + 5*s13 + 2*s14))) + s23*( s13**2*(-2*s12 - 2*s13) + s14*(s13*(6*s12 - 16*s13) + s14*(12*s12 + 2*s14)) + s23*(4*s13**2 + s14*(10*s13 + 10*s14))) + s24*(6*s13 **3 + s14*(-2*s13**2 + s14*(4*s12 - 2*s13)) + s23*(4*s13**2 + s14 *(3*s13 + 7*s14)) + s24*(3*s13**2 + s14*(s13 + 2*s14))))) + s34*( s23*(s13*(2*s12**3 + s13*(8*s12**2 + s13*(5*s12 + 2*s13))) + s14* (2*s12**3 + s13*(16*s12**2 + s13*(18*s12 + 8*s13)) + s14*(8*s12** 2 + s13*(20*s12 + 14*s13) + s14*(7*s12 + 11*s13 + 3*s14))) + s23* (s13*(10*s12**2 + s13*(18*s12 + 4*s13)) + s14*(8*s12**2 + s13*(34 *s12 + 16*s13) + s14*(14*s12 + 18*s13 + 5*s14)) + s23*(s13*(9*s12 + 6*s13) + s14*(7*s12 + 13*s13 + 5*s14) + s23*(4*s13 + 3*s14)))) + s24*(s13*(2*s12**3 + s13*(2*s12**2 + 2*s13**2)) + s14*(2*s12**3 + s13*(12*s12**2 + s13*(6*s12 + 6*s13)) + s14*(10*s12**2 + s13*( 17*s12 + 11*s13) + s14*(9*s12 + 11*s13 + 4*s14))) + s23*(s13*(12* s12**2 + s13*(8*s12 - 2*s13)) + s14*(16*s12**2 + s13*(42*s12 + 4* s13) + s14*(34*s12 + 25*s13 + 13*s14)) + s23*(s13*(17*s12 + 5*s13 ) + s14*(20*s12 + 25*s13 + 18*s14) + s23*(11*s13 + 11*s14))) + s24*(s13*(2*s12**2 + s13*(-4*s12 + 4*s13)) + s14*(8*s12**2 + s13* (8*s12 - 2*s13) + s14*(18*s12 + 5*s13 + 6*s14)) + s23*(s13*(6*s12 - 2*s13) + s14*(18*s12 + 4*s13 + 16*s14) + s23*(11*s13 + 14*s14 )) + s24*(4*s13**2 + s14*(5*s12 - 2*s13 + 4*s14) + s23*(6*s13 + 8 *s14) + s24*(2*s13 + 2*s14)))) + s34*(s13*(2*s12**3 + s13*(4*s12 **2 + s13*(2*s12 + s13))) + s14*(2*s12**3 + s13*(10*s12**2 + s13* (8*s12 + 4*s13)) + s14*(6*s12**2 + s13*(11*s12 + 7*s13) + s14*(5* s12 + 6*s13 + 2*s14))) + s23*(2*s12**3 + s13*(20*s12**2 + s13*(18 *s12 + 4*s13)) + s14*(20*s12**2 + s13*(44*s12 + 18*s13) + s14*(25 *s12 + 26*s13 + 11*s14)) + s23*(6*s12**2 + s13*(27*s12 + 9*s13) + s14*(25*s12 + 26*s13 + 14*s14) + s23*(5*s12 + 12*s13 + 11*s14 + 2 *s23))) + s24*(2*s12**3 + s13*(12*s12**2 + s13*(2*s12 + 2*s13)) + s14*(20*s12**2 + s13*(26*s12 + 8*s13) + s14*(27*s12 + 19*s13 + 12 *s14)) + s23*(10*s12**2 + s13*(26*s12 - 2*s13) + s14*(44*s12 + 22 *s13 + 26*s14) + s23*(11*s12 + 19*s13 + 26*s14 + 6*s23)) + s24*(4 *s12**2 + s13*(2*s12 - 2*s13) + s14*(18*s12 - 2*s13 + 9*s14) + s23*(8*s12 + 8*s13 + 18*s14 + 7*s23) + s24*(2*s12 + 2*s13 + 4*s14 + 4*s23 + s24))) + s34*(2*s12**3 + s13*(10*s12**2 + s13*(6*s12 + 2*s13)) + s14*(12*s12**2 + s13*(18*s12 + 8*s13) + s14*(13*s12 + 12*s13 + 6*s14)) + s23*(12*s12**2 + s13*(24*s12 + 6*s13) + s14*( 29*s12 + 23*s13 + 17*s14) + s23*(13*s12 + 14*s13 + 17*s14 + 6*s23 )) + s24*(10*s12**2 + s13*(9*s12 - s13) + s14*(24*s12 + 9*s13 + 14*s14) + s23*(18*s12 + 9*s13 + 23*s14 + 12*s23) + s24*(6*s12 - s13 + 6*s14 + 8*s23 + 2*s24)) + s34*(6*s12**2 + s13*(7*s12 + 2* s13) + s14*(11*s12 + 8*s13 + 7*s14) + s23*(11*s12 + 8*s13 + 13* s14 + 7*s23) + s24*(7*s12 + s13 + 8*s14 + 8*s23 + 2*s24) + s34*(3 *s12 + 2*s13 + 4*s14 + 4*s23 + 2*s24 + s34)))))
a40_rest_result=(rest/s13/s24/s34)/s134**2/s234**2
end function

function b40_rest(s12,s13,s14,s23,s24,s34) result(b40_rest_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: b40_rest_result,rest,s134,s234
s134=s13+s14+s34
s234=s23+s24+s34
rest = s23*(s13*(2*s12**2 + s13*(2*s12 + s13)) + s14*(2*s12**2 + s13*(6* s12 + 3*s13) + s14*(s13 - s14)) + s23*(2*s12*s13 - 6*s14**2 + s23 *(s13 - s14))) + s24*(s13*(2*s12**2 - s13**2) + s14*(2*s12**2 + s13*(6*s12 + s13) + s14*(2*s12 + 3*s13 + s14)) + s23*(6*s12*s13 + s14*(6*s12 + 12*s13) + s23*(3*s13 + s14)) + s24*(2*s12*s14 - 6* s13**2 + s23*(s13 + 3*s14) + s24*(-s13 + s14))) + s34*(s13*(2*s12 **2 + s12*s13) + s14*(2*s12**2 + 4*s12*s13 + s12*s14) + s23*(2* s12**2 + s13*(8*s12 + 2*s13) + s14*(6*s12 + 4*s13 - 2*s14) + s23* (s12 + 2*s13 - 2*s14)) + s24*(2*s12**2 + s13*(6*s12 - 2*s13) + s14*(8*s12 + 4*s13 + 2*s14) + s23*(4*s12 + 4*s13 + 4*s14) + s24*( s12 - 2*s13 + 2*s14)) + s34*(2*s12**2 + 4*s12*s13 + 4*s12*s14 + 2 *s12*s34 + s23*(4*s12 + 2*s13) + s24*(4*s12 + 2*s14)))
b40_rest_result=(rest/s34)/s134**2/s234**2
end function

function a40tilde_qp(s12,s13,s14,s23,s24,s34) result(a40tilde_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40tilde_qp_result,s134,s234,wt
s134=s13+s14+s34
s234=s23+s24+s34
wt=0e0_qp
wt = wt +   ( s13**3*s24**2 + s13**3*s24     *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*     s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*     s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*     s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13     *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*     s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12      + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3     *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*     s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*     s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*     s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*     s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*     s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234
wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*     s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2      - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*     s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*     s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*     s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*     s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*     s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*     s24*s12**2 )/s134
wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*     s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*     s14**2*s12 )/s134**2
wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*     s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*     s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12      - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*     s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*     s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24      + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12      + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*     s12**2 )/s234
wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*     s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*     s24**2*s12 )/s234**2
wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*     s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34      + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*     s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12      + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23     *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3

a40tilde_qp_result=wt/s13/s14/s23/s24/2e0_qp 
return
end function

function c40_qp(s12,s13,s14,s23,s24,s34) result(c40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: c40_qp_result,s123,s1234,s124,s134,s234,wt,y12,y123,y124,y13,y134,y14,y23,y234,y24,y34
s134=s13+s14+s34
s123=s23+s12+s13
s124=s12+s14+s24
s234=s23+s24+s34

s1234=s12+s13+s14+s23+s24+s34
y12=s12/s1234
y13=s13/s1234
y14=s14/s1234
y23=s23/s1234
y24=s24/s1234
y34=s34/s1234
y134=y13+y14+y34
y123=y23+y12+y13
y124=y12+y14+y24
y234=y23+y24+y34

wt=0e0_qp
wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) *       ( 2*y12*y13      *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )

wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) *       ( y12**2*      y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 +       y12*y23*y34      + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 -       y14**2*y23 - y14*y23**2 - y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) *       (  - y12**2      *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 -       y12*y23*y34      - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 +       y14**2*y23 + y14*y23**2 + y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y234**(-2) *       (  - 2*y12*y23*y24 - 2      *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 -       2*y14*y24*y34 )
c40_qp_result= -wt/2.e0_qp/s1234**2
return
end function

! Exact 24-label average. The rest terms use the scalar symmetry identity.
! The six Gram terms keep their existing factorized physical amplitudes.
function label_averaged_tree_series(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,ss(4,4),sumlin,sgi,sgj,gram
integer,parameter::ii(6)=[1,1,1,2,2,3],jj(6)=[2,3,4,3,4,4]
integer::g,h,k,l,others(2),n,a
v=constant(0)
v=v+6._qp*2*a40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+6._qp*2*a40_rest(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+6._qp*2*a40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+6._qp*2*a40_rest(s(2),s(3),s(1),s(6),s(4),s(5))
v=v+6._qp*2*a40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+6._qp*2*a40_rest(s(3),s(2),s(1),s(6),s(5),s(4))
v=v+6._qp*2*a40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+6._qp*2*a40_rest(s(4),s(5),s(1),s(6),s(2),s(3))
v=v+6._qp*2*a40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+6._qp*2*a40_rest(s(5),s(4),s(1),s(6),s(3),s(2))
v=v+6._qp*2*a40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+6._qp*2*a40_rest(s(6),s(4),s(2),s(5),s(3),s(1))
v=v+(-1._qp/3)*4*a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-1._qp/3)*4*a40tilde_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-1._qp/3)*4*a40tilde_qp(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+(-1._qp/3)*4*a40tilde_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-1._qp/3)*4*a40tilde_qp(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+(-1._qp/3)*4*a40tilde_qp(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+10._qp*4*b40_rest(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+10._qp*4*b40_rest(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+10._qp*4*b40_rest(s(3),s(1),s(2),s(5),s(6),s(4))
v=v+10._qp*4*b40_rest(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+10._qp*4*b40_rest(s(5),s(1),s(4),s(3),s(6),s(2))
v=v+10._qp*4*b40_rest(s(6),s(2),s(4),s(3),s(5),s(1))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(2),s(3),s(4),s(5),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(3),s(2),s(5),s(4),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(1),s(3),s(4),s(6),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(4),s(5),s(2),s(3),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(1),s(5),s(4),s(3),s(2),s(6))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(1),s(5),s(2),s(6),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(4),s(6),s(1),s(3),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(2),s(6),s(4),s(3),s(1),s(5))
v=v+(-4._qp/3)*2*c40_qp(s(4),s(2),s(6),s(1),s(5),s(3))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(5),s(6),s(1),s(2),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(3),s(6),s(5),s(2),s(1),s(4))
v=v+(-4._qp/3)*2*c40_qp(s(5),s(3),s(6),s(1),s(4),s(2))
v=v/72
ss=constant(0)
do h=1,6
 ss(ii(h),jj(h))=s(h);ss(jj(h),ii(h))=s(h)
enddo
do g=1,6
 k=ii(g);l=jj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sumlin=constant(0)
 do h=1,6
  if(h/=g)sumlin=sumlin+s(h)
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*sumlin*gram/(9*sgi**2*sgj**2)
enddo
end function
subroutine configure_filter(E,D,branch,face)
integer,intent(in)::E(5,5),D(5),branch,face
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::V(5),Z(5),U(5),energy(5),bsi(3,3,5),ma(5),pa(5),mass(4,4,5),actual(4,4,5),vals(10,5),pref(5),pw(5),gp(5)
integer::parent,spec(2),order(4),rest(2),pair(2),rev,h,j,k,n,t,a,b,c,idx,which,g,i1,j1,k1,l1,ti,tj,ij,ik,jl,il,jk
active_face=face
if(face==0)return
if(branch==last_branch.and.all(E==lastE).and.all(D==lastD))return
last_branch=branch;lastE=E;lastD=D
V=E(1,:);Z=E(2,:);U=E(3,:);parent=branch/24+1;energy=0
if(parent==3)energy=V
bsi=0;bsi(1,3,:)=V;bsi(3,1,:)=V;bsi(2,3,:)=V+Z;bsi(3,2,:)=V+Z
n=0
do j=1,3
 if(j==parent)cycle
 n=n+1;spec(n)=j
enddo
mass=0;mass(1,2,:)=D+energy;mass(2,1,:)=D+energy
mass(3,4,:)=bsi(spec(1),spec(2),:);mass(4,3,:)=mass(3,4,:)
do n=1,2
 j=spec(n);k=spec(3-n);ma=bsi(parent,j,:)-energy;pa=bsi(parent,k,:)+bsi(j,k,:)-energy
 mass(1,n+2,:)=min(D+U+pa,energy+ma);mass(n+2,1,:)=mass(1,n+2,:)
 mass(2,n+2,:)=min(D+pa,energy+U+ma);mass(n+2,2,:)=mass(2,n+2,:)
enddo
h=mod(branch,12)/2+1;pair=[pi(h),pj(h)];n=0
do j=1,4
 if(any(pair==j))cycle
 n=n+1;rest(n)=j
enddo
rev=1-mod(branch,2)+2*mod(branch/12,2)
order(:2)=pair;if(mod(rev,2)==1)order(:2)=[pair(2),pair(1)]
order(3:)=rest;if(rev/2==1)order(3:)=[rest(2),rest(1)]
actual=0
do j=1,4
 do k=1,4
  actual(order(j),order(k),:)=mass(j,k,:)
 enddo
enddo
do j=1,6
 vals(j,:)=actual(pi(j),pj(j),:)
enddo
idx=6
do a=1,2
 do b=a+1,3
  do c=b+1,4
   idx=idx+1;vals(idx,:)=min(actual(a,b,:),actual(a,c,:),actual(b,c,:))
  enddo
 enddo
enddo
pref=2*V+Z+energy+U+D
regular_support=0
do t=1,nt_filter
 pw=pref+matmul(term_power(:,t),vals)
 if(any(pw<0))error stop 'Uncertified regular monomial power'
 do j=1,5
  if(pw(j)>0)regular_support(t)=ibset(regular_support(t),j-1)
 enddo
enddo

gram_support=0
do g=1,6
 k1=pi(g);l1=pj(g);n=0
 do a=1,4
  if(a==k1.or.a==l1)cycle
  n=n+1;rest(n)=a
 enddo
 i1=rest(1);j1=rest(2)
 ti=0;tj=0;idx=6
 do a=1,2
  do b=a+1,3
   do c=b+1,4
    idx=idx+1
    if(a/=j1.and.b/=j1.and.c/=j1)ti=idx
    if(a/=i1.and.b/=i1.and.c/=i1)tj=idx
   enddo
  enddo
 enddo
 ij=pair_index(i1,j1);ik=pair_index(i1,k1);jl=pair_index(j1,l1)
 il=pair_index(i1,l1);jk=pair_index(j1,k1)
 do h=1,6
  if(h==g)cycle
  do which=1,2
   gp=pref+vals(h,:)+vals(ij,:)-vals(g,:)-2*vals(ti,:)-2*vals(tj,:)
   if(which==1)then
    gp=gp+vals(ik,:)+vals(jl,:)
   else
    gp=gp+vals(il,:)+vals(jk,:)
   endif
   if(any(gp<0))error stop 'Uncertified averaged Gram bound'
   do a=1,5
    if(gp(a)>0)gram_support(which,h,g)=ibset(gram_support(which,h,g),a-1)
   enddo
  enddo
 enddo
enddo
end subroutine
integer function pair_index(i,j)result(k)
integer,intent(in)::i,j
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
do k=1,6
 if(pi(k)==min(i,j).and.pj(k)==max(i,j))return
enddo
error stop 'pair index'
end function
logical function face_is_zero()result(z)
integer::g,h
z=.false.
if(active_face==0)return
if(any(iand(regular_support,active_face)==0))return
do g=1,6
 do h=1,6
  if(h==g)cycle
  if(any(iand(gram_support(:,h,g),active_face)==0))return
 enddo
enddo
z=.true.
end function
function tree_filtered(s,frame)result(v)
type(series),intent(in)::s(6)
type(gram_frame),intent(in)::frame
type(series)::v,xs(10),powers(10,pmin_filter:pmax_filter),term,gs,gram,ss(4,4),sgi,sgj
integer,parameter::pi(6)=[1,1,1,2,2,3],pj(6)=[2,3,4,3,4,4]
integer::i,j,t,e,g,h,k,l,n,a,others(2)
logical::need_gram
if(active_face==0)then
 v=label_averaged_tree_series(s,frame);return
endif
xs(:6)=s
xs(7)=s(1)+s(2)+s(4);xs(8)=s(1)+s(3)+s(5)
xs(9)=s(2)+s(3)+s(6);xs(10)=s(4)+s(5)+s(6)
do i=1,10
 powers(i,0)=constant(1)
 do e=1,pmax_filter
  powers(i,e)=powers(i,e-1)*xs(i)
 enddo
 if(pmin_filter<0)powers(i,-1)=1/xs(i)
 do e=-2,pmin_filter,-1
  powers(i,e)=powers(i,e+1)*powers(i,-1)
 enddo
enddo
v=constant(0)
do t=1,nt_filter
 if(iand(regular_support(t),active_face)/=0)cycle
 term=constant(term_coef(t))
 do i=1,10
  j=term_power(i,t)
  if(j/=0)term=term*powers(i,j)
 enddo
 v=v+term
enddo
ss=constant(0)
do h=1,6
 ss(pi(h),pj(h))=s(h);ss(pj(h),pi(h))=s(h)
enddo
do g=1,6
 gs=constant(0);need_gram=.false.
 do h=1,6
  if(h==g)cycle
  if(all(iand(gram_support(:,h,g),active_face)/=0))cycle
  gs=gs+s(h);need_gram=.true.
 enddo
 if(.not.need_gram)cycle
 k=pi(g);l=pj(g);n=0
 do a=1,4
  if(a==k.or.a==l)cycle
  n=n+1;others(n)=a
 enddo
 sgi=ss(others(1),k)+ss(others(1),l)+s(g)
 sgj=ss(others(2),k)+ss(others(2),l)+s(g)
 gram=gram_square_for_matching(frame,matching_id(others(1),others(2),k,l))/s(g)**2
 v=v-4*gs*gram/(9*sgi**2*sgj**2)
enddo
end function

end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/checks/angular-resolution/fan.json <==
{
  "highest": [
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          2,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          2,
          0
        ],
        "0_1": [
          1,
          1,
          1,
          2,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          2,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          3,
          0
        ],
        "0_1": [
          2,
          2,
          3,
          3,
          0
        ],
        "1_-1": [
          2,
          2,
          3,
          3,
          0
        ],
        "1_1": [
          2,
          2,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          3,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          3,
          0
        ]
      }
    }
  ],
  "middle": [
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          2,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          2,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          1,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          2,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          2,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          3,
          2
        ],
        "0_1": [
          1,
          1,
          2,
          5,
          3
        ],
        "1_-1": [
          1,
          1,
          1,
          3,
          2
        ],
        "1_1": [
          1,
          1,
          1,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          2,
          2
        ],
        "0_1": [
          1,
          1,
          5,
          3,
          3
        ],
        "1_-1": [
          1,
          1,
          3,
          2,
          2
        ],
        "1_1": [
          1,
          1,
          4,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          3,
          1
        ],
        "0_1": [
          1,
          1,
          2,
          5,
          2
        ],
        "1_-1": [
          1,
          1,
          1,
          3,
          1
        ],
        "1_1": [
          1,
          1,
          2,
          4,
          1
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          2,
          3
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          5
        ],
        "1_-1": [
          1,
          1,
          1,
          2,
          3
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          2,
          2
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          3
        ],
        "1_-1": [
          1,
          2,
          3,
          2,
          2
        ],
        "1_1": [
          1,
          2,
          3,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          2,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          2,
          2
        ],
        "0_1": [
          1,
          2,
          3,
          3,
          3
        ],
        "1_-1": [
          1,
          2,
          3,
          2,
          2
        ],
        "1_1": [
          1,
          2,
          3,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          3,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          3,
          2
        ],
        "0_1": [
          1,
          3,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          2,
          2,
          3,
          2
        ],
        "1_1": [
          1,
          3,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          3,
          0
        ],
        "0_1": [
          2,
          3,
          3,
          4,
          0
        ],
        "1_-1": [
          2,
          2,
          3,
          3,
          0
        ],
        "1_1": [
          2,
          2,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          3,
          3
        ],
        "0_1": [
          2,
          3,
          3,
          4,
          4
        ],
        "1_-1": [
          2,
          2,
          3,
          3,
          3
        ],
        "1_1": [
          2,
          2,
          3,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          3,
          2
        ],
        "0_1": [
          2,
          3,
          3,
          4,
          3
        ],
        "1_-1": [
          2,
          2,
          3,
          3,
          2
        ],
        "1_1": [
          2,
          3,
          3,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          3,
          4,
          0
        ],
        "0_1": [
          3,
          3,
          4,
          5,
          0
        ],
        "1_-1": [
          2,
          3,
          3,
          4,
          0
        ],
        "1_1": [
          2,
          3,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          3,
          4,
          4
        ],
        "0_1": [
          3,
          3,
          4,
          5,
          5
        ],
        "1_-1": [
          2,
          3,
          3,
          4,
          4
        ],
        "1_1": [
          2,
          3,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          3,
          4,
          3
        ],
        "0_1": [
          3,
          3,
          4,
          5,
          4
        ],
        "1_-1": [
          2,
          3,
          3,
          4,
          3
        ],
        "1_1": [
          2,
          3,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          3,
          4,
          2
        ],
        "0_1": [
          3,
          3,
          4,
          5,
          3
        ],
        "1_-1": [
          2,
          3,
          3,
          4,
          2
        ],
        "1_1": [
          3,
          3,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          4,
          0
        ],
        "0_1": [
          2,
          3,
          4,
          5,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          4,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2
        ],
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          5,
          4
        ],
        "0_1": [
          2,
          3,
          4,
          7,
          5
        ],
        "1_-1": [
          1,
          2,
          3,
          5,
          4
        ],
        "1_1": [
          1,
          2,
          3,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          3,
          1,
          2,
          2,
          2
        ],
        [
          3,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          4
        ],
        "0_1": [
          7,
          3,
          4,
          5,
          5
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          4
        ],
        "1_1": [
          6,
          2,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          3,
          3,
          2
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          4,
          5,
          3
        ],
        "0_1": [
          2,
          3,
          6,
          7,
          4
        ],
        "1_-1": [
          1,
          2,
          4,
          5,
          3
        ],
        "1_1": [
          1,
          2,
          5,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          3,
          1,
          3,
          2,
          2
        ],
        [
          3,
          1,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          4,
          4,
          3
        ],
        "0_1": [
          7,
          3,
          6,
          5,
          4
        ],
        "1_-1": [
          5,
          2,
          4,
          4,
          3
        ],
        "1_1": [
          6,
          2,
          5,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          3,
          1,
          2,
          2,
          2
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          2,
          3,
          4,
          3
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          4
        ],
        "1_-1": [
          4,
          2,
          3,
          4,
          3
        ],
        "1_1": [
          5,
          2,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          2,
          3,
          3,
          1
        ],
        [
          1,
          2,
          2,
          3,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          4,
          5,
          2
        ],
        "0_1": [
          2,
          5,
          6,
          7,
          3
        ],
        "1_-1": [
          1,
          3,
          4,
          5,
          2
        ],
        "1_1": [
          1,
          4,
          5,
          6,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          3,
          2,
          3,
          2,
          1
        ],
        [
          3,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          3,
          4,
          4,
          2
        ],
        "0_1": [
          7,
          5,
          6,
          5,
          3
        ],
        "1_-1": [
          5,
          3,
          4,
          4,
          2
        ],
        "1_1": [
          6,
          4,
          5,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          3,
          2,
          2,
          2,
          1
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          3,
          3,
          4,
          2
        ],
        "0_1": [
          6,
          5,
          4,
          5,
          3
        ],
        "1_-1": [
          4,
          3,
          3,
          4,
          2
        ],
        "1_1": [
          5,
          4,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          3,
          4,
          2
        ],
        "0_1": [
          5,
          3,
          4,
          5,
          3
        ],
        "1_-1": [
          3,
          2,
          3,
          4,
          2
        ],
        "1_1": [
          4,
          3,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          2,
          3,
          3,
          1
        ],
        [
          1,
          2,
          2,
          3,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          4,
          5,
          1
        ],
        "0_1": [
          2,
          5,
          6,
          7,
          2
        ],
        "1_-1": [
          1,
          3,
          4,
          5,
          1
        ],
        "1_1": [
          2,
          4,
          5,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          2,
          3,
          2,
          3
        ],
        [
          1,
          2,
          2,
          2,
          3
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          4,
          4,
          5
        ],
        "0_1": [
          2,
          5,
          6,
          5,
          7
        ],
        "1_-1": [
          1,
          3,
          4,
          4,
          5
        ],
        "1_1": [
          2,
          4,
          5,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          2,
          2,
          2,
          3
        ],
        [
          1,
          2,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          4,
          4
        ],
        "0_1": [
          2,
          5,
          4,
          5,
          6
        ],
        "1_-1": [
          1,
          3,
          3,
          4,
          4
        ],
        "1_1": [
          2,
          4,
          4,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          4,
          3
        ],
        "0_1": [
          2,
          3,
          4,
          5,
          5
        ],
        "1_-1": [
          1,
          2,
          3,
          4,
          3
        ],
        "1_1": [
          2,
          3,
          4,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          4,
          0
        ],
        "0_1": [
          1,
          3,
          3,
          5,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          4,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          4,
          4
        ],
        "0_1": [
          1,
          3,
          3,
          5,
          5
        ],
        "1_-1": [
          1,
          2,
          3,
          4,
          4
        ],
        "1_1": [
          1,
          2,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          4,
          2
        ],
        "0_1": [
          1,
          3,
          3,
          5,
          3
        ],
        "1_-1": [
          1,
          2,
          3,
          4,
          2
        ],
        "1_1": [
          1,
          3,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          4,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          5,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          4,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          5,
          4
        ],
        "0_1": [
          1,
          2,
          3,
          7,
          5
        ],
        "1_-1": [
          1,
          1,
          2,
          5,
          4
        ],
        "1_1": [
          1,
          1,
          2,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          0,
          3,
          1,
          2,
          2
        ],
        [
          1,
          3,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          2,
          4,
          4
        ],
        "0_1": [
          1,
          7,
          3,
          5,
          5
        ],
        "1_-1": [
          1,
          5,
          2,
          4,
          4
        ],
        "1_1": [
          1,
          6,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          5,
          2
        ],
        "0_1": [
          1,
          2,
          5,
          7,
          3
        ],
        "1_-1": [
          1,
          1,
          3,
          5,
          2
        ],
        "1_1": [
          1,
          1,
          4,
          6,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          0,
          3,
          2,
          2,
          1
        ],
        [
          1,
          3,
          2,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          3,
          4,
          2
        ],
        "0_1": [
          1,
          7,
          5,
          5,
          3
        ],
        "1_-1": [
          1,
          5,
          3,
          4,
          2
        ],
        "1_1": [
          1,
          6,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "0_1": [
          1,
          5,
          3,
          5,
          3
        ],
        "1_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "1_1": [
          1,
          4,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          5,
          1
        ],
        "0_1": [
          1,
          2,
          5,
          7,
          2
        ],
        "1_-1": [
          1,
          1,
          3,
          5,
          1
        ],
        "1_1": [
          1,
          2,
          4,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          2,
          2,
          3
        ],
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          4,
          5
        ],
        "0_1": [
          1,
          2,
          5,
          5,
          7
        ],
        "1_-1": [
          1,
          1,
          3,
          4,
          5
        ],
        "1_1": [
          1,
          2,
          4,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          4,
          3
        ],
        "0_1": [
          1,
          2,
          3,
          5,
          5
        ],
        "1_-1": [
          1,
          1,
          2,
          4,
          3
        ],
        "1_1": [
          1,
          2,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          4,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          3,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          3,
          3
        ],
        "0_1": [
          1,
          2,
          3,
          4,
          4
        ],
        "1_-1": [
          1,
          2,
          3,
          3,
          3
        ],
        "1_1": [
          1,
          2,
          3,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          4,
          0
        ],
        "0_1": [
          1,
          3,
          4,
          5,
          0
        ],
        "1_-1": [
          1,
          3,
          3,
          4,
          0
        ],
        "1_1": [
          1,
          3,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          4,
          4
        ],
        "0_1": [
          1,
          3,
          4,
          5,
          5
        ],
        "1_-1": [
          1,
          3,
          3,
          4,
          4
        ],
        "1_1": [
          1,
          3,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          4,
          3
        ],
        "0_1": [
          1,
          3,
          4,
          5,
          4
        ],
        "1_-1": [
          1,
          3,
          3,
          4,
          3
        ],
        "1_1": [
          1,
          3,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          4,
          0
        ],
        "0_1": [
          1,
          2,
          4,
          5,
          0
        ],
        "1_-1": [
          1,
          1,
          3,
          4,
          0
        ],
        "1_1": [
          1,
          1,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2
        ],
        [
          0,
          1,
          1,
          3,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          5,
          4
        ],
        "0_1": [
          1,
          2,
          4,
          7,
          5
        ],
        "1_-1": [
          1,
          1,
          3,
          5,
          4
        ],
        "1_1": [
          1,
          1,
          3,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          3,
          2,
          2,
          2
        ],
        [
          0,
          3,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          3,
          4,
          4
        ],
        "0_1": [
          1,
          7,
          4,
          5,
          5
        ],
        "1_-1": [
          1,
          5,
          3,
          4,
          4
        ],
        "1_1": [
          1,
          6,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          3,
          3,
          2
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          4,
          5,
          3
        ],
        "0_1": [
          1,
          2,
          6,
          7,
          4
        ],
        "1_-1": [
          1,
          1,
          4,
          5,
          3
        ],
        "1_1": [
          1,
          1,
          5,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          3,
          3,
          2,
          2
        ],
        [
          0,
          3,
          2,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          4,
          4,
          3
        ],
        "0_1": [
          1,
          7,
          6,
          5,
          4
        ],
        "1_-1": [
          1,
          5,
          4,
          4,
          3
        ],
        "1_1": [
          1,
          6,
          5,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          3,
          2,
          2,
          2
        ],
        [
          0,
          2,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          4,
          3,
          4,
          3
        ],
        "0_1": [
          1,
          6,
          4,
          5,
          4
        ],
        "1_-1": [
          1,
          4,
          3,
          4,
          3
        ],
        "1_1": [
          1,
          5,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          3,
          3,
          1
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          4,
          5,
          1
        ],
        "0_1": [
          1,
          2,
          6,
          7,
          2
        ],
        "1_-1": [
          1,
          1,
          4,
          5,
          1
        ],
        "1_1": [
          1,
          2,
          5,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          3,
          2,
          3
        ],
        [
          0,
          1,
          2,
          2,
          3
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          4,
          4,
          5
        ],
        "0_1": [
          1,
          2,
          6,
          5,
          7
        ],
        "1_-1": [
          1,
          1,
          4,
          4,
          5
        ],
        "1_1": [
          1,
          2,
          5,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          4,
          4
        ],
        "0_1": [
          1,
          2,
          4,
          5,
          6
        ],
        "1_-1": [
          1,
          1,
          3,
          4,
          4
        ],
        "1_1": [
          1,
          2,
          4,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          4,
          0
        ],
        "0_1": [
          1,
          1,
          3,
          5,
          0
        ],
        "1_-1": [
          1,
          1,
          3,
          4,
          0
        ],
        "1_1": [
          1,
          1,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          4,
          4
        ],
        "0_1": [
          1,
          1,
          3,
          5,
          5
        ],
        "1_-1": [
          1,
          1,
          3,
          4,
          4
        ],
        "1_1": [
          1,
          1,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          4,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          5,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          4,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          3,
          2
        ],
        [
          1,
          0,
          1,
          3,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          5,
          4
        ],
        "0_1": [
          1,
          1,
          2,
          7,
          5
        ],
        "1_-1": [
          1,
          1,
          1,
          5,
          4
        ],
        "1_1": [
          1,
          1,
          1,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          3,
          2,
          2
        ],
        [
          1,
          0,
          3,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          5,
          4,
          4
        ],
        "0_1": [
          1,
          1,
          7,
          5,
          5
        ],
        "1_-1": [
          1,
          1,
          5,
          4,
          4
        ],
        "1_1": [
          1,
          1,
          6,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          3,
          1
        ],
        [
          1,
          0,
          1,
          3,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          5,
          1
        ],
        "0_1": [
          1,
          1,
          2,
          7,
          2
        ],
        "1_-1": [
          1,
          1,
          1,
          5,
          1
        ],
        "1_1": [
          1,
          1,
          2,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          3
        ],
        [
          1,
          0,
          1,
          2,
          3
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          4,
          5
        ],
        "0_1": [
          1,
          1,
          2,
          5,
          7
        ],
        "1_-1": [
          1,
          1,
          1,
          4,
          5
        ],
        "1_1": [
          1,
          1,
          2,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_-1": [
          1,
          1,
          1,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          1,
          3,
          0
        ]
      }
    }
  ],
  "lowest": [
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          4,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          3
        ],
        "0_1": [
          1,
          1,
          2,
          4,
          4
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          3
        ],
        "1_1": [
          1,
          1,
          2,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          3,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          3,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          4
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "1_1": [
          1,
          4,
          2,
          3,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          2,
          4,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          3
        ],
        "0_1": [
          1,
          1,
          2,
          4,
          4
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          3
        ],
        "1_1": [
          1,
          1,
          2,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          3,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          3,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "0_1": [
          1,
          4,
          2,
          3,
          4
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "1_1": [
          1,
          4,
          2,
          3,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          3,
          4,
          0
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          5,
          3
        ],
        "0_1": [
          1,
          1,
          3,
          7,
          4
        ],
        "1_-1": [
          1,
          1,
          2,
          5,
          3
        ],
        "1_1": [
          1,
          1,
          2,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          2,
          1,
          1
        ],
        [
          0,
          0,
          2,
          1,
          1
        ],
        [
          1,
          0,
          2,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          5,
          3,
          3
        ],
        "0_1": [
          1,
          1,
          7,
          4,
          4
        ],
        "1_-1": [
          1,
          1,
          5,
          3,
          3
        ],
        "1_1": [
          1,
          1,
          6,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          5,
          2
        ],
        "0_1": [
          1,
          1,
          3,
          7,
          3
        ],
        "1_-1": [
          1,
          1,
          2,
          5,
          2
        ],
        "1_1": [
          1,
          1,
          3,
          6,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          1,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          2,
          3,
          5
        ],
        "0_1": [
          1,
          1,
          3,
          4,
          7
        ],
        "1_-1": [
          1,
          1,
          2,
          3,
          5
        ],
        "1_1": [
          1,
          1,
          3,
          4,
          6
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          4,
          3,
          3,
          0
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          3,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "0_1": [
          1,
          4,
          3,
          6,
          3
        ],
        "1_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "1_1": [
          1,
          3,
          2,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          4,
          2,
          2
        ],
        "0_1": [
          1,
          4,
          6,
          3,
          3
        ],
        "1_-1": [
          1,
          3,
          4,
          2,
          2
        ],
        "1_1": [
          1,
          3,
          5,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "0_1": [
          1,
          4,
          3,
          6,
          3
        ],
        "1_-1": [
          1,
          3,
          2,
          4,
          2
        ],
        "1_1": [
          1,
          3,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          4
        ],
        "0_1": [
          1,
          4,
          3,
          3,
          6
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          4
        ],
        "1_1": [
          1,
          3,
          3,
          3,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "0_1": [
          1,
          4,
          3,
          3,
          4
        ],
        "1_-1": [
          1,
          3,
          2,
          2,
          3
        ],
        "1_1": [
          1,
          4,
          3,
          3,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          1,
          2,
          0
        ],
        "0_1": [
          1,
          3,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          2,
          1,
          2,
          0
        ],
        "1_1": [
          1,
          2,
          1,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          1,
          4,
          2
        ],
        "0_1": [
          1,
          3,
          2,
          6,
          3
        ],
        "1_-1": [
          1,
          2,
          1,
          4,
          2
        ],
        "1_1": [
          1,
          2,
          1,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          4,
          1,
          3,
          2
        ],
        "0_1": [
          1,
          6,
          2,
          5,
          3
        ],
        "1_-1": [
          1,
          4,
          1,
          3,
          2
        ],
        "1_1": [
          1,
          5,
          1,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          4,
          3,
          2,
          2
        ],
        "0_1": [
          1,
          6,
          5,
          3,
          3
        ],
        "1_-1": [
          1,
          4,
          3,
          2,
          2
        ],
        "1_1": [
          1,
          5,
          4,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          1,
          4,
          1
        ],
        "0_1": [
          1,
          3,
          2,
          6,
          2
        ],
        "1_-1": [
          1,
          2,
          1,
          4,
          1
        ],
        "1_1": [
          1,
          2,
          2,
          5,
          1
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          4,
          1,
          3,
          1
        ],
        "0_1": [
          1,
          6,
          2,
          5,
          2
        ],
        "1_-1": [
          1,
          4,
          1,
          3,
          1
        ],
        "1_1": [
          1,
          5,
          2,
          4,
          1
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          1,
          1,
          2
        ],
        [
          1,
          2,
          1,
          1,
          2
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          4,
          1,
          2,
          3
        ],
        "0_1": [
          1,
          6,
          2,
          3,
          5
        ],
        "1_-1": [
          1,
          4,
          1,
          2,
          3
        ],
        "1_1": [
          1,
          5,
          2,
          3,
          4
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          1,
          4,
          2
        ],
        "0_1": [
          1,
          3,
          2,
          6,
          3
        ],
        "1_-1": [
          1,
          2,
          1,
          4,
          2
        ],
        "1_1": [
          1,
          3,
          2,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          1,
          2,
          4
        ],
        "0_1": [
          1,
          3,
          2,
          3,
          6
        ],
        "1_-1": [
          1,
          2,
          1,
          2,
          4
        ],
        "1_1": [
          1,
          3,
          2,
          3,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          3,
          0
        ],
        "0_1": [
          1,
          1,
          3,
          4,
          0
        ],
        "1_-1": [
          1,
          1,
          3,
          3,
          0
        ],
        "1_1": [
          1,
          1,
          3,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          1,
          3,
          3,
          3
        ],
        "0_1": [
          1,
          1,
          3,
          4,
          4
        ],
        "1_-1": [
          1,
          1,
          3,
          3,
          3
        ],
        "1_1": [
          1,
          1,
          3,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          5,
          2,
          0
        ],
        "0_1": [
          1,
          4,
          6,
          3,
          0
        ],
        "1_-1": [
          1,
          3,
          5,
          2,
          0
        ],
        "1_1": [
          1,
          3,
          5,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          5,
          2,
          2
        ],
        "0_1": [
          1,
          4,
          6,
          3,
          3
        ],
        "1_-1": [
          1,
          3,
          5,
          2,
          2
        ],
        "1_1": [
          1,
          3,
          5,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          2,
          1,
          2
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          5,
          2,
          5
        ],
        "0_1": [
          1,
          4,
          6,
          3,
          6
        ],
        "1_-1": [
          1,
          3,
          5,
          2,
          5
        ],
        "1_1": [
          1,
          3,
          6,
          3,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          0,
          1
        ],
        [
          0,
          1,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          5,
          2,
          3
        ],
        "0_1": [
          1,
          4,
          6,
          3,
          4
        ],
        "1_-1": [
          1,
          3,
          5,
          2,
          3
        ],
        "1_1": [
          1,
          4,
          6,
          3,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          0
        ],
        "0_1": [
          1,
          4,
          3,
          6,
          0
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          0
        ],
        "1_1": [
          1,
          3,
          3,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          5
        ],
        "0_1": [
          1,
          4,
          3,
          6,
          6
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          5
        ],
        "1_1": [
          1,
          3,
          3,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          3
        ],
        "0_1": [
          1,
          4,
          3,
          6,
          4
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          3
        ],
        "1_1": [
          1,
          4,
          3,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          2,
          2,
          0
        ],
        "0_1": [
          1,
          6,
          2,
          3,
          0
        ],
        "1_-1": [
          1,
          5,
          2,
          2,
          0
        ],
        "1_1": [
          1,
          5,
          2,
          2,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          2,
          2,
          2
        ],
        "0_1": [
          1,
          6,
          2,
          3,
          3
        ],
        "1_-1": [
          1,
          5,
          2,
          2,
          2
        ],
        "1_1": [
          1,
          5,
          2,
          3,
          2
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          2,
          1,
          1,
          2
        ],
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          2,
          2,
          5
        ],
        "0_1": [
          1,
          6,
          2,
          3,
          6
        ],
        "1_-1": [
          1,
          5,
          2,
          2,
          5
        ],
        "1_1": [
          1,
          6,
          2,
          3,
          5
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          5,
          0
        ],
        "0_1": [
          1,
          3,
          2,
          6,
          0
        ],
        "1_-1": [
          1,
          3,
          2,
          5,
          0
        ],
        "1_1": [
          1,
          3,
          2,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          0,
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          2,
          5,
          5
        ],
        "0_1": [
          1,
          3,
          2,
          6,
          6
        ],
        "1_-1": [
          1,
          3,
          2,
          5,
          5
        ],
        "1_1": [
          1,
          3,
          2,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          0
        ],
        "0_1": [
          1,
          3,
          4,
          6,
          0
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          0
        ],
        "1_1": [
          1,
          3,
          3,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          5
        ],
        "0_1": [
          1,
          3,
          4,
          6,
          6
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          5
        ],
        "1_1": [
          1,
          3,
          3,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          3,
          3,
          5,
          3
        ],
        "0_1": [
          1,
          3,
          4,
          6,
          4
        ],
        "1_-1": [
          1,
          3,
          3,
          5,
          3
        ],
        "1_1": [
          1,
          3,
          4,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          3,
          3,
          4,
          0
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          0
        ],
        "1_-1": [
          5,
          3,
          3,
          4,
          0
        ],
        "1_1": [
          5,
          3,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          3,
          3,
          4,
          4
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          5
        ],
        "1_-1": [
          5,
          3,
          3,
          4,
          4
        ],
        "1_1": [
          5,
          3,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          3,
          3,
          4,
          3
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          4
        ],
        "1_-1": [
          5,
          3,
          3,
          4,
          3
        ],
        "1_1": [
          5,
          3,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          3,
          3,
          4,
          5
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          6
        ],
        "1_-1": [
          5,
          3,
          3,
          4,
          5
        ],
        "1_1": [
          6,
          3,
          4,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          2,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          5,
          2,
          4,
          0
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          0
        ],
        "1_-1": [
          3,
          5,
          2,
          4,
          0
        ],
        "1_1": [
          3,
          5,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          2,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          5,
          2,
          4,
          4
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          5
        ],
        "1_-1": [
          3,
          5,
          2,
          4,
          4
        ],
        "1_1": [
          3,
          5,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          5,
          2,
          4,
          2
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          3
        ],
        "1_-1": [
          3,
          5,
          2,
          4,
          2
        ],
        "1_1": [
          3,
          5,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          2,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          5,
          2,
          4,
          5
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          6
        ],
        "1_-1": [
          3,
          5,
          2,
          4,
          5
        ],
        "1_1": [
          3,
          6,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          5,
          2,
          4,
          3
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          4
        ],
        "1_-1": [
          3,
          5,
          2,
          4,
          3
        ],
        "1_1": [
          4,
          6,
          3,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          3,
          5,
          4,
          0
        ],
        "0_1": [
          4,
          3,
          6,
          5,
          0
        ],
        "1_-1": [
          3,
          3,
          5,
          4,
          0
        ],
        "1_1": [
          3,
          3,
          5,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          3,
          5,
          4,
          4
        ],
        "0_1": [
          4,
          3,
          6,
          5,
          5
        ],
        "1_-1": [
          3,
          3,
          5,
          4,
          4
        ],
        "1_1": [
          3,
          3,
          5,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          3,
          5,
          4,
          5
        ],
        "0_1": [
          4,
          3,
          6,
          5,
          6
        ],
        "1_-1": [
          3,
          3,
          5,
          4,
          5
        ],
        "1_1": [
          3,
          3,
          6,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          3,
          5,
          4,
          3
        ],
        "0_1": [
          4,
          3,
          6,
          5,
          4
        ],
        "1_-1": [
          3,
          3,
          5,
          4,
          3
        ],
        "1_1": [
          4,
          3,
          6,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          0
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          0
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          0
        ],
        "1_1": [
          5,
          2,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          4
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          5
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          4
        ],
        "1_1": [
          5,
          2,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          2
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          3
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          2
        ],
        "1_1": [
          5,
          2,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          5
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          6
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          5
        ],
        "1_1": [
          6,
          2,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          5,
          4,
          0
        ],
        "0_1": [
          3,
          2,
          6,
          5,
          0
        ],
        "1_-1": [
          3,
          2,
          5,
          4,
          0
        ],
        "1_1": [
          3,
          2,
          5,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          5,
          4,
          4
        ],
        "0_1": [
          3,
          2,
          6,
          5,
          5
        ],
        "1_-1": [
          3,
          2,
          5,
          4,
          4
        ],
        "1_1": [
          3,
          2,
          5,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          5,
          4,
          5
        ],
        "0_1": [
          3,
          2,
          6,
          5,
          6
        ],
        "1_-1": [
          3,
          2,
          5,
          4,
          5
        ],
        "1_1": [
          3,
          2,
          6,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          2,
          2,
          3,
          0
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          0
        ],
        "1_-1": [
          4,
          2,
          2,
          3,
          0
        ],
        "1_1": [
          4,
          2,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          2,
          2,
          3,
          3
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          4
        ],
        "1_-1": [
          4,
          2,
          2,
          3,
          3
        ],
        "1_1": [
          4,
          2,
          2,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          2,
          2,
          3,
          2
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          3
        ],
        "1_-1": [
          4,
          2,
          2,
          3,
          2
        ],
        "1_1": [
          4,
          2,
          3,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          2,
          2,
          3,
          4
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_-1": [
          4,
          2,
          2,
          3,
          4
        ],
        "1_1": [
          5,
          2,
          3,
          4,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          5,
          0
        ],
        "0_1": [
          1,
          3,
          4,
          6,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          5,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          0,
          1,
          1,
          3,
          2
        ],
        [
          0,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          7,
          5
        ],
        "0_1": [
          1,
          3,
          4,
          9,
          6
        ],
        "1_-1": [
          1,
          2,
          3,
          7,
          5
        ],
        "1_1": [
          1,
          2,
          3,
          8,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          3,
          1,
          2,
          2
        ],
        [
          0,
          3,
          1,
          2,
          2
        ],
        [
          0,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          7,
          3,
          5,
          5
        ],
        "0_1": [
          1,
          9,
          4,
          6,
          6
        ],
        "1_-1": [
          1,
          7,
          3,
          5,
          5
        ],
        "1_1": [
          1,
          8,
          3,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          0,
          1,
          2,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          5,
          7,
          3
        ],
        "0_1": [
          1,
          3,
          7,
          9,
          4
        ],
        "1_-1": [
          1,
          2,
          5,
          7,
          3
        ],
        "1_1": [
          1,
          2,
          6,
          8,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          3,
          2,
          2,
          1
        ],
        [
          0,
          3,
          2,
          2,
          1
        ],
        [
          0,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          7,
          5,
          5,
          3
        ],
        "0_1": [
          1,
          9,
          7,
          6,
          4
        ],
        "1_-1": [
          1,
          7,
          5,
          5,
          3
        ],
        "1_1": [
          1,
          8,
          6,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          0,
          2,
          1,
          2,
          1
        ],
        [
          0,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          5,
          3,
          5,
          3
        ],
        "0_1": [
          1,
          7,
          4,
          6,
          4
        ],
        "1_-1": [
          1,
          5,
          3,
          5,
          3
        ],
        "1_1": [
          1,
          6,
          4,
          6,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          0,
          1,
          2,
          3,
          1
        ],
        [
          0,
          1,
          2,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          5,
          7,
          2
        ],
        "0_1": [
          1,
          3,
          7,
          9,
          3
        ],
        "1_-1": [
          1,
          2,
          5,
          7,
          2
        ],
        "1_1": [
          1,
          3,
          6,
          8,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          0,
          1,
          2,
          2,
          3
        ],
        [
          0,
          1,
          2,
          1,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          5,
          5,
          7
        ],
        "0_1": [
          1,
          3,
          7,
          6,
          9
        ],
        "1_-1": [
          1,
          2,
          5,
          5,
          7
        ],
        "1_1": [
          1,
          3,
          6,
          6,
          8
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          5,
          5
        ],
        "0_1": [
          1,
          3,
          4,
          6,
          7
        ],
        "1_-1": [
          1,
          2,
          3,
          5,
          5
        ],
        "1_1": [
          1,
          3,
          4,
          6,
          6
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          0
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          0
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          0
        ],
        "1_1": [
          5,
          2,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          2,
          1,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          6,
          4
        ],
        "0_1": [
          6,
          3,
          4,
          8,
          5
        ],
        "1_-1": [
          5,
          2,
          3,
          6,
          4
        ],
        "1_1": [
          5,
          2,
          3,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          1,
          1,
          1
        ],
        [
          2,
          3,
          1,
          2,
          2
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          6,
          3,
          4,
          4
        ],
        "0_1": [
          6,
          8,
          4,
          5,
          5
        ],
        "1_-1": [
          5,
          6,
          3,
          4,
          4
        ],
        "1_1": [
          5,
          7,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          5,
          6,
          3
        ],
        "0_1": [
          6,
          3,
          7,
          8,
          4
        ],
        "1_-1": [
          5,
          2,
          5,
          6,
          3
        ],
        "1_1": [
          5,
          2,
          6,
          7,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          2,
          1,
          1
        ],
        [
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          6,
          5,
          4,
          3
        ],
        "0_1": [
          6,
          8,
          7,
          5,
          4
        ],
        "1_-1": [
          5,
          6,
          5,
          4,
          3
        ],
        "1_1": [
          5,
          7,
          6,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          1,
          1,
          1
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          5,
          3,
          4,
          3
        ],
        "0_1": [
          6,
          7,
          4,
          5,
          4
        ],
        "1_-1": [
          5,
          5,
          3,
          4,
          3
        ],
        "1_1": [
          5,
          6,
          4,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          5,
          6,
          2
        ],
        "0_1": [
          6,
          3,
          7,
          8,
          3
        ],
        "1_-1": [
          5,
          2,
          5,
          6,
          2
        ],
        "1_1": [
          5,
          3,
          6,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          2,
          1,
          2
        ],
        [
          2,
          1,
          2,
          2,
          3
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          5,
          4,
          6
        ],
        "0_1": [
          6,
          3,
          7,
          5,
          8
        ],
        "1_-1": [
          5,
          2,
          5,
          4,
          6
        ],
        "1_1": [
          5,
          3,
          6,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          7
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_1": [
          5,
          3,
          4,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "0_1": [
          6,
          3,
          4,
          5,
          6
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_1": [
          6,
          3,
          4,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          4,
          0
        ],
        "0_1": [
          4,
          3,
          3,
          5,
          0
        ],
        "1_-1": [
          3,
          2,
          2,
          4,
          0
        ],
        "1_1": [
          3,
          2,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          2,
          1
        ],
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          6,
          4
        ],
        "0_1": [
          4,
          3,
          3,
          8,
          5
        ],
        "1_-1": [
          3,
          2,
          2,
          6,
          4
        ],
        "1_1": [
          3,
          2,
          2,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          2,
          0,
          1,
          1
        ],
        [
          1,
          3,
          1,
          2,
          2
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          6,
          2,
          4,
          4
        ],
        "0_1": [
          4,
          8,
          3,
          5,
          5
        ],
        "1_-1": [
          3,
          6,
          2,
          4,
          4
        ],
        "1_1": [
          3,
          7,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          4,
          6,
          2
        ],
        "0_1": [
          4,
          3,
          6,
          8,
          3
        ],
        "1_-1": [
          3,
          2,
          4,
          6,
          2
        ],
        "1_1": [
          3,
          2,
          5,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          6,
          4,
          4,
          2
        ],
        "0_1": [
          4,
          8,
          6,
          5,
          3
        ],
        "1_-1": [
          3,
          6,
          4,
          4,
          2
        ],
        "1_1": [
          3,
          7,
          5,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          4,
          2,
          4,
          2
        ],
        "0_1": [
          4,
          6,
          3,
          5,
          3
        ],
        "1_-1": [
          3,
          4,
          2,
          4,
          2
        ],
        "1_1": [
          3,
          5,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          4,
          6,
          2
        ],
        "0_1": [
          4,
          3,
          6,
          8,
          3
        ],
        "1_-1": [
          3,
          2,
          4,
          6,
          2
        ],
        "1_1": [
          3,
          3,
          5,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          4,
          4,
          6
        ],
        "0_1": [
          4,
          3,
          6,
          5,
          8
        ],
        "1_-1": [
          3,
          2,
          4,
          4,
          6
        ],
        "1_1": [
          3,
          3,
          5,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          4,
          4
        ],
        "0_1": [
          4,
          3,
          3,
          5,
          6
        ],
        "1_-1": [
          3,
          2,
          2,
          4,
          4
        ],
        "1_1": [
          3,
          3,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          4,
          3
        ],
        "0_1": [
          4,
          3,
          3,
          5,
          4
        ],
        "1_-1": [
          3,
          2,
          2,
          4,
          3
        ],
        "1_1": [
          4,
          3,
          3,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          2,
          4,
          0
        ],
        "0_1": [
          3,
          2,
          3,
          5,
          0
        ],
        "1_-1": [
          2,
          1,
          2,
          4,
          0
        ],
        "1_1": [
          2,
          1,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          2,
          1
        ],
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          2,
          6,
          4
        ],
        "0_1": [
          3,
          2,
          3,
          8,
          5
        ],
        "1_-1": [
          2,
          1,
          2,
          6,
          4
        ],
        "1_1": [
          2,
          1,
          2,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          0,
          1,
          1
        ],
        [
          3,
          1,
          1,
          3,
          2
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          1,
          2,
          5,
          4
        ],
        "0_1": [
          8,
          2,
          3,
          7,
          5
        ],
        "1_-1": [
          6,
          1,
          2,
          5,
          4
        ],
        "1_1": [
          7,
          1,
          2,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          0,
          1,
          1
        ],
        [
          3,
          3,
          1,
          2,
          2
        ],
        [
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          5,
          2,
          4,
          4
        ],
        "0_1": [
          8,
          7,
          3,
          5,
          5
        ],
        "1_-1": [
          6,
          5,
          2,
          4,
          4
        ],
        "1_1": [
          7,
          6,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          2,
          0
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          4,
          6,
          2
        ],
        "0_1": [
          3,
          2,
          6,
          8,
          3
        ],
        "1_-1": [
          2,
          1,
          4,
          6,
          2
        ],
        "1_1": [
          2,
          1,
          5,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          1,
          1,
          0
        ],
        [
          3,
          1,
          2,
          3,
          1
        ],
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          1,
          4,
          5,
          2
        ],
        "0_1": [
          8,
          2,
          6,
          7,
          3
        ],
        "1_-1": [
          6,
          1,
          4,
          5,
          2
        ],
        "1_1": [
          7,
          1,
          5,
          6,
          2
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          3,
          3,
          2,
          2,
          1
        ],
        [
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          5,
          4,
          4,
          2
        ],
        "0_1": [
          8,
          7,
          6,
          5,
          3
        ],
        "1_-1": [
          6,
          5,
          4,
          4,
          2
        ],
        "1_1": [
          7,
          6,
          5,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          5,
          2
        ],
        "0_1": [
          6,
          2,
          5,
          7,
          3
        ],
        "1_-1": [
          4,
          1,
          3,
          5,
          2
        ],
        "1_1": [
          5,
          1,
          4,
          6,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          2,
          3,
          2,
          2,
          1
        ],
        [
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          5,
          3,
          4,
          2
        ],
        "0_1": [
          6,
          7,
          5,
          5,
          3
        ],
        "1_-1": [
          4,
          5,
          3,
          4,
          2
        ],
        "1_1": [
          5,
          6,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          3,
          2,
          4,
          2
        ],
        "0_1": [
          6,
          5,
          3,
          5,
          3
        ],
        "1_-1": [
          4,
          3,
          2,
          4,
          2
        ],
        "1_1": [
          5,
          4,
          3,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          2,
          0
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          4,
          6,
          1
        ],
        "0_1": [
          3,
          2,
          6,
          8,
          2
        ],
        "1_-1": [
          2,
          1,
          4,
          6,
          1
        ],
        "1_1": [
          2,
          2,
          5,
          7,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          1,
          1,
          0
        ],
        [
          3,
          1,
          2,
          3,
          1
        ],
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          1,
          4,
          5,
          1
        ],
        "0_1": [
          8,
          2,
          6,
          7,
          2
        ],
        "1_-1": [
          6,
          1,
          4,
          5,
          1
        ],
        "1_1": [
          7,
          2,
          5,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          1,
          1,
          1
        ],
        [
          3,
          1,
          2,
          2,
          3
        ],
        [
          2,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          1,
          4,
          4,
          5
        ],
        "0_1": [
          8,
          2,
          6,
          5,
          7
        ],
        "1_-1": [
          6,
          1,
          4,
          4,
          5
        ],
        "1_1": [
          7,
          2,
          5,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          2,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          5,
          1
        ],
        "0_1": [
          6,
          2,
          5,
          7,
          2
        ],
        "1_-1": [
          4,
          1,
          3,
          5,
          1
        ],
        "1_1": [
          5,
          2,
          4,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          2,
          1,
          2,
          2,
          3
        ],
        [
          2,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          4,
          5
        ],
        "0_1": [
          6,
          2,
          5,
          5,
          7
        ],
        "1_-1": [
          4,
          1,
          3,
          4,
          5
        ],
        "1_1": [
          5,
          2,
          4,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          4,
          3
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          5
        ],
        "1_-1": [
          4,
          1,
          2,
          4,
          3
        ],
        "1_1": [
          5,
          2,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          4,
          6,
          2
        ],
        "0_1": [
          3,
          2,
          6,
          8,
          3
        ],
        "1_-1": [
          2,
          1,
          4,
          6,
          2
        ],
        "1_1": [
          3,
          2,
          5,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          4,
          4,
          6
        ],
        "0_1": [
          3,
          2,
          6,
          5,
          8
        ],
        "1_-1": [
          2,
          1,
          4,
          4,
          6
        ],
        "1_1": [
          3,
          2,
          5,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          2,
          4,
          4
        ],
        "0_1": [
          3,
          2,
          3,
          5,
          6
        ],
        "1_-1": [
          2,
          1,
          2,
          4,
          4
        ],
        "1_1": [
          3,
          2,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          0
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          4,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          4,
          3
        ],
        "0_1": [
          5,
          2,
          3,
          6,
          4
        ],
        "1_-1": [
          4,
          1,
          2,
          4,
          3
        ],
        "1_1": [
          4,
          1,
          2,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          3,
          1,
          2,
          2
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          4,
          2,
          3,
          3
        ],
        "0_1": [
          5,
          6,
          3,
          4,
          4
        ],
        "1_-1": [
          4,
          4,
          2,
          3,
          3
        ],
        "1_1": [
          4,
          5,
          2,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          4,
          2
        ],
        "0_1": [
          5,
          2,
          5,
          6,
          3
        ],
        "1_-1": [
          4,
          1,
          3,
          4,
          2
        ],
        "1_1": [
          4,
          1,
          4,
          5,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          4,
          3,
          3,
          2
        ],
        "0_1": [
          5,
          6,
          5,
          4,
          3
        ],
        "1_-1": [
          4,
          4,
          3,
          3,
          2
        ],
        "1_1": [
          4,
          5,
          4,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          3,
          2,
          3,
          2
        ],
        "0_1": [
          5,
          5,
          3,
          4,
          3
        ],
        "1_-1": [
          4,
          3,
          2,
          3,
          2
        ],
        "1_1": [
          4,
          4,
          3,
          4,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          2,
          3,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          4,
          1
        ],
        "0_1": [
          5,
          2,
          5,
          6,
          2
        ],
        "1_-1": [
          4,
          1,
          3,
          4,
          1
        ],
        "1_1": [
          4,
          2,
          4,
          5,
          1
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          2,
          2,
          3
        ],
        [
          1,
          1,
          2,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          3,
          3,
          4
        ],
        "0_1": [
          5,
          2,
          5,
          4,
          6
        ],
        "1_-1": [
          4,
          1,
          3,
          3,
          4
        ],
        "1_1": [
          4,
          2,
          4,
          4,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          3
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          3
        ],
        "1_1": [
          4,
          2,
          3,
          4,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          4
        ],
        "0_1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          4
        ],
        "1_1": [
          5,
          2,
          3,
          4,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          5,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          6,
          0
        ],
        "1_-1": [
          1,
          2,
          3,
          5,
          0
        ],
        "1_1": [
          1,
          2,
          3,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          3,
          5,
          5
        ],
        "0_1": [
          1,
          2,
          3,
          6,
          6
        ],
        "1_-1": [
          1,
          2,
          3,
          5,
          5
        ],
        "1_1": [
          1,
          2,
          3,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          0
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          0
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          0
        ],
        "1_1": [
          5,
          2,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          4
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          5
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          4
        ],
        "1_1": [
          5,
          2,
          3,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          6
        ],
        "1_-1": [
          5,
          2,
          3,
          4,
          5
        ],
        "1_1": [
          6,
          2,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          4,
          0
        ],
        "0_1": [
          3,
          2,
          2,
          5,
          0
        ],
        "1_-1": [
          3,
          2,
          2,
          4,
          0
        ],
        "1_1": [
          3,
          2,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          2,
          2,
          4,
          4
        ],
        "0_1": [
          3,
          2,
          2,
          5,
          5
        ],
        "1_-1": [
          3,
          2,
          2,
          4,
          4
        ],
        "1_1": [
          3,
          2,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          2,
          4,
          0
        ],
        "0_1": [
          2,
          1,
          2,
          5,
          0
        ],
        "1_-1": [
          2,
          1,
          2,
          4,
          0
        ],
        "1_1": [
          2,
          1,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          2,
          4,
          4
        ],
        "0_1": [
          2,
          1,
          2,
          5,
          5
        ],
        "1_-1": [
          2,
          1,
          2,
          4,
          4
        ],
        "1_1": [
          2,
          1,
          2,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          0
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          0
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          0
        ],
        "1_1": [
          4,
          1,
          2,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          3
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          4
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          3
        ],
        "1_1": [
          4,
          1,
          2,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          2,
          3,
          4
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          5
        ],
        "1_-1": [
          4,
          1,
          2,
          3,
          4
        ],
        "1_1": [
          5,
          1,
          2,
          4,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          0
        ],
        [
          0,
          1,
          1,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          5,
          0
        ],
        "0_1": [
          1,
          2,
          3,
          6,
          0
        ],
        "1_-1": [
          1,
          2,
          2,
          5,
          0
        ],
        "1_1": [
          1,
          2,
          2,
          5,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          3,
          2
        ],
        [
          0,
          1,
          1,
          3,
          2
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          7,
          5
        ],
        "0_1": [
          1,
          2,
          3,
          9,
          6
        ],
        "1_-1": [
          1,
          2,
          2,
          7,
          5
        ],
        "1_1": [
          1,
          2,
          2,
          8,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          3,
          2,
          2
        ],
        [
          0,
          1,
          3,
          2,
          2
        ],
        [
          0,
          0,
          2,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          7,
          5,
          5
        ],
        "0_1": [
          1,
          2,
          9,
          6,
          6
        ],
        "1_-1": [
          1,
          2,
          7,
          5,
          5
        ],
        "1_1": [
          1,
          2,
          8,
          6,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          3,
          1
        ],
        [
          0,
          1,
          1,
          3,
          1
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          7,
          2
        ],
        "0_1": [
          1,
          2,
          3,
          9,
          3
        ],
        "1_-1": [
          1,
          2,
          2,
          7,
          2
        ],
        "1_1": [
          1,
          2,
          3,
          8,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          3
        ],
        [
          0,
          1,
          1,
          2,
          3
        ],
        [
          0,
          0,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          1,
          2,
          2,
          5,
          7
        ],
        "0_1": [
          1,
          2,
          3,
          6,
          9
        ],
        "1_-1": [
          1,
          2,
          2,
          5,
          7
        ],
        "1_1": [
          1,
          2,
          3,
          6,
          8
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          0
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          0
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          0
        ],
        "1_1": [
          5,
          2,
          2,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          2,
          1,
          1,
          3,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          6,
          4
        ],
        "0_1": [
          6,
          2,
          3,
          8,
          5
        ],
        "1_-1": [
          5,
          2,
          2,
          6,
          4
        ],
        "1_1": [
          5,
          2,
          2,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          2,
          1,
          1
        ],
        [
          2,
          1,
          3,
          2,
          2
        ],
        [
          1,
          0,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          6,
          4,
          4
        ],
        "0_1": [
          6,
          2,
          8,
          5,
          5
        ],
        "1_-1": [
          5,
          2,
          6,
          4,
          4
        ],
        "1_1": [
          5,
          2,
          7,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          2,
          1,
          1,
          3,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          6,
          2
        ],
        "0_1": [
          6,
          2,
          3,
          8,
          3
        ],
        "1_-1": [
          5,
          2,
          2,
          6,
          2
        ],
        "1_1": [
          5,
          2,
          3,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          3
        ],
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          6
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          8
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          6
        ],
        "1_1": [
          5,
          2,
          3,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          5,
          2,
          2,
          4,
          5
        ],
        "0_1": [
          6,
          2,
          3,
          5,
          6
        ],
        "1_-1": [
          5,
          2,
          2,
          4,
          5
        ],
        "1_1": [
          6,
          2,
          3,
          5,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          2,
          1,
          2,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          4,
          0
        ],
        "0_1": [
          3,
          4,
          2,
          5,
          0
        ],
        "1_-1": [
          2,
          3,
          1,
          4,
          0
        ],
        "1_1": [
          2,
          3,
          1,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          2,
          1
        ],
        [
          1,
          2,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          6,
          4
        ],
        "0_1": [
          3,
          4,
          2,
          8,
          5
        ],
        "1_-1": [
          2,
          3,
          1,
          6,
          4
        ],
        "1_1": [
          2,
          3,
          1,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          0,
          2,
          1
        ],
        [
          3,
          2,
          1,
          4,
          2
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          3,
          1,
          7,
          4
        ],
        "0_1": [
          8,
          4,
          2,
          9,
          5
        ],
        "1_-1": [
          6,
          3,
          1,
          7,
          4
        ],
        "1_1": [
          7,
          3,
          1,
          8,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          0,
          1,
          1
        ],
        [
          3,
          4,
          1,
          3,
          2
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          7,
          1,
          5,
          4
        ],
        "0_1": [
          8,
          9,
          2,
          7,
          5
        ],
        "1_-1": [
          6,
          7,
          1,
          5,
          4
        ],
        "1_1": [
          7,
          8,
          1,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          1,
          1,
          1
        ],
        [
          3,
          4,
          3,
          2,
          2
        ],
        [
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          7,
          5,
          4,
          4
        ],
        "0_1": [
          8,
          9,
          7,
          5,
          5
        ],
        "1_-1": [
          6,
          7,
          5,
          4,
          4
        ],
        "1_1": [
          7,
          8,
          6,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          2,
          0
        ],
        [
          1,
          2,
          1,
          3,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          6,
          1
        ],
        "0_1": [
          3,
          4,
          2,
          8,
          2
        ],
        "1_-1": [
          2,
          3,
          1,
          6,
          1
        ],
        "1_1": [
          2,
          3,
          2,
          7,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          0,
          2,
          0
        ],
        [
          3,
          2,
          1,
          4,
          1
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          3,
          1,
          7,
          1
        ],
        "0_1": [
          8,
          4,
          2,
          9,
          2
        ],
        "1_-1": [
          6,
          3,
          1,
          7,
          1
        ],
        "1_1": [
          7,
          3,
          2,
          8,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          0,
          1,
          0
        ],
        [
          3,
          4,
          1,
          3,
          1
        ],
        [
          2,
          2,
          1,
          2,
          1
        ],
        [
          1,
          1,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          7,
          1,
          5,
          1
        ],
        "0_1": [
          8,
          9,
          2,
          7,
          2
        ],
        "1_-1": [
          6,
          7,
          1,
          5,
          1
        ],
        "1_1": [
          7,
          8,
          2,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          2,
          0,
          1,
          1
        ],
        [
          3,
          4,
          1,
          2,
          3
        ],
        [
          2,
          2,
          1,
          1,
          2
        ],
        [
          1,
          1,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          7,
          1,
          4,
          5
        ],
        "0_1": [
          8,
          9,
          2,
          5,
          7
        ],
        "1_-1": [
          6,
          7,
          1,
          4,
          5
        ],
        "1_1": [
          7,
          8,
          2,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          2,
          1
        ],
        [
          1,
          2,
          1,
          3,
          2
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          6,
          3
        ],
        "0_1": [
          3,
          4,
          2,
          8,
          4
        ],
        "1_-1": [
          2,
          3,
          1,
          6,
          3
        ],
        "1_1": [
          2,
          4,
          2,
          7,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          0,
          2,
          1
        ],
        [
          3,
          2,
          1,
          4,
          2
        ],
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          3,
          1,
          7,
          3
        ],
        "0_1": [
          8,
          4,
          2,
          9,
          4
        ],
        "1_-1": [
          6,
          3,
          1,
          7,
          3
        ],
        "1_1": [
          7,
          4,
          2,
          8,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          0,
          1,
          2
        ],
        [
          3,
          2,
          1,
          2,
          4
        ],
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          3,
          1,
          4,
          7
        ],
        "0_1": [
          8,
          4,
          2,
          5,
          9
        ],
        "1_-1": [
          6,
          3,
          1,
          4,
          7
        ],
        "1_1": [
          7,
          4,
          2,
          5,
          8
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          2,
          1
        ],
        [
          1,
          2,
          1,
          3,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          6,
          2
        ],
        "0_1": [
          3,
          4,
          2,
          8,
          3
        ],
        "1_-1": [
          2,
          3,
          1,
          6,
          2
        ],
        "1_1": [
          3,
          4,
          2,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          0,
          1,
          2
        ],
        [
          1,
          2,
          1,
          2,
          3
        ],
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          3,
          1,
          4,
          6
        ],
        "0_1": [
          3,
          4,
          2,
          5,
          8
        ],
        "1_-1": [
          2,
          3,
          1,
          4,
          6
        ],
        "1_1": [
          3,
          4,
          2,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          4,
          0
        ],
        "0_1": [
          3,
          2,
          4,
          5,
          0
        ],
        "1_-1": [
          2,
          2,
          3,
          4,
          0
        ],
        "1_1": [
          2,
          2,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          6,
          4
        ],
        "0_1": [
          3,
          2,
          4,
          8,
          5
        ],
        "1_-1": [
          2,
          2,
          3,
          6,
          4
        ],
        "1_1": [
          2,
          2,
          3,
          7,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          3,
          1,
          2,
          4,
          2
        ],
        [
          2,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          2,
          3,
          7,
          4
        ],
        "0_1": [
          8,
          2,
          4,
          9,
          5
        ],
        "1_-1": [
          6,
          2,
          3,
          7,
          4
        ],
        "1_1": [
          7,
          2,
          3,
          8,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          2,
          1,
          1
        ],
        [
          3,
          1,
          4,
          2,
          2
        ],
        [
          2,
          0,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          2,
          7,
          4,
          4
        ],
        "0_1": [
          8,
          2,
          9,
          5,
          5
        ],
        "1_-1": [
          6,
          2,
          7,
          4,
          4
        ],
        "1_1": [
          7,
          2,
          8,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          6,
          3
        ],
        "0_1": [
          3,
          2,
          4,
          8,
          4
        ],
        "1_-1": [
          2,
          2,
          3,
          6,
          3
        ],
        "1_1": [
          2,
          2,
          4,
          7,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          2,
          1
        ],
        [
          3,
          1,
          2,
          4,
          2
        ],
        [
          2,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          2,
          3,
          7,
          3
        ],
        "0_1": [
          8,
          2,
          4,
          9,
          4
        ],
        "1_-1": [
          6,
          2,
          3,
          7,
          3
        ],
        "1_1": [
          7,
          2,
          4,
          8,
          3
        ]
      }
    },
    {
      "E": [
        [
          2,
          1,
          1,
          1,
          2
        ],
        [
          3,
          1,
          2,
          2,
          4
        ],
        [
          2,
          0,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          6,
          2,
          3,
          4,
          7
        ],
        "0_1": [
          8,
          2,
          4,
          5,
          9
        ],
        "1_-1": [
          6,
          2,
          3,
          4,
          7
        ],
        "1_1": [
          7,
          2,
          4,
          5,
          8
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          6,
          2
        ],
        "0_1": [
          3,
          2,
          4,
          8,
          3
        ],
        "1_-1": [
          2,
          2,
          3,
          6,
          2
        ],
        "1_1": [
          3,
          2,
          4,
          7,
          2
        ]
      }
    },
    {
      "E": [
        [
          1,
          1,
          1,
          1,
          2
        ],
        [
          1,
          1,
          2,
          2,
          3
        ],
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          2,
          3,
          4,
          6
        ],
        "0_1": [
          3,
          2,
          4,
          5,
          8
        ],
        "1_-1": [
          2,
          2,
          3,
          4,
          6
        ],
        "1_1": [
          3,
          2,
          4,
          5,
          7
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          1,
          1,
          4,
          0
        ],
        "0_1": [
          4,
          1,
          2,
          5,
          0
        ],
        "1_-1": [
          3,
          1,
          1,
          4,
          0
        ],
        "1_1": [
          3,
          1,
          1,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          2,
          1
        ],
        [
          2,
          1,
          1,
          4,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          1,
          1,
          7,
          4
        ],
        "0_1": [
          4,
          1,
          2,
          9,
          5
        ],
        "1_-1": [
          3,
          1,
          1,
          7,
          4
        ],
        "1_1": [
          3,
          1,
          1,
          8,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          0,
          1,
          1
        ],
        [
          4,
          1,
          1,
          3,
          2
        ],
        [
          2,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          7,
          1,
          1,
          5,
          4
        ],
        "0_1": [
          9,
          1,
          2,
          7,
          5
        ],
        "1_-1": [
          7,
          1,
          1,
          5,
          4
        ],
        "1_1": [
          8,
          1,
          1,
          6,
          4
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          1,
          1,
          1
        ],
        [
          4,
          1,
          3,
          2,
          2
        ],
        [
          2,
          0,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          7,
          1,
          5,
          4,
          4
        ],
        "0_1": [
          9,
          1,
          7,
          5,
          5
        ],
        "1_-1": [
          7,
          1,
          5,
          4,
          4
        ],
        "1_1": [
          8,
          1,
          6,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          2,
          0
        ],
        [
          2,
          1,
          1,
          4,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          1,
          1,
          7,
          1
        ],
        "0_1": [
          4,
          1,
          2,
          9,
          2
        ],
        "1_-1": [
          3,
          1,
          1,
          7,
          1
        ],
        "1_1": [
          3,
          1,
          2,
          8,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          0,
          1,
          0
        ],
        [
          4,
          1,
          1,
          3,
          1
        ],
        [
          2,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          7,
          1,
          1,
          5,
          1
        ],
        "0_1": [
          9,
          1,
          2,
          7,
          2
        ],
        "1_-1": [
          7,
          1,
          1,
          5,
          1
        ],
        "1_1": [
          8,
          1,
          2,
          6,
          1
        ]
      }
    },
    {
      "E": [
        [
          2,
          0,
          0,
          1,
          1
        ],
        [
          4,
          1,
          1,
          2,
          3
        ],
        [
          2,
          0,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          7,
          1,
          1,
          4,
          5
        ],
        "0_1": [
          9,
          1,
          2,
          5,
          7
        ],
        "1_-1": [
          7,
          1,
          1,
          4,
          5
        ],
        "1_1": [
          8,
          1,
          2,
          5,
          6
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          2,
          1
        ],
        [
          2,
          1,
          1,
          4,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          1,
          1,
          7,
          3
        ],
        "0_1": [
          4,
          1,
          2,
          9,
          4
        ],
        "1_-1": [
          3,
          1,
          1,
          7,
          3
        ],
        "1_1": [
          4,
          1,
          2,
          8,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          1,
          2
        ],
        [
          2,
          1,
          1,
          2,
          4
        ],
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          3,
          1,
          1,
          4,
          7
        ],
        "0_1": [
          4,
          1,
          2,
          5,
          9
        ],
        "1_-1": [
          3,
          1,
          1,
          4,
          7
        ],
        "1_1": [
          4,
          1,
          2,
          5,
          8
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          3,
          4,
          0
        ],
        "0_1": [
          2,
          1,
          4,
          5,
          0
        ],
        "1_-1": [
          2,
          1,
          3,
          4,
          0
        ],
        "1_1": [
          2,
          1,
          3,
          4,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          4,
          2
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          3,
          7,
          4
        ],
        "0_1": [
          2,
          1,
          4,
          9,
          5
        ],
        "1_-1": [
          2,
          1,
          3,
          7,
          4
        ],
        "1_1": [
          2,
          1,
          3,
          8,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          2,
          1,
          1
        ],
        [
          1,
          1,
          4,
          2,
          2
        ],
        [
          0,
          0,
          2,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          7,
          4,
          4
        ],
        "0_1": [
          2,
          1,
          9,
          5,
          5
        ],
        "1_-1": [
          2,
          1,
          7,
          4,
          4
        ],
        "1_1": [
          2,
          1,
          8,
          5,
          4
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          1,
          2,
          4,
          2
        ],
        [
          0,
          0,
          1,
          2,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          3,
          7,
          3
        ],
        "0_1": [
          2,
          1,
          4,
          9,
          4
        ],
        "1_-1": [
          2,
          1,
          3,
          7,
          3
        ],
        "1_1": [
          2,
          1,
          4,
          8,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          1,
          1,
          2,
          2,
          4
        ],
        [
          0,
          0,
          1,
          1,
          2
        ],
        [
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          2,
          1,
          3,
          4,
          7
        ],
        "0_1": [
          2,
          1,
          4,
          5,
          9
        ],
        "1_-1": [
          2,
          1,
          3,
          4,
          7
        ],
        "1_1": [
          2,
          1,
          4,
          5,
          8
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          1,
          3,
          0
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          0
        ],
        "1_-1": [
          4,
          1,
          1,
          3,
          0
        ],
        "1_1": [
          4,
          1,
          1,
          3,
          0
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          3,
          2
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          1,
          4,
          3
        ],
        "0_1": [
          5,
          1,
          2,
          6,
          4
        ],
        "1_-1": [
          4,
          1,
          1,
          4,
          3
        ],
        "1_1": [
          4,
          1,
          1,
          5,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          3,
          2,
          2
        ],
        [
          1,
          0,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          4,
          3,
          3
        ],
        "0_1": [
          5,
          1,
          6,
          4,
          4
        ],
        "1_-1": [
          4,
          1,
          4,
          3,
          3
        ],
        "1_1": [
          4,
          1,
          5,
          4,
          3
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          3,
          1
        ],
        [
          1,
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          1,
          4,
          1
        ],
        "0_1": [
          5,
          1,
          2,
          6,
          2
        ],
        "1_-1": [
          4,
          1,
          1,
          4,
          1
        ],
        "1_1": [
          4,
          1,
          2,
          5,
          1
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          0
        ],
        [
          2,
          1,
          1,
          2,
          3
        ],
        [
          1,
          0,
          1,
          1,
          2
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          1,
          3,
          4
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          6
        ],
        "1_-1": [
          4,
          1,
          1,
          3,
          4
        ],
        "1_1": [
          4,
          1,
          2,
          4,
          5
        ]
      }
    },
    {
      "E": [
        [
          1,
          0,
          0,
          0,
          1
        ],
        [
          2,
          1,
          1,
          2,
          2
        ],
        [
          1,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "D": {
        "0_-1": [
          4,
          1,
          1,
          3,
          4
        ],
        "0_1": [
          5,
          1,
          2,
          4,
          5
        ],
        "1_-1": [
          4,
          1,
          1,
          3,
          4
        ],
        "1_1": [
          5,
          1,
          2,
          4,
          4
        ]
      }
    }
  ]
}

==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json <==
[
  {
    "chart": 19,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 19,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 19,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 19,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 20,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 20,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 20,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 20,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 21,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-84.8515790934553985199076387095982885195941848",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 21,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-92.3142291658217137310434111659193857470877383",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 21,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-84.8515790934553985199076387095982885195941848",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 21,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-84.8515790934553985199076387095982885195941848",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 22,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-89.3106621469045896891756555196864514836106711",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 22,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-106.980753303256620385741030129601377329694473",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 22,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-89.3106621469045896891756555196864514836106711",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 22,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-100.401017035863714639851369463017276572818673",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 23,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "108.735414366345439229159163277710500515014824",
      "-15.1975248759713116565148157511122306617413305",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 23,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "126.497380593069910759884827341957529577982218",
      "-18.9288499121544692620827019792727792754881072",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 23,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "108.735414366345439229159163277710500515014824",
      "-15.1975248759713116565148157511122306617413305",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 23,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "108.735414366345439229159163277710500515014824",
      "-15.1975248759713116565148157511122306617413305",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 24,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "188.200112562319648136222372869455232797522216",
      "-17.2629411061647863716231594345828652980292197",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 24,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "254.546714382964622850602905596866728744641223",
      "-26.0979866843408017199058467395403282210711205",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 24,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "188.200112562319648136222372869455232797522216",
      "-17.2629411061647863716231594345828652980292197",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 24,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "231.894537607935540131475995576645128595866446",
      "-22.8081185506443488469610164062482778426332207",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 25,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "75.0590462551579427226280951568597530588281505",
      "-9.02787648253760592329255128611959844589379133",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 25,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "138.798138042536228463359904357647524110984003",
      "-20.7996897865043584054628225915097474332596589",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 25,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "75.0590462551579427226280951568597530588281505",
      "-9.02787648253760592329255128611959844589379133",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 25,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "75.0590462551579427226280951568597530588281505",
      "-9.02787648253760592329255128611959844589379133",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 26,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "83.7608266503662806920419298229592769070867427",
      "-6.32163743730026898377154575567899411826645874",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 26,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "157.509688269461051216700530494948441969885428",
      "-16.0092877824043036729694361626641131675192873",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 26,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "83.7608266503662806920419298229592769070867427",
      "-6.32163743730026898377154575567899411826645874",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 26,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "98.8588323071259768691573681338411402807470714",
      "-8.24987711874403516123982474157236774586575602",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 27,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "102.402655892444323970013945846578263436533572",
      "-8.87588743867104267274326999543323654347487179",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 27,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "169.745845321151037776585735753672897559994094",
      "-17.5750116365856698299869220555268118803552099",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 27,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "102.402655892444323970013945846578263436533572",
      "-8.87588743867104267274326999543323654347487179",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 27,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "142.987305911349969567472960975096122835018841",
      "-13.968840927106886973787707570992461908060251",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 28,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-176.521880877786288671271656063118138500615323",
      "24.5048519918383189308357808521392371766939626",
      "4.67696741408245317891379031764779017294678425",
      "-3.51059658493980523925635828072629949609233826",
      "0.0"
    ]
  },
  {
    "chart": 28,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-319.173789323517554349939081978953113463153629",
      "47.4708861448815536205329472526385273751900275",
      "5.89364747654965246008027416323207417682426205",
      "-5.26589487740970785888453742108944924413850739",
      "0.0"
    ]
  },
  {
    "chart": 28,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-176.521880877786288671271656063118138500615323",
      "24.5048519918383189308357808521392371766939626",
      "4.67696741408245317891379031764779017294678425",
      "-3.51059658493980523925635828072629949609233826",
      "0.0"
    ]
  },
  {
    "chart": 28,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-150.908990213887211246351015174766244558266688",
      "8.37235916829226519840419316733083914042818148",
      "11.5764381631191781440446871160451218737985071",
      "-5.26589487740970785888453742108944924413850739",
      "0.0"
    ]
  },
  {
    "chart": 29,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-235.17059065688729520878890728954226418864978",
      "39.0757834057893186124092501375835392495861843",
      "1.16448105293002501180531264031936021748839695",
      "-2.77258872223978123766892848583270627230200054",
      "0.0"
    ]
  },
  {
    "chart": 29,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-356.1512805649614468763546794739306253048592",
      "58.0800138846304230663163431622900219514997763",
      "2.12538708076642786113951769297269016094950285",
      "-4.15888308335967185650339272874905940845300081",
      "0.0"
    ]
  },
  {
    "chart": 29,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-235.17059065688729520878890728954226418864978",
      "39.0757834057893186124092501375835392495861843",
      "1.16448105293002501180531264031936021748839695",
      "-2.77258872223978123766892848583270627230200054",
      "0.0"
    ]
  },
  {
    "chart": 29,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-304.743339845590672903821889678050217334632498",
      "46.4376229213335517234985040009369222832553289",
      "3.77032114761465429761193285961871535016845275",
      "-4.15888308335967185650339272874905940845300081",
      "0.0"
    ]
  },
  {
    "chart": 30,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 30,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 30,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 30,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 31,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 31,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 31,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 31,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 32,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 32,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 32,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 32,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "14.042386339759220957025433122905197984369353",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 33,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 33,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 33,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 33,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 34,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-54.4565293415127752068780072073738271961115238",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 34,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-54.4565293415127752068780072073738271961115238",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 34,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-54.4565293415127752068780072073738271961115238",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 34,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-54.4565293415127752068780072073738271961115238",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 35,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-54.7847799345750169459293366505207208875522318",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 35,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-54.7847799345750169459293366505207208875522318",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 35,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-54.7847799345750169459293366505207208875522318",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 35,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-54.7847799345750169459293366505207208875522318",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 36,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 36,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 36,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 36,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 37,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 37,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 37,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 37,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 38,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 38,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 38,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 38,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 39,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 39,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 39,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 39,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 40,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 40,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 40,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 40,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 41,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 41,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 41,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 41,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 42,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 42,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 42,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 42,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 43,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 43,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 43,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 43,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 44,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 44,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 44,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 44,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 45,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 45,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 45,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 45,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 46,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 46,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 46,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 46,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 47,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 47,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 47,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 47,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 48,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 48,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 48,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 48,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 49,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 49,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 49,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 49,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 50,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 50,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 50,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 50,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 51,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 51,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 51,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 51,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 52,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 52,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 52,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 52,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 53,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 53,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 53,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 53,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 54,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 54,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 54,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 54,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 55,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 55,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 55,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 55,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 56,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-83.5452259798861725931704252037664718228440357",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 56,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-83.5452259798861725931704252037664718228440357",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 56,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-83.5452259798861725931704252037664718228440357",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 56,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-83.5452259798861725931704252037664718228440357",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 57,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-32.9375750248658514517345524641416208008581366",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 57,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-32.9375750248658514517345524641416208008581366",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 57,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-32.9375750248658514517345524641416208008581366",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 57,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-32.9375750248658514517345524641416208008581366",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 58,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-49.6037269961653656691943209890426023639920932",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 58,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-49.6037269961653656691943209890426023639920932",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 58,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-49.6037269961653656691943209890426023639920932",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 58,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-49.6037269961653656691943209890426023639920932",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 59,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-76.9654897124932668472807645371823710659682361",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 59,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-76.9654897124932668472807645371823710659682361",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 59,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-76.9654897124932668472807645371823710659682361",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 59,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-76.9654897124932668472807645371823710659682361",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 60,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-26.434740186524102134577057355446222135959771",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 60,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-26.434740186524102134577057355446222135959771",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 60,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-26.434740186524102134577057355446222135959771",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 60,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-26.434740186524102134577057355446222135959771",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 61,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 61,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 61,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 61,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 62,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-27.2208409303388212399903389996717407115728938",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 62,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-27.2208409303388212399903389996717407115728938",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 62,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-27.2208409303388212399903389996717407115728938",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 62,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-27.2208409303388212399903389996717407115728938",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 63,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-19.0228330645457772166825413165612702243458894",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 63,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-19.0228330645457772166825413165612702243458894",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 63,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-19.0228330645457772166825413165612702243458894",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 63,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-19.0228330645457772166825413165612702243458894",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 64,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-25.3267752713443294048373325307246968817170796",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 64,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-25.3267752713443294048373325307246968817170796",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 64,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-25.3267752713443294048373325307246968817170796",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 64,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-25.3267752713443294048373325307246968817170796",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 65,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-39.4178200192936770671054458379241516348213347",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 65,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-39.4178200192936770671054458379241516348213347",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 65,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-39.4178200192936770671054458379241516348213347",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 65,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-39.4178200192936770671054458379241516348213347",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 66,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "97.7485953545500983369964784354633800957329014",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 66,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "97.7485953545500983369964784354633800957329014",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 66,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "97.7485953545500983369964784354633800957329014",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 66,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "97.7485953545500983369964784354633800957329014",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 67,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "191.897604037593336299122788440140892607605076",
      "-21.8282979401685599449067143124715503974152059",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 67,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "191.897604037593336299122788440140892607605076",
      "-21.8282979401685599449067143124715503974152059",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 67,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "191.897604037593336299122788440140892607605076",
      "-21.8282979401685599449067143124715503974152059",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 67,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "191.897604037593336299122788440140892607605076",
      "-21.8282979401685599449067143124715503974152059",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 68,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "231.838457925458717329381731977757069668446727",
      "-30.6822581009839613459094986585524108222140157",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 68,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "231.838457925458717329381731977757069668446727",
      "-30.6822581009839613459094986585524108222140157",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 68,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "231.838457925458717329381731977757069668446727",
      "-30.6822581009839613459094986585524108222140157",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 68,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "231.838457925458717329381731977757069668446727",
      "-30.6822581009839613459094986585524108222140157",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 69,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-61.9191794138790904180137796636949244236050772",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 69,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-61.9191794138790904180137796636949244236050772",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 69,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-61.9191794138790904180137796636949244236050772",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 69,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-61.9191794138790904180137796636949244236050772",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 70,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-72.4548710909270476424947112604356467336360336",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 70,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-72.4548710909270476424947112604356467336360336",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 70,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-72.4548710909270476424947112604356467336360336",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 70,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-72.4548710909270476424947112604356467336360336",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 71,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-36.7940543877533838066711104359283680560567312",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 71,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-36.7940543877533838066711104359283680560567312",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 71,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-36.7940543877533838066711104359283680560567312",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 71,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-36.7940543877533838066711104359283680560567312",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 72,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 72,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 72,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 72,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 73,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-94.6355808688452975438461391470972969120520379",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 73,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-94.6355808688452975438461391470972969120520379",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 73,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-94.6355808688452975438461391470972969120520379",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 73,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-94.6355808688452975438461391470972969120520379",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 74,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 74,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 74,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 74,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 75,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 75,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 75,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 75,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 76,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 76,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 76,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 76,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 77,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 77,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 77,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 77,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 78,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 78,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 78,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 78,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 79,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 79,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 79,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 79,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-53.2098977056441485253935354735769523362870521",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 80,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 80,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 80,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 80,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 81,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 81,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 81,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 81,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 82,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 82,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 82,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 82,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 83,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "153.989611199652072686106135328898387536919718",
      "-27.6697215732430923360620594985554118333646388",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 83,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "153.989611199652072686106135328898387536919718",
      "-27.6697215732430923360620594985554118333646388",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 83,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "153.989611199652072686106135328898387536919718",
      "-27.6697215732430923360620594985554118333646388",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 83,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "153.989611199652072686106135328898387536919718",
      "-27.6697215732430923360620594985554118333646388",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 84,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 84,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 84,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 84,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 85,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "89.7358012341272984721282017772465549416718023",
      "-22.2235075333286615820200324534728242409154004",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 85,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "89.7358012341272984721282017772465549416718023",
      "-22.2235075333286615820200324534728242409154004",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 85,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "89.7358012341272984721282017772465549416718023",
      "-22.2235075333286615820200324534728242409154004",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 85,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "89.7358012341272984721282017772465549416718023",
      "-22.2235075333286615820200324534728242409154004",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 86,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 86,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 86,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 86,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "120.696255826881956593246122757704057170764352",
      "-18.6937877851706452039293941827348322221883435",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 87,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 87,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 87,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 87,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "221.012510626926649374266133908759677149033784",
      "-23.6313832949079513730063215547387253835626853",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 88,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-276.88818319067173696297789055594008693017",
      "62.5726577718391584568783753035460265648343251",
      "-12.496458303311461373482726140638154621471888",
      "1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 88,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-276.88818319067173696297789055594008693017",
      "62.5726577718391584568783753035460265648343251",
      "-12.496458303311461373482726140638154621471888",
      "1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 88,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-276.88818319067173696297789055594008693017",
      "62.5726577718391584568783753035460265648343251",
      "-12.496458303311461373482726140638154621471888",
      "1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 88,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-276.88818319067173696297789055594008693017",
      "62.5726577718391584568783753035460265648343251",
      "-12.496458303311461373482726140638154621471888",
      "1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 89,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-916.23603120037612557890115770005415557752225",
      "128.89356674208251720859479595526922480683976",
      "-15.8584084619486523082306511767355495172429071",
      "1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 89,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-916.23603120037612557890115770005415557752225",
      "128.89356674208251720859479595526922480683976",
      "-15.8584084619486523082306511767355495172429071",
      "1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 89,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-916.23603120037612557890115770005415557752225",
      "128.89356674208251720859479595526922480683976",
      "-15.8584084619486523082306511767355495172429071",
      "1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 89,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-916.23603120037612557890115770005415557752225",
      "128.89356674208251720859479595526922480683976",
      "-15.8584084619486523082306511767355495172429071",
      "1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 90,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 90,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 90,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 90,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 91,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 91,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 91,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 91,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-84.1085680473694462451061967916585250100864004",
      "12.5663706143591729538505735331180115367886776",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 92,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 92,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 92,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 92,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 93,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 93,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 93,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 93,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "203.569609343592143197632552003265692902860601",
      "-42.0542840236847231225530983958292625050432002",
      "6.2831853071795864769252867665590057683943388",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 94,
    "parent": "middle",
    "D_key": "0_-1",
    "scale": 8,
    "integrated5": [
      "-239.09645389247084696818676182828507188172478",
      "59.7305206481113484762631776058035839463871001",
      "-14.7439567046627750843512624313556254841272613",
      "3.1415926535897932384626433832795028841971694",
      "0.0"
    ]
  },
  {
    "chart": 94,
    "parent": "middle",
    "D_key": "0_1",
    "scale": 8,
    "integrated5": [
      "-239.09645389247084696818676182828507188172478",
      "59.7305206481113484762631776058035839463871001",
      "-14.7439567046627750843512624313556254841272613",
      "3.1415926535897932384626433832795028841971694",
      "0.0"
    ]
  },
  {
    "chart": 94,
    "parent": "middle",
    "D_key": "1_-1",
    "scale": 8,
    "integrated5": [
      "-239.09645389247084696818676182828507188172478",
      "59.7305206481113484762631776058035839463871001",
      "-14.7439567046627750843512624313556254841272613",
      "3.1415926535897932384626433832795028841971694",
      "0.0"
    ]
  },
  {
    "chart": 94,
    "parent": "middle",
    "D_key": "1_1",
    "scale": 8,
    "integrated5": [
      "-239.09645389247084696818676182828507188172478",
      "59.7305206481113484762631776058035839463871001",
      "-14.7439567046627750843512624313556254841272613",
      "3.1415926535897932384626433832795028841971694",
      "0.0"
    ]
  },
  {
    "chart": 95,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-19.7920203946014275469374802949793304704970181",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 95,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-19.7920203946014275469374802949793304704970181",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 95,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-19.7920203946014275469374802949793304704970181",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 95,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-19.7920203946014275469374802949793304704970181",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 96,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-39.1838064240496727904675694304431714660120271",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 96,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-39.1838064240496727904675694304431714660120271",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 96,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-39.1838064240496727904675694304431714660120271",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 96,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-39.1838064240496727904675694304431714660120271",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 97,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 97,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 97,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 97,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "7.46265007236631521113577245632109722749355344",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 98,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 98,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 98,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 98,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 99,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 99,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 99,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 99,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 100,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "98.8393540385146889224104000531707855180269335",
      "-24.6520781707853206973605000037333976616809626",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 100,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "116.851628918647909951873407604670211863897963",
      "-28.3834032069684783029283862318939462754277394",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 100,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "98.8393540385146889224104000531707855180269335",
      "-24.6520781707853206973605000037333976616809626",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 100,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "98.8393540385146889224104000531707855180269335",
      "-24.6520781707853206973605000037333976616809626",
      "-3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 101,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "302.644204977789654287515355593078712422817397",
      "-24.7299306063171545456294265115549377295554325",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 101,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "393.873239373744225410859691899473834160610123",
      "-33.5649761844931698939121138165124006525973334",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 101,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "302.644204977789654287515355593078712422817397",
      "-24.7299306063171545456294265115549377295554325",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 101,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "364.008721179757576979334352910183534067245428",
      "-30.2751080507967170209672834832203502741594336",
      "-2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 102,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-44.3107279651619486740578616680652991072691111",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 102,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-52.0236866909370133839309776116387936176663002",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 102,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-44.3107279651619486740578616680652991072691111",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 102,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-44.3107279651619486740578616680652991072691111",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 103,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-52.8702214505285621816514848801912226553285384",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 103,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-66.6622991368790336399395745158440233567942557",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 103,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-52.8702214505285621816514848801912226553285384",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 103,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-59.449957717921467927541145546775323412204338",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 104,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-110.824377414602231783077850340214697103538897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 104,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-139.5848234599133874303189388934604480388307",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 104,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-110.824377414602231783077850340214697103538897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 104,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-133.005087192520481684429278226876347281954901",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 105,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "216.676111735631049108352519140451047834431098",
      "-11.6737081103540427095562055355922773665334506",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 105,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "335.994696108665011650150260924281504940404858",
      "-23.4455214143207951917264768409824263538993182",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 105,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "216.676111735631049108352519140451047834431098",
      "-11.6737081103540427095562055355922773665334506",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 105,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "216.676111735631049108352519140451047834431098",
      "-11.6737081103540427095562055355922773665334506",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 106,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "244.051838866485555253894108544034151960728468",
      "-7.61481615159181478862993358785521278080478449",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 106,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "384.834594581715653481756381443839270062417729",
      "-17.3024664966958494778278239948403318300576131",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 106,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "244.051838866485555253894108544034151960728468",
      "-7.61481615159181478862993358785521278080478449",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 106,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "272.911296281368393988576853295937781538813977",
      "-9.54305583303558096609821257374858640840408177",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 107,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "272.421135036695390821970390023637925022036688",
      "-10.0160688493138954302178498544255858886915016",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 107,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "401.077740482983498949658878736365474110999961",
      "-18.7151930472285225874615019145191612255718397",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 107,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "272.421135036695390821970390023637925022036688",
      "-10.0160688493138954302178498544255858886915016",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 107,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "350.060268723274438511770616768196604972732463",
      "-15.1090223377497397312622874299848112532768809",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 108,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-497.323129471278688287928366787396457348506013",
      "28.7418599083590784659554160364028796409985749",
      "5.50437027813817919224783126947841408645846995",
      "-1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 108,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-766.586321706960358444811164644130577133691069",
      "52.0241459445058021500070381602291834387860863",
      "5.8085402937549790125394522308744850874278394",
      "-2.19412286558737827453522392545393718505771141",
      "0.0"
    ]
  },
  {
    "chart": 108,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-497.323129471278688287928366787396457348506013",
      "28.7418599083590784659554160364028796409985749",
      "5.50437027813817919224783126947841408645846995",
      "-1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 108,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-456.475178747362346872970845712459413799507128",
      "14.8951241389705050234393051157459439956132327",
      "8.64993563703974185452165870728100893591496195",
      "-2.19412286558737827453522392545393718505771141",
      "0.0"
    ]
  },
  {
    "chart": 109,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-579.877203225065525079199035720232814069243644",
      "41.5804492235955358580958981874195279387941718",
      "3.13301594051492813654243320339539346238359569",
      "-1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 109,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-808.569672975017452706688572266488682640304543",
      "60.8344481914283374217921313990848085488248586",
      "3.37324244747402884887598446655872594824887217",
      "-1.73286795139986327354308030364544142018875034",
      "0.0"
    ]
  },
  {
    "chart": 109,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-579.877203225065525079199035720232814069243644",
      "41.5804492235955358580958981874195279387941718",
      "3.13301594051492813654243320339539346238359569",
      "-1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 109,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-713.626103624933228193826415572442409091803447",
      "49.7621479334528924577115821672278835531887261",
      "4.19570948089814206711219204988173854285834712",
      "-1.73286795139986327354308030364544142018875034",
      "0.0"
    ]
  },
  {
    "chart": 110,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-46.340904871778650668534488036267403871527686",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 110,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-62.171572753937090923001914703474207335862232",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 110,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-46.340904871778650668534488036267403871527686",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 110,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-46.340904871778650668534488036267403871527686",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 111,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-30.839878041696059715853199687719360604860643",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 111,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-42.6389160959261617536369546259014233839430435",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 111,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-30.839878041696059715853199687719360604860643",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 111,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-32.8022917455891002356367511905590640302034234",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 112,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-29.082575126556833585376875777565931168228215",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 112,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.2650084720135837821881161378884564599464306",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 112,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-29.082575126556833585376875777565931168228215",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 112,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-34.5828114950301082767290967310473249703789881",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 113,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "103.662359856555186989345127173897840539919742",
      "-3.80740807579590739431496679392760639040239225",
      "-0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 113,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "136.910796555837314112415085897636320275502663",
      "-3.96617331758396248746743958235689513166763513",
      "-1.39924688856868410208795733556020573015504127",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 113,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "103.662359856555186989345127173897840539919742",
      "-3.80740807579590739431496679392760639040239225",
      "-0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 113,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "85.8674595808322151248254235413567556905705968",
      "-0.0864679857538282316026338718110224208408694734",
      "-1.39924688856868410208795733556020573015504127",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 114,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "83.6939465433986326174978529194262445175759082",
      "-5.00803442465694771510892492721279294434575082",
      "-0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 114,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "112.114413789766601218928568128385507559113826",
      "-5.99622744410519560100138935635451194918793817",
      "-1.23370055013616982735431137498451889191421243",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 114,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "83.6939465433986326174978529194262445175759082",
      "-5.00803442465694771510892492721279294434575082",
      "-0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 114,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "93.0529471078825916089131613322559887070587569",
      "-4.19314208936580417290178211408733696304045873",
      "-1.23370055013616982735431137498451889191421243",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 115,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "181.597210539691544164724961279759706485568132",
      "-9.59237658091879603514578476994476259247571573",
      "-1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 115,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "229.655723430435670236536488702969491638319739",
      "-10.4982179281204852293131464865344507568961631",
      "-2.0794415416798359282516963643745297042265004",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 115,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "181.597210539691544164724961279759706485568132",
      "-9.59237658091879603514578476994476259247571573",
      "-1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 115,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "211.433596199745893147828988875032291213199492",
      "-8.85328386127225879284073131988842556767721315",
      "-2.0794415416798359282516963643745297042265004",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 116,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-85.282610673914553051973571015403440616726593",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 116,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-125.031435377411789598572076931239323206209955",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 116,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-85.282610673914553051973571015403440616726593",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 116,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-85.282610673914553051973571015403440616726593",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 117,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-58.2221895152791509643523657766509582581509531",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 117,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-85.9341420409380915146376701842413161091087661",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 117,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-58.2221895152791509643523657766509582581509531",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 117,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-62.171572753937090923001914703474207335862232",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 118,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-26.8904948030381197572036507608961115271493641",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 118,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.651946561161262314770957201917877731574545",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 118,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-26.8904948030381197572036507608961115271493641",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 118,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-30.8153222108242007967707537665755183778349249",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 119,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-29.082575126556833585376875777565931168228215",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 119,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-42.1590741310080756173411226068355002898022447",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 119,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-29.082575126556833585376875777565931168228215",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 119,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-36.4768771540246001118821031999943688002348022",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 120,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "372.062196568325253420496333672889001095931911",
      "-11.6737081103540427095562055355922773665334506",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 120,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "430.446399229230174714939023221482473893529779",
      "2.74393682142914655887772001927055054147207624",
      "-7.63425633695589376236093967746554678020171347",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 120,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "372.062196568325253420496333672889001095931911",
      "-11.6737081103540427095562055355922773665334506",
      "-3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 120,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "178.572939733358013069569752977362884404009809",
      "22.3846321285899153664252091807458503497488746",
      "-7.63425633695589376236093967746554678020171347",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 121,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "145.153146959173283055688339644321473743977252",
      "-7.61481615159181478862993358785521278080478449",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 121,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "188.684396572948835311633708898853034993927957",
      "-4.39339775585650280630326676978562049066716146",
      "-3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 121,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "145.153146959173283055688339644321473743977252",
      "-7.61481615159181478862993358785521278080478449",
      "-1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 121,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "110.36029190993963792809013966706101459731036",
      "3.36601290780376570542634465130612493098636985",
      "-3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 122,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "167.387893086797265234995705838852489035151816",
      "-10.0160688493138954302178498544255858886915016",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 122,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "207.582074146041197297810193139658809601677882",
      "-7.07280208393165124464366275316606155732739235",
      "-3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 122,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "167.387893086797265234995705838852489035151816",
      "-10.0160688493138954302178498544255858886915016",
      "-1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 122,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "169.459140782273178077779379547399771897567744",
      "-3.46663137445286838844444826863171158503243347",
      "-3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 123,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-356.933650461348320023379385417260145927697287",
      "24.9344518325631710716404492424752732505961827",
      "4.57153901909238979085585971243827693302177577",
      "-1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 123,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-379.247707403483658776189337444246281092607213",
      "7.13790186372923591967787393464512819442682934",
      "11.6332553820352096363911213279596062096224763",
      "-3.07177201182232958434931349563551205908079598",
      "0.0"
    ]
  },
  {
    "chart": 123,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-356.933650461348320023379385417260145927697287",
      "24.9344518325631710716404492424752732505961827",
      "4.57153901909238979085585971243827693302177577",
      "-1.75529829246990261962817914036314974804616913",
      "0.0"
    ]
  },
  {
    "chart": 123,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-130.016525769227807709938884304197041697094958",
      "-26.1114146099759269510250533992922385379192585",
      "14.4746507253199724783733278043661300581095988",
      "-3.07177201182232958434931349563551205908079598",
      "0.0"
    ]
  },
  {
    "chart": 124,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-209.552804192077222710001537336261427079214732",
      "26.9800382180197921078411884902619724019727052",
      "0.924254545970924299471761377156027731623120474",
      "-1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 124,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-255.568669214228875578475714523410108937389348",
      "25.6810373302957878925376873477750573317541357",
      "4.39424883096845479148016624641173324381813741",
      "-2.42601513195980858296031242510361798826425047",
      "0.0"
    ]
  },
  {
    "chart": 124,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-209.552804192077222710001537336261427079214732",
      "26.9800382180197921078411884902619724019727052",
      "0.924254545970924299471761377156027731623120474",
      "-1.38629436111989061883446424291635313615100027",
      "0.0"
    ]
  },
  {
    "chart": 124,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-210.803232172659478982193912829340386100220928",
      "18.0567564939079607930291605248313325114844326",
      "5.21671586439256800971637382973474583842761236",
      "-2.42601513195980858296031242510361798826425047",
      "0.0"
    ]
  },
  {
    "chart": 125,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-47.8767930741198694609883465407897264392357242",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 125,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-47.8767930741198694609883465407897264392357242",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 125,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-47.8767930741198694609883465407897264392357242",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 125,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-47.8767930741198694609883465407897264392357242",
      "7.02119316987961047851271656145259899218467652",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 126,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-61.3645162019679226918189973171048216444280314",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 126,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-61.3645162019679226918189973171048216444280314",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 126,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-61.3645162019679226918189973171048216444280314",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 126,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-61.3645162019679226918189973171048216444280314",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 127,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 127,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 127,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 127,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 128,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 128,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 128,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 128,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 129,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 129,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 129,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 129,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 130,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 130,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 130,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 130,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 131,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 131,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 131,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 131,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 132,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 132,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 132,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 132,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 133,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 133,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 133,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 133,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 134,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 134,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 134,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 134,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 135,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 135,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 135,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 135,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 136,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 136,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 136,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 136,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 137,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "9.1327412287183459077011470662360230735773552",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 137,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "9.1327412287183459077011470662360230735773552",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 137,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "9.1327412287183459077011470662360230735773552",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 137,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "9.1327412287183459077011470662360230735773552",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 138,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 138,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 138,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 138,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 139,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-40.6505337506409161616076684077151153112553258",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 139,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.6505337506409161616076684077151153112553258",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 139,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-40.6505337506409161616076684077151153112553258",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 139,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-40.6505337506409161616076684077151153112553258",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 140,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 140,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 140,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 140,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 141,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-105.72593575780442249452185309042812200126004",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 141,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-105.72593575780442249452185309042812200126004",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 141,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-105.72593575780442249452185309042812200126004",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 141,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-105.72593575780442249452185309042812200126004",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 142,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 142,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 142,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 142,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 143,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 143,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 143,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 143,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 144,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 144,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 144,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 144,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 145,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 145,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 145,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 145,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 146,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.30347440156209219312507157213482493849703897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 146,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.30347440156209219312507157213482493849703897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 146,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.30347440156209219312507157213482493849703897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 146,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.30347440156209219312507157213482493849703897",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 147,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.24953055976334796868641482751709737820451662",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 147,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.24953055976334796868641482751709737820451662",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 147,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.24953055976334796868641482751709737820451662",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 147,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.24953055976334796868641482751709737820451662",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 148,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 148,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 148,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 148,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 149,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 149,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 149,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 149,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 150,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 150,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 150,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 150,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 151,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 151,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 151,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 151,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 152,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 152,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 152,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 152,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 153,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 153,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 153,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 153,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.11154805883873542918843050478342408139267867",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 154,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 154,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 154,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 154,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 155,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 155,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 155,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 155,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.55300496132544016181148639965192231670155559",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 156,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 156,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 156,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 156,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "2.35664014971543488751279965701725259409044226",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 157,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 157,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 157,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 157,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 158,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 158,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 158,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 158,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 159,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 159,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 159,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 159,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.90964511104087504932428605666917491079199785",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 160,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 160,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 160,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 160,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "4.22309611767747085837686100956684816278535734",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 161,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 161,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 161,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 161,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.4336293856408270461494264668819884632113224",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 162,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 162,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 162,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 162,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.85647936288753235493655797178674725519859456",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 163,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 163,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 163,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 163,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 164,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 164,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 164,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 164,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "6.5797362673929057458896606665841007568757996",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 165,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 165,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 165,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 165,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "11.0903548889591249506757139433308250892080021",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 166,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-42.265408068682542389044484022653025600294317",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 166,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-42.265408068682542389044484022653025600294317",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 166,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-42.265408068682542389044484022653025600294317",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 166,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-42.265408068682542389044484022653025600294317",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 167,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 167,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 167,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 167,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 168,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 168,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 168,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 168,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 169,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 169,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 169,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 169,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-32.7842848226689197742498477575830364287710703",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 170,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 170,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 170,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 170,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-38.4032742757955714368015793599942660032911093",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 171,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 171,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 171,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 171,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-63.3958046825158371274824106246954030654578106",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 172,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 172,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 172,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 172,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 173,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 173,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 173,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 173,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 174,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 174,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 174,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 174,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 175,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 175,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 175,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 175,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 176,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 176,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 176,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 176,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 177,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 177,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 177,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 177,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 178,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 178,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 178,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 178,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 179,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 179,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 179,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 179,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 180,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 180,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 180,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 180,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 181,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-17.3733492632809801470166996302113699270569254",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 181,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-17.3733492632809801470166996302113699270569254",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 181,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-17.3733492632809801470166996302113699270569254",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 181,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-17.3733492632809801470166996302113699270569254",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 182,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-18.3455846126556402078776856722034799304259823",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 182,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-18.3455846126556402078776856722034799304259823",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 182,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-18.3455846126556402078776856722034799304259823",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 182,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-18.3455846126556402078776856722034799304259823",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 183,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-32.0142049170402485469955894635900011265859644",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 183,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-32.0142049170402485469955894635900011265859644",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 183,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-32.0142049170402485469955894635900011265859644",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 183,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-32.0142049170402485469955894635900011265859644",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 184,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 184,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 184,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 184,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 185,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 185,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 185,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 185,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 186,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 186,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 186,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 186,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 187,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 187,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 187,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 187,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 188,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 188,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 188,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 188,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 189,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 189,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 189,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 189,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 190,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 190,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 190,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 190,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 191,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-14.4297287074414193673413723759518147890427548",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 191,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-14.4297287074414193673413723759518147890427548",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 191,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-14.4297287074414193673413723759518147890427548",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 191,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-14.4297287074414193673413723759518147890427548",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 192,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-15.504486124163902455148175968782914185642261",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 192,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-15.504486124163902455148175968782914185642261",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 192,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-15.504486124163902455148175968782914185642261",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 192,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-15.504486124163902455148175968782914185642261",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 193,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-23.3150807191256213897519374034964257897056262",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 193,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-23.3150807191256213897519374034964257897056262",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 193,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-23.3150807191256213897519374034964257897056262",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 193,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-23.3150807191256213897519374034964257897056262",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 194,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-41.7726129899430862965852126018832359114220179",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 194,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-41.7726129899430862965852126018832359114220179",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 194,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-41.7726129899430862965852126018832359114220179",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 194,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-41.7726129899430862965852126018832359114220179",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 195,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 195,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 195,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 195,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 196,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 196,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 196,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 196,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 197,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 197,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 197,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 197,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 198,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 198,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 198,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 198,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 199,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 199,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 199,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 199,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 200,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 200,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 200,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 200,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 201,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 201,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 201,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 201,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 202,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 202,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 202,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 202,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 203,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 203,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 203,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 203,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 204,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 204,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 204,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 204,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 205,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-58.096075950840982643511910689859829064628863",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 205,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-58.096075950840982643511910689859829064628863",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 205,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-58.096075950840982643511910689859829064628863",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 205,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-58.096075950840982643511910689859829064628863",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 206,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-28.8349015840109798156002988307597873510597914",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 206,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-28.8349015840109798156002988307597873510597914",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 206,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-28.8349015840109798156002988307597873510597914",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 206,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-28.8349015840109798156002988307597873510597914",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 207,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-34.7971035663167885806023648754599160309961504",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 207,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-34.7971035663167885806023648754599160309961504",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 207,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-34.7971035663167885806023648754599160309961504",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 207,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-34.7971035663167885806023648754599160309961504",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 208,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 208,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 208,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 208,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-22.9476604723318582562496443222406770750314502",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 209,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 209,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 209,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 209,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-29.1149065893333130751433454686187845414287079",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 210,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-46.6301614382512427795038748069928515794112525",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 210,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-46.6301614382512427795038748069928515794112525",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 210,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-46.6301614382512427795038748069928515794112525",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 210,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-46.6301614382512427795038748069928515794112525",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 211,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "103.813616680866959526179166139161836793226503",
      "-12.2624793836935737690953633089666020081212887",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 211,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "103.813616680866959526179166139161836793226503",
      "-12.2624793836935737690953633089666020081212887",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 211,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "103.813616680866959526179166139161836793226503",
      "-12.2624793836935737690953633089666020081212887",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 211,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "103.813616680866959526179166139161836793226503",
      "-12.2624793836935737690953633089666020081212887",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 212,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "127.904807096621718977434249392109796590014967",
      "-12.7172343248236714005529643985029501848550824",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 212,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "127.904807096621718977434249392109796590014967",
      "-12.7172343248236714005529643985029501848550824",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 212,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "127.904807096621718977434249392109796590014967",
      "-12.7172343248236714005529643985029501848550824",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 212,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "127.904807096621718977434249392109796590014967",
      "-12.7172343248236714005529643985029501848550824",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 213,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 213,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 213,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 213,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 214,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 214,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 214,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 214,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 215,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 215,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 215,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 215,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 216,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 216,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 216,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 216,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 217,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 217,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 217,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 217,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 218,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 218,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 218,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 218,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 219,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 219,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 219,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 219,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.60617070947878285619921448453434997229495888",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 220,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 220,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 220,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 220,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 221,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 221,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 221,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 221,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 222,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 222,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 222,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 222,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 223,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 223,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 223,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 223,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 224,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "99.248312156590260601325180854200125051686819",
      "-15.7005233047131249708149728633579802235557078",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 224,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "99.248312156590260601325180854200125051686819",
      "-15.7005233047131249708149728633579802235557078",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 224,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "99.248312156590260601325180854200125051686819",
      "-15.7005233047131249708149728633579802235557078",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 224,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "99.248312156590260601325180854200125051686819",
      "-15.7005233047131249708149728633579802235557078",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 225,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 225,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 225,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 225,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "279.495791958570055811357272732336647356337213",
      "-24.1761746286679960212374366342336683341489087",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 226,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-22.2535065567642242582721131897509312832269602",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 226,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-22.2535065567642242582721131897509312832269602",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 226,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-22.2535065567642242582721131897509312832269602",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 226,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-22.2535065567642242582721131897509312832269602",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 227,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-30.2111195623008571188959822213228261404384849",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 227,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-30.2111195623008571188959822213228261404384849",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 227,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-30.2111195623008571188959822213228261404384849",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 227,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-30.2111195623008571188959822213228261404384849",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 228,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 228,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 228,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 228,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-64.9878815907746794684884441834635743021098207",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 229,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-34.6909147431227028145747760600080108255493153",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 229,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-34.6909147431227028145747760600080108255493153",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 229,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-34.6909147431227028145747760600080108255493153",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 229,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-34.6909147431227028145747760600080108255493153",
      "3.51059658493980523925635828072629949609233826",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 230,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-45.0624811236395391695300429351752862898599177",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 230,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-45.0624811236395391695300429351752862898599177",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 230,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-45.0624811236395391695300429351752862898599177",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 230,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-45.0624811236395391695300429351752862898599177",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 231,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "42.3038908567033335284782916044411829429105435",
      "-10.3242642016817409287746714685514064205899811",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 231,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "42.3038908567033335284782916044411829429105435",
      "-10.3242642016817409287746714685514064205899811",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 231,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "42.3038908567033335284782916044411829429105435",
      "-10.3242642016817409287746714685514064205899811",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 231,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "42.3038908567033335284782916044411829429105435",
      "-10.3242642016817409287746714685514064205899811",
      "1.75529829246990261962817914036314974804616913",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 232,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 232,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 232,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 232,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "139.23430968185498005444280339237496062392899",
      "-16.9860631173402071094271644959222306003259578",
      "1.38629436111989061883446424291635313615100027",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 233,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-29.3314043153870685955353379796072708285631778",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 233,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-29.3314043153870685955353379796072708285631778",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 233,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-29.3314043153870685955353379796072708285631778",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 233,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-29.3314043153870685955353379796072708285631778",
      "3.73132503618315760556788622816054861374677672",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 234,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 234,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 234,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 234,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-40.0504251708583370336142141404087508225354529",
      "3.2898681336964528729448303332920503784378998",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 235,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 235,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 235,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 235,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-90.1249622472790783390600858703505725797198353",
      "5.54517744447956247533785697166541254460400107",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 236,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "106.46298753932515156116391530198463797470285",
      "-16.997660418647707032095151879431486614140634",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 236,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "106.46298753932515156116391530198463797470285",
      "-16.997660418647707032095151879431486614140634",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 236,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "106.46298753932515156116391530198463797470285",
      "-16.997660418647707032095151879431486614140634",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 236,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "106.46298753932515156116391530198463797470285",
      "-16.997660418647707032095151879431486614140634",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 237,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 237,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 237,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 237,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "139.541522059375440080104341151004428360011744",
      "-14.190719065137339946563642294859975635720586",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 238,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 238,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 238,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 238,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "207.743121045342182459850588585698730221551562",
      "-16.1652537464112892651249868074161503602215117",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 239,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-283.221882612212220761349252613683456989565742",
      "40.299934218219487158175116524483513289227217",
      "-5.01122787699314146505777055188286915632988036",
      "0.438824573117475654907044785090787437011542283",
      "0.0"
    ]
  },
  {
    "chart": 239,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-283.221882612212220761349252613683456989565742",
      "40.299934218219487158175116524483513289227217",
      "-5.01122787699314146505777055188286915632988036",
      "0.438824573117475654907044785090787437011542283",
      "0.0"
    ]
  },
  {
    "chart": 239,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-283.221882612212220761349252613683456989565742",
      "40.299934218219487158175116524483513289227217",
      "-5.01122787699314146505777055188286915632988036",
      "0.438824573117475654907044785090787437011542283",
      "0.0"
    ]
  },
  {
    "chart": 239,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-283.221882612212220761349252613683456989565742",
      "40.299934218219487158175116524483513289227217",
      "-5.01122787699314146505777055188286915632988036",
      "0.438824573117475654907044785090787437011542283",
      "0.0"
    ]
  },
  {
    "chart": 240,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-609.043965620108581494498736468612379945155641",
      "61.8630271073858071967268683562666438651569063",
      "-5.48021632947122160471110249896507654199570187",
      "0.346573590279972654708616060729088284037750067",
      "0.0"
    ]
  },
  {
    "chart": 240,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-609.043965620108581494498736468612379945155641",
      "61.8630271073858071967268683562666438651569063",
      "-5.48021632947122160471110249896507654199570187",
      "0.346573590279972654708616060729088284037750067",
      "0.0"
    ]
  },
  {
    "chart": 240,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-609.043965620108581494498736468612379945155641",
      "61.8630271073858071967268683562666438651569063",
      "-5.48021632947122160471110249896507654199570187",
      "0.346573590279972654708616060729088284037750067",
      "0.0"
    ]
  },
  {
    "chart": 240,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-609.043965620108581494498736468612379945155641",
      "61.8630271073858071967268683562666438651569063",
      "-5.48021632947122160471110249896507654199570187",
      "0.346573590279972654708616060729088284037750067",
      "0.0"
    ]
  },
  {
    "chart": 241,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-23.107395653670241173847016474738137339002798",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 241,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-23.107395653670241173847016474738137339002798",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 241,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-23.107395653670241173847016474738137339002798",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 241,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-23.107395653670241173847016474738137339002798",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 242,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-16.3921424113344598871249238787915182143855352",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 242,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-16.3921424113344598871249238787915182143855352",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 242,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-16.3921424113344598871249238787915182143855352",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 242,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-16.3921424113344598871249238787915182143855352",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 243,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-17.3985517831583942903011824377299580154980752",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 243,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-17.3985517831583942903011824377299580154980752",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 243,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-17.3985517831583942903011824377299580154980752",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 243,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-17.3985517831583942903011824377299580154980752",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 244,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "60.1028795461007097066520450089766775038060191",
      "-6.61329961220772842891475140095664441096046869",
      "0.46641562952289470069598577852006857671834709",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 244,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "60.1028795461007097066520450089766775038060191",
      "-6.61329961220772842891475140095664441096046869",
      "0.46641562952289470069598577852006857671834709",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 244,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "60.1028795461007097066520450089766775038060191",
      "-6.61329961220772842891475140095664441096046869",
      "0.46641562952289470069598577852006857671834709",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 244,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "60.1028795461007097066520450089766775038060191",
      "-6.61329961220772842891475140095664441096046869",
      "0.46641562952289470069598577852006857671834709",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 245,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "72.6516794398900566338677159149198773027565213",
      "-6.80938850109668355730138400981826883896441105",
      "0.411233516712056609118103791661506297304737475",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 245,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "72.6516794398900566338677159149198773027565213",
      "-6.80938850109668355730138400981826883896441105",
      "0.411233516712056609118103791661506297304737475",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 245,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "72.6516794398900566338677159149198773027565213",
      "-6.80938850109668355730138400981826883896441105",
      "0.411233516712056609118103791661506297304737475",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 245,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "72.6516794398900566338677159149198773027565213",
      "-6.80938850109668355730138400981826883896441105",
      "0.411233516712056609118103791661506297304737475",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 246,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "172.241836774672367639922858457900110829223517",
      "-13.4743816754538886294531825600331873032254546",
      "0.693147180559945309417232121458176568075500134",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 246,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "172.241836774672367639922858457900110829223517",
      "-13.4743816754538886294531825600331873032254546",
      "0.693147180559945309417232121458176568075500134",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 246,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "172.241836774672367639922858457900110829223517",
      "-13.4743816754538886294531825600331873032254546",
      "0.693147180559945309417232121458176568075500134",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 246,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "172.241836774672367639922858457900110829223517",
      "-13.4743816754538886294531825600331873032254546",
      "0.693147180559945309417232121458176568075500134",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 247,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "15.9084616493273381047150885511377886402856868",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 247,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "15.9084616493273381047150885511377886402856868",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 247,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "15.9084616493273381047150885511377886402856868",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 247,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "15.9084616493273381047150885511377886402856868",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 248,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 248,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 248,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 248,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "7.93190140484256033716832881356030530891198814",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 249,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 249,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 249,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 249,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "3.94938323865793995864954892682324907771127893",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 250,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 250,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 250,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 250,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.9624137038930405197835515028397034253427804",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 251,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 251,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 251,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 251,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "1.89406565899449183515300646894704382985581417",
      "0.0",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 252,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-140.564570294849657290987519157780422868409339",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 252,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-140.564570294849657290987519157780422868409339",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 252,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-140.564570294849657290987519157780422868409339",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 252,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-140.564570294849657290987519157780422868409339",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 253,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-77.8761270716573628566288862838898816066746879",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 253,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-77.8761270716573628566288862838898816066746879",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 253,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-77.8761270716573628566288862838898816066746879",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 253,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-77.8761270716573628566288862838898816066746879",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 254,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-34.7221426956901013749509533392788976270881326",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 254,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-34.7221426956901013749509533392788976270881326",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 254,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-34.7221426956901013749509533392788976270881326",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 254,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-34.7221426956901013749509533392788976270881326",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 255,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-40.4793005433002640860613842823010475205635929",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 255,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-40.4793005433002640860613842823010475205635929",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 255,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-40.4793005433002640860613842823010475205635929",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 255,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-40.4793005433002640860613842823010475205635929",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 256,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "213.66928626662454098204608440900665048906827",
      "-20.5016327158833997323716702588078079524896657",
      "1.27237605615931562706015661291092446336695224",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 256,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "213.66928626662454098204608440900665048906827",
      "-20.5016327158833997323716702588078079524896657",
      "1.27237605615931562706015661291092446336695224",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 256,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "213.66928626662454098204608440900665048906827",
      "-20.5016327158833997323716702588078079524896657",
      "1.27237605615931562706015661291092446336695224",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 256,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "213.66928626662454098204608440900665048906827",
      "-20.5016327158833997323716702588078079524896657",
      "1.27237605615931562706015661291092446336695224",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 257,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "134.520866176532948229202133221853730113469858",
      "-11.404203037497060742462872341639441021831802",
      "0.62188750603052626759464770469342476895779612",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 257,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "134.520866176532948229202133221853730113469858",
      "-11.404203037497060742462872341639441021831802",
      "0.62188750603052626759464770469342476895779612",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 257,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "134.520866176532948229202133221853730113469858",
      "-11.404203037497060742462872341639441021831802",
      "0.62188750603052626759464770469342476895779612",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 257,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "134.520866176532948229202133221853730113469858",
      "-11.404203037497060742462872341639441021831802",
      "0.62188750603052626759464770469342476895779612",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 258,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "123.855106282053584902531210741427201417384424",
      "-10.2812415712885056951349168412691417760508677",
      "0.548311355616075478824138388882008396406316634",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 258,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "123.855106282053584902531210741427201417384424",
      "-10.2812415712885056951349168412691417760508677",
      "0.548311355616075478824138388882008396406316634",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 258,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "123.855106282053584902531210741427201417384424",
      "-10.2812415712885056951349168412691417760508677",
      "0.548311355616075478824138388882008396406316634",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 258,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "123.855106282053584902531210741427201417384424",
      "-10.2812415712885056951349168412691417760508677",
      "0.548311355616075478824138388882008396406316634",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 259,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-135.855493399291660258597970981103804088906678",
      "21.8150098435265837603508170870534547096447331",
      "-3.02987483164683117624118984890853371974102218",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 259,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-135.855493399291660258597970981103804088906678",
      "21.8150098435265837603508170870534547096447331",
      "-3.02987483164683117624118984890853371974102218",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 259,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-135.855493399291660258597970981103804088906678",
      "21.8150098435265837603508170870534547096447331",
      "-3.02987483164683117624118984890853371974102218",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 259,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-135.855493399291660258597970981103804088906678",
      "21.8150098435265837603508170870534547096447331",
      "-3.02987483164683117624118984890853371974102218",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 260,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-201.140458159989392019062003559955610798091389",
      "26.021853457744875239633388665757050027116234",
      "-2.9172237547994797907838443905635957844103095",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 260,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-201.140458159989392019062003559955610798091389",
      "26.021853457744875239633388665757050027116234",
      "-2.9172237547994797907838443905635957844103095",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 260,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-201.140458159989392019062003559955610798091389",
      "26.021853457744875239633388665757050027116234",
      "-2.9172237547994797907838443905635957844103095",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 260,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-201.140458159989392019062003559955610798091389",
      "26.021853457744875239633388665757050027116234",
      "-2.9172237547994797907838443905635957844103095",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 261,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-54.396152917918599255967886489761011805149838",
      "3.93444100159700816268860892804257541045546541",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 261,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-54.396152917918599255967886489761011805149838",
      "3.93444100159700816268860892804257541045546541",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 261,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-54.396152917918599255967886489761011805149838",
      "3.93444100159700816268860892804257541045546541",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 261,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-54.396152917918599255967886489761011805149838",
      "3.93444100159700816268860892804257541045546541",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 262,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-36.9799393802630516589242841584902198412264196",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 262,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-36.9799393802630516589242841584902198412264196",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 262,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-36.9799393802630516589242841584902198412264196",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 262,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-36.9799393802630516589242841584902198412264196",
      "1.95146565038636807839652672465249908322746837",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 263,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-20.329247734556470386233249845042846178583955",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 263,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-20.329247734556470386233249845042846178583955",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 263,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-20.329247734556470386233249845042846178583955",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 263,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-20.329247734556470386233249845042846178583955",
      "0.964119840721883088734139492946686813799648641",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 264,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-19.2926174421528861254541889066770018453538894",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 264,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-19.2926174421528861254541889066770018453538894",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 264,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-19.2926174421528861254541889066770018453538894",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 264,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-19.2926174421528861254541889066770018453538894",
      "0.901542677369695714049803621133587493073739719",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 265,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "106.834643133312270491023042204503325244534135",
      "-10.2508163579416998661858351294039039762448329",
      "0.636188028079657813530078306455462231683476122",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 265,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "106.834643133312270491023042204503325244534135",
      "-10.2508163579416998661858351294039039762448329",
      "0.636188028079657813530078306455462231683476122",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 265,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "106.834643133312270491023042204503325244534135",
      "-10.2508163579416998661858351294039039762448329",
      "0.636188028079657813530078306455462231683476122",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 265,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "106.834643133312270491023042204503325244534135",
      "-10.2508163579416998661858351294039039762448329",
      "0.636188028079657813530078306455462231683476122",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 266,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "67.2604330882664741146010666109268650567349292",
      "-5.70210151874853037123143617081972051091590101",
      "0.31094375301526313379732385234671238447889806",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 266,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "67.2604330882664741146010666109268650567349292",
      "-5.70210151874853037123143617081972051091590101",
      "0.31094375301526313379732385234671238447889806",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 266,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "67.2604330882664741146010666109268650567349292",
      "-5.70210151874853037123143617081972051091590101",
      "0.31094375301526313379732385234671238447889806",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 266,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "67.2604330882664741146010666109268650567349292",
      "-5.70210151874853037123143617081972051091590101",
      "0.31094375301526313379732385234671238447889806",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 267,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "61.9275531410267924512656053707136007086922118",
      "-5.14062078564425284756745842063457088802543385",
      "0.274155677808037739412069194441004198203158317",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 267,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "61.9275531410267924512656053707136007086922118",
      "-5.14062078564425284756745842063457088802543385",
      "0.274155677808037739412069194441004198203158317",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 267,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "61.9275531410267924512656053707136007086922118",
      "-5.14062078564425284756745842063457088802543385",
      "0.274155677808037739412069194441004198203158317",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 267,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "61.9275531410267924512656053707136007086922118",
      "-5.14062078564425284756745842063457088802543385",
      "0.274155677808037739412069194441004198203158317",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 268,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-67.927746699645830129298985490551902044453339",
      "10.9075049217632918801754085435267273548223666",
      "-1.51493741582341558812059492445426685987051109",
      "0.146274857705825218302348261696929145670514094",
      "0.0"
    ]
  },
  {
    "chart": 268,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-67.927746699645830129298985490551902044453339",
      "10.9075049217632918801754085435267273548223666",
      "-1.51493741582341558812059492445426685987051109",
      "0.146274857705825218302348261696929145670514094",
      "0.0"
    ]
  },
  {
    "chart": 268,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-67.927746699645830129298985490551902044453339",
      "10.9075049217632918801754085435267273548223666",
      "-1.51493741582341558812059492445426685987051109",
      "0.146274857705825218302348261696929145670514094",
      "0.0"
    ]
  },
  {
    "chart": 268,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-67.927746699645830129298985490551902044453339",
      "10.9075049217632918801754085435267273548223666",
      "-1.51493741582341558812059492445426685987051109",
      "0.146274857705825218302348261696929145670514094",
      "0.0"
    ]
  },
  {
    "chart": 269,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-100.570229079994696009531001779977805399045695",
      "13.010926728872437619816694332878525013558117",
      "-1.45861187739973989539192219528179789220515475",
      "0.115524530093324218236205353576362761345916689",
      "0.0"
    ]
  },
  {
    "chart": 269,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-100.570229079994696009531001779977805399045695",
      "13.010926728872437619816694332878525013558117",
      "-1.45861187739973989539192219528179789220515475",
      "0.115524530093324218236205353576362761345916689",
      "0.0"
    ]
  },
  {
    "chart": 269,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-100.570229079994696009531001779977805399045695",
      "13.010926728872437619816694332878525013558117",
      "-1.45861187739973989539192219528179789220515475",
      "0.115524530093324218236205353576362761345916689",
      "0.0"
    ]
  },
  {
    "chart": 269,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-100.570229079994696009531001779977805399045695",
      "13.010926728872437619816694332878525013558117",
      "-1.45861187739973989539192219528179789220515475",
      "0.115524530093324218236205353576362761345916689",
      "0.0"
    ]
  },
  {
    "chart": 270,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-92.8838441865098604072206844283842349700139893",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 270,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-92.8838441865098604072206844283842349700139893",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 270,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-92.8838441865098604072206844283842349700139893",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 270,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-92.8838441865098604072206844283842349700139893",
      "7.86888200319401632537721785608515082091093082",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 271,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-69.97736059434148293932978843024338345125213",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 271,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-69.97736059434148293932978843024338345125213",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 271,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-69.97736059434148293932978843024338345125213",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 271,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-69.97736059434148293932978843024338345125213",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 272,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-30.7973152879040203353838503335994907764025718",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 272,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-30.7973152879040203353838503335994907764025718",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 272,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-30.7973152879040203353838503335994907764025718",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 272,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-30.7973152879040203353838503335994907764025718",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 273,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-36.6911692253112804157553713444069598608519646",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 273,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-36.6911692253112804157553713444069598608519646",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 273,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-36.6911692253112804157553713444069598608519646",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 273,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-36.6911692253112804157553713444069598608519646",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 274,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "578.31941557668132851177962035312941020547016",
      "-57.5389474452289190285308463696432712030130031",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 274,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "578.31941557668132851177962035312941020547016",
      "-57.5389474452289190285308463696432712030130031",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 274,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "578.31941557668132851177962035312941020547016",
      "-57.5389474452289190285308463696432712030130031",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 274,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "578.31941557668132851177962035312941020547016",
      "-57.5389474452289190285308463696432712030130031",
      "3.81712816847794688118046983873277339010085673",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 275,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "213.088201690594017599397673758502529499972067",
      "-24.4785068295019437363342311404149531049862353",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 275,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "213.088201690594017599397673758502529499972067",
      "-24.4785068295019437363342311404149531049862353",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 275,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "213.088201690594017599397673758502529499972067",
      "-24.4785068295019437363342311404149531049862353",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 275,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "213.088201690594017599397673758502529499972067",
      "-24.4785068295019437363342311404149531049862353",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 276,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "331.086018302860490621532247941980556731589678",
      "-29.0406393591261256573051432815402503420051236",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 276,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "331.086018302860490621532247941980556731589678",
      "-29.0406393591261256573051432815402503420051236",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 276,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "331.086018302860490621532247941980556731589678",
      "-29.0406393591261256573051432815402503420051236",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 276,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "331.086018302860490621532247941980556731589678",
      "-29.0406393591261256573051432815402503420051236",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 277,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-619.901139241740809728444159593067988780351485",
      "75.5358554404336279955361767745541583936109339",
      "-7.95401322548350424713718401542141667180679272",
      "0.585099430823300873209393046787716582682056377",
      "0.0"
    ]
  },
  {
    "chart": 277,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-619.901139241740809728444159593067988780351485",
      "75.5358554404336279955361767745541583936109339",
      "-7.95401322548350424713718401542141667180679272",
      "0.585099430823300873209393046787716582682056377",
      "0.0"
    ]
  },
  {
    "chart": 277,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-619.901139241740809728444159593067988780351485",
      "75.5358554404336279955361767745541583936109339",
      "-7.95401322548350424713718401542141667180679272",
      "0.585099430823300873209393046787716582682056377",
      "0.0"
    ]
  },
  {
    "chart": 277,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-619.901139241740809728444159593067988780351485",
      "75.5358554404336279955361767745541583936109339",
      "-7.95401322548350424713718401542141667180679272",
      "0.585099430823300873209393046787716582682056377",
      "0.0"
    ]
  },
  {
    "chart": 278,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-526.136022602032368940655217861338423013567202",
      "62.3249484867782561744016941727832418302833356",
      "-6.38275886521503506039182717000919996522693564",
      "0.462098120373296872944821414305451045383666756",
      "0.0"
    ]
  },
  {
    "chart": 278,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-526.136022602032368940655217861338423013567202",
      "62.3249484867782561744016941727832418302833356",
      "-6.38275886521503506039182717000919996522693564",
      "0.462098120373296872944821414305451045383666756",
      "0.0"
    ]
  },
  {
    "chart": 278,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-526.136022602032368940655217861338423013567202",
      "62.3249484867782561744016941727832418302833356",
      "-6.38275886521503506039182717000919996522693564",
      "0.462098120373296872944821414305451045383666756",
      "0.0"
    ]
  },
  {
    "chart": 278,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-526.136022602032368940655217861338423013567202",
      "62.3249484867782561744016941727832418302833356",
      "-6.38275886521503506039182717000919996522693564",
      "0.462098120373296872944821414305451045383666756",
      "0.0"
    ]
  },
  {
    "chart": 279,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "137.75174480357350964328478531700751244084989",
      "-18.980635769858347116387234082821562941368631",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 279,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "137.75174480357350964328478531700751244084989",
      "-18.980635769858347116387234082821562941368631",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 279,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "137.75174480357350964328478531700751244084989",
      "-18.980635769858347116387234082821562941368631",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 279,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "137.75174480357350964328478531700751244084989",
      "-18.980635769858347116387234082821562941368631",
      "1.90856408423897344059023491936638669505042837",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 280,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "161.122803795686481571336700142694902813036878",
      "-15.1780648748018249362260295265657879051484058",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 280,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "161.122803795686481571336700142694902813036878",
      "-15.1780648748018249362260295265657879051484058",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 280,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "161.122803795686481571336700142694902813036878",
      "-15.1780648748018249362260295265657879051484058",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 280,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "161.122803795686481571336700142694902813036878",
      "-15.1780648748018249362260295265657879051484058",
      "0.93283125904578940139197155704013715343669418",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 281,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "147.197424538774605102888438298786798435368857",
      "-13.6187770021933671146027680196365376779288221",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 281,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "147.197424538774605102888438298786798435368857",
      "-13.6187770021933671146027680196365376779288221",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 281,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "147.197424538774605102888438298786798435368857",
      "-13.6187770021933671146027680196365376779288221",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 281,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "147.197424538774605102888438298786798435368857",
      "-13.6187770021933671146027680196365376779288221",
      "0.822467033424113218236207583323012594609474951",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 282,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-309.950569620870404864222079796533994390175742",
      "37.767927720216813997768088387277079196805467",
      "-3.97700661274175212356859200771070833590339636",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 282,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-309.950569620870404864222079796533994390175742",
      "37.767927720216813997768088387277079196805467",
      "-3.97700661274175212356859200771070833590339636",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 282,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-309.950569620870404864222079796533994390175742",
      "37.767927720216813997768088387277079196805467",
      "-3.97700661274175212356859200771070833590339636",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 282,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-309.950569620870404864222079796533994390175742",
      "37.767927720216813997768088387277079196805467",
      "-3.97700661274175212356859200771070833590339636",
      "0.292549715411650436604696523393858291341028188",
      "0.0"
    ]
  },
  {
    "chart": 283,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-263.068011301016184470327608930669211506783601",
      "31.1624742433891280872008470863916209151416678",
      "-3.19137943260751753019591358500459998261346782",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 283,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-263.068011301016184470327608930669211506783601",
      "31.1624742433891280872008470863916209151416678",
      "-3.19137943260751753019591358500459998261346782",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 283,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-263.068011301016184470327608930669211506783601",
      "31.1624742433891280872008470863916209151416678",
      "-3.19137943260751753019591358500459998261346782",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 283,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-263.068011301016184470327608930669211506783601",
      "31.1624742433891280872008470863916209151416678",
      "-3.19137943260751753019591358500459998261346782",
      "0.231049060186648436472410707152725522691833378",
      "0.0"
    ]
  },
  {
    "chart": 284,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 284,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 284,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 284,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-30.3841234251820420932266062822694712136710499",
      "3.90293130077273615679305344930499816645493675",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 285,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 285,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 285,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 285,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-20.9852467684388177364660928194009736496886698",
      "1.92823968144376617746827898589337362759929728",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 286,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 286,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 286,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 286,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "-23.6146702208600383837911245151373907392779349",
      "1.80308535473939142809960724226717498614747944",
      "0.0",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 287,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "95.786181650657057817212926932623676670390121",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 287,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "95.786181650657057817212926932623676670390121",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 287,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "95.786181650657057817212926932623676670390121",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 287,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "95.786181650657057817212926932623676670390121",
      "-16.7655481037268790264611151968414585945890462",
      "1.86566251809157880278394311408027430687338836",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 288,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "133.187469963475913082377032013082546469167251",
      "-18.5384298064721070719618839791795000189773061",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 288,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "133.187469963475913082377032013082546469167251",
      "-18.5384298064721070719618839791795000189773061",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 288,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "133.187469963475913082377032013082546469167251",
      "-18.5384298064721070719618839791795000189773061",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 288,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "133.187469963475913082377032013082546469167251",
      "-18.5384298064721070719618839791795000189773061",
      "1.6449340668482264364724151666460251892189499",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 289,
    "parent": "lowest",
    "D_key": "0_-1",
    "scale": 16,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 289,
    "parent": "lowest",
    "D_key": "0_1",
    "scale": 16,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 289,
    "parent": "lowest",
    "D_key": "1_-1",
    "scale": 16,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  },
  {
    "chart": 289,
    "parent": "lowest",
    "D_key": "1_1",
    "scale": 16,
    "integrated5": [
      "368.593581610989038447945692655100493827577815",
      "-39.5173036791599766941921859635098737452559166",
      "2.77258872223978123766892848583270627230200054",
      "0.0",
      "0.0"
    ]
  }
]


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90 <==
! Complete HIGH positive u4-log diagnostic. New isolated namespace only.
! Original source is never replaced. k0 output is not computed (zero sentinel).
module high_u4_log_control_qp
use endpoint_series_qp,only:qp
use positive_native_u4_log_jet_qp,only:native_u4_chart_jet
use endpoint_contact_qp,only:fanE,fanD
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
implicit none
private
public::complete_high_u4_log_control,high_old_mother_jet
logical,parameter,public::high_joint_endpoint_certified=.false.
contains
subroutine high_old_mother_jet(u,coeffs,status,failed_face,ledger)
real(qp),intent(in)::u(5)
real(qp),intent(out)::coeffs(0:4,0:3)
integer,intent(out)::status,failed_face
real(qp),intent(out),optional::ledger(0:4,0:3,0:31)
real(qp)::poly(0:4,0:4,0:31),mixed(0:4,0:4),sub(0:4,0:4),vec(0:4,0:3)
real(qp)::x(5),xs(5),alpha(5),z,a,c,r,rootden,n1,d0,t0
real(qp)::xp(0:4),zp(0:4),hp(0:4),bc,lr,base,sm1
integer::E(5,5),D(5),B(5),face,mask,j,pair,kind,sgn,ii,jj,h
coeffs=0;status=0;failed_face=-1;poly=0
if(present(ledger))ledger=0
! The complete HIGH current old/new mother definition has EW4=1 in all18.
! New core N=O(ZW)=O(u4^2); new strip beta4=1 => full density O(u4).
! Old first jet is zero unless EZ4=0, exactly chart3. No physical term is cut.
do j=1,18
 if(fanE(4,4,j)/=1.or.fanE(5,4,j)/=0.or. &
   (fanE(2,4,j)==0.and.j/=3))then
  status=710;return
 endif
enddo
E=fanE(:,:,3);D=E(3,:)+E(4,:);B=E(1,:)+E(2,:);alpha=real(E(5,:),qp)/2
if(any(E(2,:)/=[0,0,1,0,0]).or.any(E(4,:)/=[0,0,1,1,0]).or. &
   any(E(5,:)/=[0,0,0,0,1]))then
 status=711;return
endif
x=u*u
! Retain full Mobius face inventory, including the positive-beta angle face.
do face=0,31
 if(btest(face,3))cycle
 xs=x
 do j=1,5
  if(btest(face,j-1))xs(j)=0
 enddo
 z=xs(3);a=xs(5);t0=1/(2+z)
 do pair=1,2
  c=1/sqrt(1+a);if(pair==2)c=sqrt(a/(1+a))
  rootden=sqrt(1+z*c*c)+c*sqrt(z);r=1/rootden**2
  ! Pair the two regulator polynomials before evaluating their difference.
  ! sqrt(r)-1 uses an exact rationalized form, never subtraction near 1.
  bc=c*sqrt(z);lr=-2*asinh(bc)
  sm1=-(bc+bc*bc/(sqrt(1+bc*bc)+1))/rootden
  base=48*c*z/(1+a);hp(0)=base*sm1
  hp(1)=base*sqrt(r)*lr
  do ii=2,4
   hp(ii)=hp(ii-1)*lr/ii
  enddo
  xp(0)=1;zp(0)=1
  do ii=1,4
   xp(ii)=xp(ii-1)*log(.5_qp)/ii;zp(ii)=zp(ii-1)*log(t0)/ii
  enddo
  sub=0
  do ii=0,4
   do jj=0,4-ii
    do h=0,ii
     sub(ii,jj)=sub(ii,jj)+hp(h)*xp(ii-h)*zp(jj)
    enddo
   enddo
  enddo
  poly(:,:,face)=poly(:,:,face)+sub
 enddo
enddo
do mask=0,31
 if(btest(mask,3).or.iand(mask,7)==0)cycle
 mixed=0
 do face=0,31
  if(btest(face,3).or.iand(face,mask)/=mask)cycle
  sgn=(-1)**popcnt(ieor(face,mask));mixed=mixed+sgn*poly(:,:,face)
 enddo
 call contract_log_jet(u,alpha,D,B,mask,mixed,vec,status)
 if(status/=0)then
  failed_face=mask;return
 endif
 vec(:,0)=0;coeffs=coeffs+vec
 if(present(ledger))ledger(:,:,mask)=vec
enddo
if(.not.all(ieee_is_finite(coeffs)))status=719
end subroutine

subroutine complete_high_u4_log_control(u,parent,coeffs,control,status,failed_entry,failed_face,max_order,groups)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::coeffs(0:4,0:3),control(0:4)
integer,intent(out)::status,failed_entry,failed_face,max_order
real(qp),intent(out),optional::groups(0:4,0:3,3)
real(qp)::native(0:4,0:3),old(0:4,0:3),vec(0:4,0:3),comp(0:4,0:3),zz(0:4,0:3),tmp(0:4,0:3)
real(qp)::res,ell,nan
integer::chart,q,key,sg,ord,ties,face
coeffs=0;control=0;status=0;failed_entry=-1;failed_face=-1;max_order=0
if(present(groups))groups=0
if(parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
if(parent/=0)return
native=0;comp=0
! Complete branch0 means the exact24-label average, all four angular quarters.
do chart=1,18
 do q=0,3
  sg=-1;if(q==1.or.q==2)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  call native_u4_chart_jet(u,fanE(:,:,chart),fanD(:,key,chart),0,q,vec,status,face,ord,res,ties)
  max_order=max(max_order,ord)
  if(status/=0)then
   failed_entry=4*(chart-1)+q;failed_face=face;exit
  endif
  zz=vec-comp;tmp=native+zz;comp=(tmp-native)-zz;native=tmp
 enddo
 if(status/=0)exit
enddo
if(status==0)call high_old_mother_jet(u,old,status,failed_face)
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);coeffs=nan;control=nan;return
endif
native(:,0)=0;old(:,0)=0
coeffs=native-old
ell=log(u(4));control=coeffs(:,1)*(ell+1)+coeffs(:,2)*(ell*ell-2)+coeffs(:,3)*(ell**3+6)
if(present(groups))then
 groups(:,:,1)=native;groups(:,:,2)=old;groups(:,:,3)=0 ! exact new-core/strip zero jet
endif
if(.not.all(ieee_is_finite(coeffs)).or..not.all(ieee_is_finite(control)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90 <==
program run_high_u4_log_control
use endpoint_series_qp,only:qp
use high_u4_log_control_qp
use ieee_arithmetic,only:ieee_is_finite
implicit none
real(qp)::u(6),coeffs(0:4,0:3),control(0:4),groups(0:4,0:3,3),started,finished
integer::i,ios,parent,status,en,face,ord,g
character(2048)::input,output,ledger
logical::detail
call get_command_argument(1,input);call get_command_argument(2,output);call get_command_argument(3,ledger)
detail=len_trim(ledger)>0
open(10,file=trim(input),status='old');open(11,file=trim(output),status='replace')
if(detail)open(12,file=trim(ledger),status='replace')
i=0
do
 read(10,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0)stop 1
 if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))stop 3
 i=i+1;parent=int(3*u(6));call cpu_time(started)
 call complete_high_u4_log_control(u(:5),parent,coeffs,control,status,en,face,ord,groups)
 call cpu_time(finished)
 write(11,'(6(I0,1X),26(ES44.34E4,1X))')i,parent,status,en,face,ord,coeffs,control,finished-started
 flush(11)
 if(detail)then
  do g=1,3
   write(12,'(4(I0,1X),20(ES44.34E4,1X))')i,parent,status,g,groups(:,:,g)
  enddo
  flush(12)
 endif
 if(status/=0)stop 2
enddo
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json <==
{
  "status": "exact identities passed",
  "definitions": {
    "ha": "s*G(1-s,s*v)",
    "ky": "y*J(y,(1-y)*v)",
    "hb": "x*G(1-x*v,x)"
  },
  "expressions": {
    "ha": "-16*(16*s**17*v**7 - 272*s**16*v**7 - 20*s**16*v**6 + 2080*s**15*v**7 + 300*s**15*v**6 + 4*s**15*v**5 - 9440*s**14*v**7 - 1964*s**14*v**6 - 72*s**14*v**5 + 28240*s**13*v**7 + 7300*s**13*v**6 + 574*s**13*v**5 + 38*s**13*v**4 - 58448*s**12*v**7 - 16656*s**12*v**6 - 2968*s**12*v**5 - 463*s**12*v**4 - 7*s**12*v**3 + 85376*s**11*v**7 + 23008*s**11*v**6 + 10732*s**11*v**5 + 2871*s**11*v**4 + 50*s**11*v**3 - 88000*s**10*v**7 - 15808*s**10*v**6 - 28312*s**10*v**5 - 9649*s**10*v**4 - 396*s**10*v**3 - 20*s**10*v**2 + 62720*s**9*v**7 - 3072*s**9*v**6 + 55306*s**9*v**5 + 20447*s**9*v**4 + 977*s**9*v**3 + 319*s**9*v**2 + 3*s**9*v - 29440*s**8*v**7 + 16640*s**8*v**6 - 78496*s**8*v**5 - 30240*s**8*v**4 - 4252*s**8*v**3 - 1270*s**8*v**2 - s**8*v + 8192*s**7*v**7 - 14848*s**7*v**6 + 77536*s**7*v**5 + 31396*s**7*v**4 + 18852*s**7*v**3 + 5899*s**7*v**2 - 171*s**7*v + 2*s**7 - 1024*s**6*v**7 + 6144*s**6*v**6 - 49920*s**6*v**5 - 20672*s**6*v**4 - 44192*s**6*v**3 - 18352*s**6*v**2 - 684*s**6*v - 86*s**6 - 1024*s**5*v**6 + 18688*s**5*v**5 + 6528*s**5*v**4 + 58024*s**5*v**3 + 31504*s**5*v**2 + 5002*s**5*v + 858*s**5 - 3072*s**4*v**5 + 256*s**4*v**4 - 44640*s**4*v**3 - 30976*s**4*v**2 - 12312*s**4*v - 3104*s**4 - 512*s**3*v**4 + 19168*s**3*v**3 + 17248*s**3*v**2 + 17544*s**3*v + 6152*s**3 - 3584*s**2*v**3 - 4672*s**2*v**2 - 15232*s**2*v - 7200*s**2 + 320*s*v**2 + 7392*s*v + 4640*s - 1536*v - 1280)/(3*(s - 2)**6*(s - 1)*(s**2*v - 2)*(s*v - v - 1)*(2*s*v - 2*v - 1)*(s**3*v**2 - s**2*v**2 - 1)**2)",
    "ky": "-16*(4*v**6*y**16 - 12*v**6*y**15 - 72*v**6*y**14 - 8*v**6*y**13 + 236*v**6*y**12 + 156*v**6*y**11 - 304*v**6*y**10 - 304*v**6*y**9 + 156*v**6*y**8 + 236*v**6*y**7 - 8*v**6*y**6 - 72*v**6*y**5 - 12*v**6*y**4 + 4*v**6*y**3 + 4*v**5*y**15 - 28*v**5*y**14 - 66*v**5*y**13 - 190*v**5*y**12 + 1108*v**5*y**11 - 2076*v**5*y**10 + 3876*v**5*y**9 - 4932*v**5*y**8 + 2580*v**5*y**7 - 284*v**5*y**6 + 206*v**5*y**5 - 174*v**5*y**4 - 28*v**5*y**3 + 4*v**5*y**2 - 6*v**4*y**13 + 31*v**4*y**12 - 631*v**4*y**11 + 1730*v**4*y**10 - 6852*v**4*y**9 + 14038*v**4*y**8 - 13310*v**4*y**7 + 6924*v**4*y**6 - 2110*v**4*y**5 + 323*v**4*y**4 - 131*v**4*y**3 - 6*v**4*y**2 + 9*v**3*y**12 - 14*v**3*y**11 - 676*v**3*y**10 + 1325*v**3*y**9 - 8142*v**3*y**8 + 17548*v**3*y**7 - 15392*v**3*y**6 + 8034*v**3*y**5 - 2611*v**3*y**4 - 22*v**3*y**3 - 68*v**3*y**2 + 9*v**3*y - 28*v**2*y**10 - 183*v**2*y**9 + 477*v**2*y**8 - 5271*v**2*y**7 + 9417*v**2*y**6 - 9753*v**2*y**5 + 4599*v**2*y**4 - 1149*v**2*y**3 - 129*v**2*y**2 - 28*v**2*y + 5*v*y**9 + 10*v*y**8 - 185*v*y**7 - 2409*v*y**6 + 1331*v*y**5 - 3991*v*y**4 + 897*v*y**3 - 239*v*y**2 - 32*v*y + 5*v - 18*y**7 - 168*y**6 - 624*y**5 - 354*y**4 - 906*y**3 - 132*y**2 - 84*y - 18)/(3*(y - 1)*(y + 1)**6*(v*y + 1)*(2*v*y + 1)*(v*y**2 - 2*v*y + v - 2)*(v**2*y**3 - 2*v**2*y**2 + v**2*y + 1)**2)",
    "hb": "-16*(16*v**11*x**17 - 20*v**11*x**16 + 4*v**11*x**15 - 272*v**10*x**16 + 300*v**10*x**15 - 72*v**10*x**14 + 38*v**10*x**13 - 7*v**10*x**12 + 2080*v**9*x**15 - 1964*v**9*x**14 + 574*v**9*x**13 - 463*v**9*x**12 + 50*v**9*x**11 - 20*v**9*x**10 + 3*v**9*x**9 - 9440*v**8*x**14 + 7300*v**8*x**13 - 2968*v**8*x**12 + 2871*v**8*x**11 - 396*v**8*x**10 + 319*v**8*x**9 - v**8*x**8 + 2*v**8*x**7 + 28240*v**7*x**13 - 16656*v**7*x**12 + 10732*v**7*x**11 - 9649*v**7*x**10 + 977*v**7*x**9 - 1270*v**7*x**8 - 171*v**7*x**7 - 86*v**7*x**6 - 58448*v**6*x**12 + 23008*v**6*x**11 - 28312*v**6*x**10 + 20447*v**6*x**9 - 4252*v**6*x**8 + 5899*v**6*x**7 - 684*v**6*x**6 + 858*v**6*x**5 + 85376*v**5*x**11 - 15808*v**5*x**10 + 55306*v**5*x**9 - 30240*v**5*x**8 + 18852*v**5*x**7 - 18352*v**5*x**6 + 5002*v**5*x**5 - 3104*v**5*x**4 - 88000*v**4*x**10 - 3072*v**4*x**9 - 78496*v**4*x**8 + 31396*v**4*x**7 - 44192*v**4*x**6 + 31504*v**4*x**5 - 12312*v**4*x**4 + 6152*v**4*x**3 + 62720*v**3*x**9 + 16640*v**3*x**8 + 77536*v**3*x**7 - 20672*v**3*x**6 + 58024*v**3*x**5 - 30976*v**3*x**4 + 17544*v**3*x**3 - 7200*v**3*x**2 - 29440*v**2*x**8 - 14848*v**2*x**7 - 49920*v**2*x**6 + 6528*v**2*x**5 - 44640*v**2*x**4 + 17248*v**2*x**3 - 15232*v**2*x**2 + 4640*v**2*x + 8192*v*x**7 + 6144*v*x**6 + 18688*v*x**5 + 256*v*x**4 + 19168*v*x**3 - 4672*v*x**2 + 7392*v*x - 1280*v - 1024*x**6 - 1024*x**5 - 3072*x**4 - 512*x**3 - 3584*x**2 + 320*x - 1536)/(3*(v*x - 2)**6*(v*x - 1)*(v*x**2 - 2)*(v*x - v - 1)*(2*v*x - v - 2)*(v*x**3 - x**2 - 1)**2)",
    "ha_s0": "32*(6*v + 5)/(3*(v + 1)*(2*v + 1))",
    "hb_x0": "32*(5*v + 6)/(3*(v + 1)*(v + 2))",
    "ky_y0": "16*(5*v - 18)/(3*(v - 2))",
    "ha_v0": "16*(s**7 - 43*s**6 + 429*s**5 - 1552*s**4 + 3076*s**3 - 3600*s**2 + 2320*s - 640)/(3*(s - 2)**6*(s - 1))",
    "ky_v0": "-16*(3*y**7 + 28*y**6 + 104*y**5 + 59*y**4 + 151*y**3 + 22*y**2 + 14*y + 3)/((y - 1)*(y + 1)**6)",
    "hb_v0": "4*(16*x**6 + 16*x**5 + 48*x**4 + 8*x**3 + 56*x**2 - 5*x + 24)/(3*(x**2 + 1)**2)",
    "jx0": "-16*(3*y**7 + 28*y**6 + 104*y**5 + 59*y**4 + 151*y**3 + 22*y**2 + 14*y + 3)/(y*(y - 1)*(y + 1)**6)"
  },
  "denominators": {
    "ha": "3*(s - 2)**6*(s - 1)*(s**2*v - 2)*(s*v - v - 1)*(2*s*v - 2*v - 1)*(s**3*v**2 - s**2*v**2 - 1)**2",
    "ky": "3*(y - 1)*(y + 1)**6*(v*y + 1)*(2*v*y + 1)*(v*y**2 - 2*v*y + v - 2)*(v**2*y**3 - 2*v**2*y**2 + v**2*y + 1)**2",
    "hb": "3*(v*x - 2)**6*(v*x - 1)*(v*x**2 - 2)*(v*x - v - 1)*(2*v*x - v - 2)*(v*x**3 - x**2 - 1)**2",
    "ha_s0": "3*(v + 1)*(2*v + 1)",
    "hb_x0": "3*(v + 1)*(v + 2)",
    "ky_y0": "3*(v - 2)",
    "ha_v0": "3*(s - 2)**6*(s - 1)",
    "ky_v0": "(y - 1)*(y + 1)**6",
    "hb_v0": "3*(x**2 + 1)**2",
    "jx0": "y*(y - 1)*(y + 1)**6"
  },
  "native_variables": true,
  "upper_corner": "HB(x=1,v=1) has a genuine y=0 pole; no finite value is manufactured there.",
  "seconds": 4.0379519588314
}


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/quarter-unfold-paired.json <==
{
  "status": "exact rational passed",
  "paired_numerator": "16*(16*x**7*y**11 + 96*x**7*y**10 + 240*x**7*y**9 + 320*x**7*y**8 + 240*x**7*y**7 + 96*x**7*y**6 + 16*x**7*y**5 - 20*x**6*y**11 - 80*x**6*y**10 - 64*x**6*y**9 + 176*x**6*y**8 + 440*x**6*y**7 + 400*x**6*y**6 + 160*x**6*y**5 + 16*x**6*y**4 - 4*x**6*y**3 + 4*x**5*y**11 + 28*x**5*y**10 + 74*x**5*y**9 + 382*x**5*y**8 + 332*x**5*y**7 + 1348*x**5*y**6 + 626*x**5*y**5 + 262*x**5*y**4 + 20*x**5*y**3 - 4*x**5*y**2 - 38*x**4*y**10 - 83*x**4*y**9 - 414*x**4*y**8 + 1211*x**4*y**7 - 2380*x**4*y**6 + 1827*x**4*y**5 + 202*x**4*y**4 + 181*x**4*y**3 + 6*x**4*y**2 + 7*x**3*y**10 - 20*x**3*y**9 + 261*x**3*y**8 - 1231*x**3*y**7 + 5771*x**3*y**6 - 3783*x**3*y**5 + 2407*x**3*y**4 + 115*x**3*y**3 + 66*x**3*y**2 - 9*x**3*y - 20*x**2*y**9 - 139*x**2*y**8 + 562*x**2*y**7 - 4261*x**2*y**6 + 5716*x**2*y**5 - 3589*x**2*y**4 + 1234*x**2*y**3 + 149*x**2*y**2 + 28*x**2*y + 3*x*y**9 - 26*x*y**8 - 71*x*y**7 + 1657*x*y**6 - 2371*x*y**5 + 3239*x*y**4 - 1153*x*y**3 + 223*x*y**2 + 40*x*y - 5*x - 2*y**8 - 70*y**7 - 312*y**6 + 350*y**5 - 632*y**4 + 630*y**3 - 32*y**2 + 50*y + 18)/(3*y*(y + 1)**6*(x**2*y + 1)**2*(x*y - x + 2)*(x*y - y + 1)*(2*x*y - y + 1))",
  "identity": "G=J-128/(3*(1-y))",
  "denominator": "3*y*(y + 1)**6*(x**2*y + 1)**2*(x*y - x + 2)*(x*y - y + 1)*(2*x*y - y + 1)",
  "constant": "128/3",
  "ld": "log(x\u00b2/2)",
  "lt": "log((1+x\u00b2)/2)",
  "poly": {
    "0,0": "G",
    "i,j;i+j>0": "J*log(y)^i*log(1-x\u00b2*(1-y)/(1+x\u00b2))^j/(i!j!)"
  },
  "stable_log": "logy=log1p(-(1-y)); r=log1p(-x\u00b2*(1-y)/(1+x\u00b2)); at y~0 use log(y) instead of forming1-y",
  "sector_boundaries": {
    "x=s*r,s=1-y": "G~(32/3)*(1/(1+r)+4/(1+2*r))/s; measure2 ds dr/r",
    "s=x*r,y=1-x*r": "G~(32/3)*(1/(1+r)+4/(2+r))/x; measure2 dx dr"
  },
  "source_counterterm": "Cq=128*y*(1+b\u00b2)/(3*(1+y)*(1+a)), dct=1/2, tct=(1+W)/2 for every quarter after exact weighted daughter reflection",
  "convergence": "Re xi>0 in a sufficiently small neighborhood of zeta=0; all y1 leading terms paired before integration",
  "seconds": 0.5803313748911023
}


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/src/paired_twoaxis_common.py <==
"""Complete paired four-quarter reference on one two-dimensional cube.

Original source, angular average, regulator convention and transformations are
recorded in QUARTER-UNFOLD-COMMON-MOTHER.md.  No physical matrix-element calls.
This file is a candidate auxiliary reference, never a production mutation.
All five sectors and all endpoint companions are added before proposal weights.
"""
from pathlib import Path
import json
import mpmath
import sympy as sp

BASE=Path(__file__).resolve().parents[1]
SOURCE=BASE/'checks/final-lowest-tail-matrix/quarter-unfold-paired.json'

class PairedTwoAxisCommon:
    def __init__(self):
        self.m=mpmath.mp.clone();self.m.dps=100
        y,x=sp.symbols('y x')
        G=sp.sympify(json.loads(SOURCE.read_text())['paired_numerator'],locals={'y':y,'x':x})
        self.G=sp.lambdify((y,x),G,modules=[{'mpf':self.m.mpf},'mpmath'],cse=True)
        self.Jx0=sp.lambdify(y,sp.factor(G.subs(x,0)+sp.Rational(128,3)/(1-y)),modules=[{'mpf':self.m.mpf},'mpmath'],cse=True)
        stable=json.loads((BASE/'checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json').read_text())['expressions']
        sv,vv=sp.symbols('s v')
        for name,args in [('ha',(sv,vv)),('ky',(y,vv)),('hb',(x,vv))]:
            expr=sp.sympify(stable[name],locals={'s':sv,'v':vv,'y':y,'x':x})
            setattr(self,name,sp.lambdify(args,expr,modules=[{'mpf':self.m.mpf},'mpmath'],cse=True))
        self.a=self.m.mpf(128)/3

    def _poly(self, terms):
        """Taylor coefficients xi^i zeta^j, i+j<=4, i<=2."""
        m=self.m
        return [[m.fsum(w*lx**i*lz**j/(m.factorial(i)*m.factorial(j))for w,lx,lz in terms)
                 if i+j<=4 else m.mpf(0)for j in range(5)]for i in range(3)]

    def _a0(self,t,v):
        m=self.m;a=m.mpf(128)/3;ln2=m.log(2)
        s=t/2;y=1-s;x=s*v
        if t==0:
            h=m.mpf(32)/3*(1/(1+v)+4/(1+2*v))
            return self._poly([(2*h,-3*ln2,-ln2)])
        h=self.ha(s,v)
        ly=m.log1p(-s);L=m.log1p(x*x)-ln2;d=m.log1p(-x*x*s/(1+x*x))
        return self._poly([(2*(h+a),-3*ln2+ly,L+d),(-2*a,-3*ln2,L)])

    def _a1n(self,t,v):
        m=self.m;ln2=m.log(2);y=t/2;s=1-y;x=s*v
        if t==0:
            ky=16*(18-5*v)/(3*(2-v))
        else:
            ky=self.ky(y,v)
        return self._poly([(2*ky,2*m.log1p(-y)-2*ln2,m.log1p(x*x*y)-ln2)])

    def _a1c(self,t,v):
        m=self.m;y=t/2;s=1-y;x=s*v;ln2=m.log(2)
        return self._poly([(-(m.mpf(128)/3)/s,2*m.log1p(-y)-ln2,m.log1p(x*x)-ln2)])

    def _b0(self,t,v):
        m=self.m;a=m.mpf(128)/3;ln2=m.log(2)
        x=t/2;s=x*v;y=1-s
        if t==0:
            hb=m.mpf(32)/3*(1/(1+v)+4/(2+v))
            return self._poly([(2*hb,-3*ln2,-ln2)])
        hb=self.hb(x,v);L=m.log1p(x*x)-ln2;d=m.log1p(-x*x*s/(1+x*x))
        return self._poly([(2*(hb+a/v),-3*ln2+m.log1p(-s),L+d),(-2*a/v,-3*ln2,L)])

    def _b1(self,t,v):
        m=self.m;x=(1+t)/2;s=x*v;y=1-s;G=self.hb(x,v)/x
        J=G+(m.mpf(128)/3)/s;L=m.log1p(x*x)-m.log(2);d=m.log1p(-x*x*s/(1+x*x))
        # Only xi^0 is required in this integrable sector.
        return self._poly([(J,0,L+d),(-(m.mpf(128)/3)/s,0,L)])

    def _two(self,fun,t,v,a,b):
        m=self.m;zero=m.mpf(0)
        f=fun(t,v);fv=fun(zero,v);ft=fun(t,zero);ff=fun(zero,zero)
        mm2=[];mm1=[];mm0=[]
        for j in range(5):
            dv0=fv[0][j]-ff[0][j];dt0=ft[0][j]-ff[0][j]
            mm2.append(ff[0][j]/(a*b))
            mm1.append(ff[1][j]/(a*b)+dv0/(a*v)+dt0/(b*t))
            mm0.append(m.fsum([ff[2][j]/(a*b),
                (fv[1][j]-ff[1][j]+b*m.log(v)*dv0)/(a*v),
                (ft[1][j]-ff[1][j]+a*m.log(t)*dt0)/(b*t),
                (f[0][j]-fv[0][j]-ft[0][j]+ff[0][j])/(t*v)]))
        return [mm2,mm1,mm0]

    def _single(self,fun,t,v,a,axis):
        m=self.m;zero=m.mpf(0);f=fun(t,v)
        f0=fun(zero,v)if axis==0 else fun(t,zero)
        z=t if axis==0 else v
        return [[zero]*5,[f0[0][j]/a for j in range(5)],
                [(f[0][j]-f0[0][j])/z+f0[1][j]/a for j in range(5)]]

    def evaluate(self,t,v,dps=90):
        # Precision scales with the cancellation of the complete two-axis forest.
        # Decimal input strings are retained; no endpoint cut or clipping is used.
        m=self.m;m.dps=max(90,dps,len(str(t))+20,len(str(v))+20)
        t=m.mpf(str(t));v=m.mpf(str(v))
        if not(0<t<1 and 0<v<1):raise ValueError('Open unit-cube inputs required')
        needed=int(-m.log10(t*v*(1-t)*(1-v)))+60
        m.dps=max(m.dps,needed)
        # Both upper-corner sectors are kept at the same cube point.
        bleft=self._b1(1-t,1-t*v)[0]
        bright=self._b1(1-t*v,1-t)[0]
        btotal=[t*(a+b)for a,b in zip(bleft,bright)]
        sectors=[self._two(self._a0,t,v,2,2),self._two(self._a1n,t,v,1,2),
                 self._single(self._a1c,t,v,2,1),self._single(self._b0,t,v,2,0),
                 [[m.mpf(0)]*5,[m.mpf(0)]*5,btotal]]
        def collapse(z):
            return [(z[2][2-r]if r<=2 else 0)-2*(z[1][3-r]if r<=3 else 0)
                    +3*z[0][4-r]for r in range(5)]
        individual=[collapse(z)for z in sectors]
        total=[m.fsum(z[k]for z in individual)for k in range(5)]
        return dict(total=total,sectors=individual,laurent=sectors,dps=m.dps)

    def pulled_back(self,u,parent,dps=90):
        if int(parent)!=2:return [self.m.mpf(0)]*5
        m=self.m;m.dps=max(dps,100,max(len(str(x))for x in u)+20)
        a=m.mpf(str(u[1]));b=m.mpf(str(u[3]));t=a*a;v=b*b
        result=self.evaluate(m.nstr(t,m.dps),m.nstr(v,m.dps),dps=dps)
        return [4*a*b*r for r in result['total']]

if __name__=='__main__':
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('t');ap.add_argument('v');ap.add_argument('--dps',type=int,default=90)
    args=ap.parse_args();obj=PairedTwoAxisCommon();r=obj.evaluate(args.t,args.v,args.dps)
    print(json.dumps({k:([[obj.m.nstr(x,45)for x in row]for row in val]if k=='sectors'else
                        [obj.m.nstr(x,45)for x in val]if k=='total'else val)
                      for k,val in r.items()if k!='laurent'},indent=2))


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_ordered_low_correction.py <==
#!/Users/xiaohuiliu/opt/anaconda3/envs/hep/bin/python
"""Candidate complete LOW correction; current production is never modified.

Configuration JSON is the first argument, followed by input, output, ledger.
The configured legacy executable supplies unchanged parent0/1 corrections.
Parent2 mixes BOTH ends of complete old/new auxiliary pairs by one fixed rational. All low source pieces
are persisted separately; the compatible aggregate ledger remains 77 columns.
"""
from pathlib import Path
import sys,os,json,subprocess,hashlib
import numpy as np

def digest(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def run(config_path,input_path,output_path,ledger_path):
    config_path=Path(config_path).resolve();cfg=json.loads(config_path.read_text())
    from fractions import Fraction
    alpha_exact=Fraction(cfg.get('alpha_exact','1'))
    if not 0<=alpha_exact<=1:raise RuntimeError('Expected fixed convex mixing coefficient')
    alpha=float(alpha_exact)
    def resolve(v):
        p=Path(v);return p if p.is_absolute()else config_path.parent/p
    for name,expected in cfg['sha256'].items():
        if digest(resolve(name))!=expected:raise RuntimeError('Frozen correction dependency changed: '+name)
    base=resolve(cfg['legacy_executable']);table=resolve(cfg['legacy_table']);helper=resolve(cfg['ordered_executable'])
    input_path=Path(input_path).resolve();output_path=Path(output_path).resolve();ledger_path=Path(ledger_path).resolve()
    work=output_path.parent/'ordered-low-assembly';work.mkdir(exist_ok=True)
    legacy=work/'legacy-parent01-output.txt';oldledger=work/'legacy-parent01-ledger.txt';low=work/'ordered-low-output.txt'
    with(work/'legacy.log').open('w')as log:subprocess.run([str(base),str(table),str(input_path),str(legacy),str(oldledger)],check=True,stdout=log,stderr=subprocess.STDOUT)
    with(work/'ordered.log').open('w')as log:subprocess.run([str(helper),str(input_path),str(low)],check=True,stdout=log,stderr=subprocess.STDOUT)
    exact=[line.split()for line in input_path.read_text().splitlines()if line.strip()]
    from decimal import Decimal,localcontext
    with localcontext()as decimal_context:
        decimal_context.prec=150
        exact_branch=np.array([int(72*Decimal(row[5]))for row in exact])
        exact_parent=np.array([int(3*Decimal(row[5]))for row in exact])
    u=np.asarray(exact,float);n=len(u);a=np.loadtxt(legacy,ndmin=2);g=np.loadtxt(oldledger,ndmin=2);r=np.loadtxt(low,ndmin=2)
    if a.shape!=(n,17)or g.shape!=(n,77)or r.shape!=(n,18):raise RuntimeError('Incomplete complete-source inventory')
    if not np.array_equal(a[:,0],r[:,0])or not np.array_equal(a[:,:2],g[:,:2])or not np.array_equal(a[:,1],24*(r[:,1].astype(int)//24)):raise RuntimeError('Input row/parent mismatch')
    if not np.array_equal(a[:,0],np.arange(1,n+1))or not np.array_equal(a[:,1],24*exact_parent)or not np.array_equal(r[:,1],exact_branch):raise RuntimeError('Wrong physical branch identity')
    if not np.isfinite(a).all()or not np.isfinite(g).all()or not np.isfinite(r[:,:12]).all():raise RuntimeError('Nonfinite complete correction')
    statuses=r[:,17].astype(int)
    if not np.array_equal(statuses,r[:,17])or not np.isin(statuses,[0,1]).all():raise RuntimeError('Unknown common-reference status')
    sys.path.insert(0,str(resolve(cfg['vendor_directory'])))
    import mpmath
    ctx=mpmath.mp.clone();ctx.dps=80
    exact_helper=[line.split()for line in low.read_text().splitlines()if line.strip()]
    exact_legacy=[line.split()for line in legacy.read_text().splitlines()if line.strip()]
    exact_ledger=[line.split()for line in oldledger.read_text().splitlines()if line.strip()]
    fallbacks=[];mpcore=None
    for i in np.flatnonzero(statuses==1):
        if mpcore is None:
            sys.path.insert(0,str(resolve(cfg['mp_source_directory'])))
            from paired_twoaxis_common import PairedTwoAxisCommon
            mpcore=PairedTwoAxisCommon()
        values=mpcore.pulled_back(exact[i],2)
        exact_helper[i][12:17]=[mpcore.m.nstr(v,55)for v in values]
        r[i,12:17]=list(map(float,values))
        fallbacks.append(dict(row=int(i+1),u_decimal=exact[i],reason='Requested extra arithmetic precision; same full integral',common5=r[i,12:17].tolist()))
    if not np.isfinite(r).all():raise RuntimeError('Unresolved nonfinite common-reference row')
    parent=(a[:,1].astype(int)//24);sel=parent==2
    # Legacy parent2 pieces are replaced together, never stacked or discarded
    # from the physical source. Each old/new auxiliary pair has equal integral.
    local=r[:,2:7]-r[:,7:12]-r[:,12:17]
    a[sel,2:7]=(1-alpha)*a[sel,2:7]+alpha*local[sel]
    a[sel,7:12]*=(1-alpha);a[sel,12:17]=a[sel,7:12]-a[sel,2:7]
    gg=g[:,2:].reshape(n,15,5)
    gg[sel]*=(1-alpha);gg[sel,6]+=alpha*local[sel];gg[sel,8]-=alpha*local[sel]
    if not np.allclose(a[:,12:17],a[:,7:12]-a[:,2:7],rtol=1e-13,atol=1e-10):raise RuntimeError('Complete auxiliary identity mismatch')
    if np.any(r[~sel,2:17]!=0):raise RuntimeError('LOW helper changed another parent')
    note=dict(schema='ordered-full-quarter-low-source-fixed-mix-v2',alpha_exact=str(alpha_exact),complete_rows=n,fallbacks=fallbacks,
      component_order=['old_fully_ordered_reference5','complete_physical_refinement_delta5','common_reference5'],
      local_formula='(1-alpha)*legacy_local + alpha*(ordered_reference - physical_refinement_delta - common_reference)',
      estimator='(native - local)/(q_parent*q_cont) + global/q_parent; fixed known pole constant once',
      parent2_global='(1-alpha)*legacy_global',parent01='Unchanged legacy source and ledger',physical_contributions_retained=True,
      input_sha256=digest(input_path),configuration_sha256=digest(config_path),configuration=cfg)
    (work/'assembly.json').write_text(json.dumps(note,indent=2)+'\n')
    np.savetxt(work/'complete-low-sources.txt',r,fmt='%.17e')
    alpha_mp=ctx.mpf(alpha_exact.numerator)/alpha_exact.denominator
    beta_mp=1-alpha_mp
    for i in np.flatnonzero(sel):
        v=exact_helper[i]
        newloc=[ctx.mpf(v[2+j])-ctx.mpf(v[7+j])-ctx.mpf(v[12+j])for j in range(5)]
        old=exact_legacy[i]
        loc=[beta_mp*ctx.mpf(old[2+j])+alpha_mp*newloc[j]for j in range(5)]
        glob=[beta_mp*ctx.mpf(old[7+j])for j in range(5)]
        delta=[glob[j]-loc[j]for j in range(5)]
        exact_legacy[i][2:17]=[ctx.nstr(x,55)for x in loc+glob+delta]
        lg=[beta_mp*ctx.mpf(x)for x in exact_ledger[i][2:]]
        for j in range(5):
            lg[6*5+j]+=alpha_mp*newloc[j]
            lg[8*5+j]-=alpha_mp*newloc[j]
        exact_ledger[i][2:]=[ctx.nstr(x,55)for x in lg]
    output_path.write_text('\n'.join(' '.join(row)for row in exact_legacy)+'\n')
    ledger_path.write_text('\n'.join(' '.join(row)for row in exact_ledger)+'\n')

if __name__=='__main__':
    if len(sys.argv)!=5:raise SystemExit('config.json input.txt output.txt ledger.txt')
    run(*sys.argv[1:])


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_reference_log_control.py <==
#!/Users/xiaohuiliu/opt/anaconda3/envs/hep/bin/python
"""Add a frozen exact-zero reference-change control to a complete correction.

The frozen native source, every original analytic companion and the proposal
are unchanged.  The caller still forms (native-local)/(qp*qc)+global/qp.
No density, pole-control constant, H1 or H2 is applied by this assembler.
"""
from pathlib import Path
import hashlib
import json
import subprocess
import sys
from decimal import Decimal, localcontext


def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()


def main(config_path, input_path, output_path, ledger_path):
    config_path=Path(config_path).resolve()
    cfg=json.loads(config_path.read_text())
    def resolve(p):
        p=Path(p)
        return p if p.is_absolute() else config_path.parent/p
    for p,h in cfg['sha256'].items():
        if sha(resolve(p))!=h:raise RuntimeError('Frozen dependency changed: '+p)
    if cfg['reference_mixture_coefficient_exact']!='3/5':raise RuntimeError('Wrong complete reference mixture')
    base_cfg=json.loads(resolve(cfg['base_configuration']).read_text())
    if base_cfg.get('alpha_exact')!='3/5':raise RuntimeError('Base construction does not have the declared mixture')
    definitions={
        'Q_delta_u4_centered_logs_v1':'(3/5)*(legacy_jet-ordered_jet)',
        'Q_complete_low_u4_centered_logs_v1':'native_jet-(2/5)*legacy_jet-(3/5)*ordered_jet',
    }
    definition=cfg['control_definition']
    if definition not in definitions:raise RuntimeError('Unknown zero-control identity')
    source=Path(input_path).resolve();out=Path(output_path).resolve();ledger=Path(ledger_path).resolve()
    work=out.parent/'reference-log-control-assembly';work.mkdir(exist_ok=True)
    old=work/'complete-base-output.txt';oldledger=work/'complete-base-ledger.txt';qfile=work/'complete-zero-control.txt'
    with(work/'base.log').open('w') as log:
        subprocess.run([str(resolve(cfg['base_executable'])),str(resolve(cfg['base_configuration'])),
                        str(source),str(old),str(oldledger)],check=True,stdout=log,stderr=subprocess.STDOUT)
    with(work/'zero-control.log').open('w') as log:
        subprocess.run([str(resolve(cfg['control_executable'])),str(source),str(qfile)],
                       check=True,stdout=log,stderr=subprocess.STDOUT)
    exact=[s.split()for s in source.read_text().splitlines()if s.strip()]
    rows=[s.split()for s in old.read_text().splitlines()if s.strip()]
    ledgers=[s.split()for s in oldledger.read_text().splitlines()if s.strip()]
    controls=[s.split()for s in qfile.read_text().splitlines()if s.strip()]
    if len(rows)!=len(exact) or len(ledgers)!=len(exact) or len(controls)!=len(exact):
        raise RuntimeError('Incomplete source or control; preserve partial files')
    with localcontext() as ctx:
        ctx.prec=80
        for i,(u,r,g,q)in enumerate(zip(exact,rows,ledgers,controls,strict=True)):
            if len(u)!=6 or len(r)!=17 or len(g)!=77 or len(q)!=32:raise RuntimeError('Unexpected complete row layout')
            parent=int(3*Decimal(u[5]))
            if int(r[0])!=i+1 or int(g[0])!=i+1 or int(q[0])!=i+1:raise RuntimeError('Point row mismatch')
            if int(r[1])!=24*parent or int(g[1])!=24*parent or int(q[1])!=parent:raise RuntimeError('Parent mismatch')
            if int(q[2])!=0:raise RuntimeError('Zero-control arithmetic failed; do not drop the point')
            values=[Decimal(v)for v in r[2:]+g[2:]+q[6:]]
            if not all(v.is_finite()for v in values):raise RuntimeError('Nonfinite contribution')
            Q=[Decimal(v)for v in q[26:31]]
            if parent!=2 and any(v!=0 for v in Q):raise RuntimeError('A LOW control changed another parent')
            local=[Decimal(r[2+j])+Q[j]for j in range(5)]
            glob=[Decimal(r[7+j])for j in range(5)]
            r[2:17]=[str(v)for v in local+glob+[a-b for a,b in zip(glob,local)]]
            # Existing row6 is the complete local analytical correction;
            # row8 is its opposite contribution to global-local.
            for j in range(5):
                g[2+6*5+j]=str(Decimal(g[2+6*5+j])+Q[j])
                g[2+8*5+j]=str(Decimal(g[2+8*5+j])-Q[j])
    out.write_text('\n'.join(' '.join(r)for r in rows)+'\n')
    ledger.write_text('\n'.join(' '.join(r)for r in ledgers)+'\n')
    note=dict(schema='complete-low-local-log-zero-control-v2',rows=len(rows),
        control_definition=definition,source_formula=definitions[definition],
        formula='new_local=base_local+Q; new_global=base_global',
        final_estimator='(native-new_local)/(q_parent*q_cont)+new_global/q_parent',
        Q='sum(k=1..3,A[k]*(log(u4)^k-(-1)^k*k!)); A='+definitions[definition],
        conditional_integral=0,arithmetic_decimal_digits=80,all_contributions_retained=True,
        native_changed=False,proposal_changed=False,cutoff=None,clipping=False,
        input_sha256=sha(source),configuration_sha256=sha(config_path),
        base_output_sha256=sha(old),zero_control_sha256=sha(qfile),
        original_analytic_companions='unchanged, once each',
        known_pole_constants_and_H1_H2='not applied here')
    (work/'assembly.json').write_text(json.dumps(note,indent=2)+'\n')


if __name__=='__main__':
    if len(sys.argv)!=5:raise SystemExit('CONFIG INPUT OUTPUT LEDGER')
    main(*sys.argv[1:])


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/build_fullfan_finite_v_tables.py <==
"""Freeze finite-V global moments; table column 4 is the Born power."""
from pathlib import Path
from fractions import Fraction
import hashlib,json,time
import mpmath as mp
import fullfan_finite_v_moments as r

def main():
 start=time.monotonic();r.OUT.mkdir(exist_ok=True);fanfile=r.ROOT/'checks/angular-resolution/fan.json';fan=json.loads(fanfile.read_text());nodes=r.required_nodes(fan)
 for dps in(35,50):
  target=r.OUT/f'moments-d{dps}.json'
  if not target.exists():target.write_text(json.dumps({'nodes_w':nodes,'dps':dps,'definition':'int_0^1 t^((w+1)/2-1)/(1+t)*log(t)^k*log(1+t)^b/(k!*b!) dt','moments':r.compute_moments(nodes,dps)},indent=2)+'\n')
  print('moments',dps,'seconds',time.monotonic()-start,flush=True)
 r.MFILE.write_bytes((r.OUT/'moments-d50.json').read_bytes());mp.mp.dps=50;mom=json.loads(r.MFILE.read_text())['moments'];low=json.loads((r.OUT/'moments-d35.json').read_text())['moments'];records=[];partial=set();baseline=json.loads((r.ROOT/'checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json').read_text());old={(v['chart'],v['D_key']):v['integrated5']for v in baseline};old_error=mp.mpf(0)
 with(r.OUT/'integrated-chart-key-power.txt').open('w')as f:
  offset=len(fan['highest'])
  for parent,scale in(('middle',8),('lowest',16)):
   for local,row in enumerate(fan[parent],1):
    ch=offset+local;E=row['E'];B=[a+b for a,b in zip(E[0],E[1])]
    for key,D in row['D'].items():
     parity,sg=map(int,key.split('_'))
     for power in range(3):
      EE=r.effective_E(E,power);aa=[j for j in range(5)if EE[4][j]];z0=sum(w==0 and a==0 for w,a in zip(EE[3],EE[4]))
      for rr in r.multiindices(len(aa),z0):
       counts=[0]*(max(EE[3][j]for j in aa)+1)
       for j,k in zip(aa,rr):counts[EE[3][j]]+=k+1
       partial.add(tuple(counts))
      v=r.integrated5(E,D,B,scale,mom,power)
      if power==0:old_error=max(old_error,max(abs(x-mp.mpf(y))for x,y in zip(v,old[ch,key])))
      rec={'chart':ch,'parent':parent,'D_key':key,'power':power,'scale':scale,'integrated5':[mp.nstr(x,45)for x in v]};records.append(rec)
      f.write(' '.join(map(str,[ch,parity,sg,power]+rec['integrated5']))+'\n')
   offset+=len(fan[parent])
 exact_checks=0
 for counts in partial:
  terms=r.partial_fractions(counts)
  for n in(0,1,2,5,11,37):
   lhs=Fraction(1)
   for j,k in enumerate(counts):lhs/=Fraction(2*n+j+1,2)**k
   rhs=sum(c/Fraction(2*n+j+1,2)**k for j,k,c in terms)
   assert lhs==rhs;exact_checks+=1
 (r.OUT/'integrated-chart-key-power.json').write_text(json.dumps(records,indent=2)+'\n')
 change=max(abs(mp.mpf(low[k])-mp.mpf(v))for k,v in mom.items())
 report={'rows':len(records),'nodes_w':nodes,'powers':[0,1,2],'polynomial_coefficients':[144,-72,18],'columns':'chart parity effective_sign power finite pole1 pole2 pole3 pole4','normalization':'kappa=1, complete dx^5 integral, no external /pi, no dummy J','all_D_keys_retained':True,'power_zero_old_table_max_abs':str(old_error),'moments_35_50_max_abs':str(change),'partial_fraction_configurations':len(partial),'exact_checks':exact_checks,'seconds':time.monotonic()-start,'source_sha256':{str(p.relative_to(r.ROOT)):hashlib.sha256(p.read_bytes()).hexdigest()for p in(Path(r.__file__),Path(__file__),r.MFILE,fanfile)}}
 assert change<mp.mpf('1e-30') and old_error<mp.mpf('1e-40')
 (r.OUT/'table-identity.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2),flush=True)
if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/cached_ordered_unfolded_paired_reference_qp.f90 <==
! Complete paired auxiliary reference, independent of physical source/fanD.
! The all unresolved q1 U,W,a order cones are exactly subdivided in generated metadata.
module cached_ordered_unfolded_paired_reference_qp
use endpoint_series_qp
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
use ordered_unfolded_paired_geometry_qp,only:ordered_unfolded_nreg_series
use ordered_unfolded_paired_metadata_qp
implicit none
private
public::cached_ordered_unfolded_paired_packet,cached_ordered_unfolded_paired_entry,cached_ordered_unfolded_paired_values
public::paired_entries,paired_chart,paired_quarter,paired_subcone,paired_E
contains
subroutine monomial_rows(xs,E,orig)
type(series),intent(in)::xs(5)
integer,intent(in)::E(5,5)
type(series),intent(out)::orig(5)
integer::i,j
orig(1)=constant(1);orig(2)=constant(1)
do i=3,5
 orig(i)=constant(1)
 do j=1,5
  orig(i)=orig(i)*xs(j)**E(i,j)
 enddo
enddo
end subroutine
subroutine regulator_rows(E,q,DN,DC,B)
integer,intent(in)::E(5,5),q
integer,intent(out)::DN(5),DC(5),B(5)
B=E(1,:)+E(2,:);DC=B+E(4,:);DN=DC
if(q==2)DN=DN+E(3,:)
if(q==1)DN=DN+max(E(3,:)-E(5,:),0)
end subroutine
subroutine cached_ordered_unfolded_paired_packet(x,E,q,face,nn,cc,dn,dc,tn,tc,status,order_used,residual,zero_pair)
real(qp),intent(in)::x(5)
integer,intent(in)::E(5,5),q,face
real(qp),intent(out)::nn,cc,dn,dc,tn,tc,residual
integer,intent(out)::status,order_used
logical,intent(out)::zero_pair
type(series)::xs(5),orig(5),b,t,cosine,rho,y,n,c,deltaN,deltaC,tauN,tauC,mN,mC,mT,nr,cr,drN,drC,trN,trC
integer::j,k,ord,DNrow(5),DCrow(5),Brow(5),eU,eW,eA
real(qp)::scale
logical::zeroC
nn=0;cc=0;dn=1;dc=1;tn=1;tc=1;status=0;order_used=0;residual=0;zero_pair=.false.
if(q<0.or.q>3.or.any(x<=0).or.any(x>=1).or..not.all(ieee_is_finite(x)))then
 status=1;return
endif
call regulator_rows(E,q,DNrow,DCrow,Brow)
eU=0;eW=0;eA=0
do j=1,5
 if(.not.btest(face,j-1))cycle
 eU=eU+E(3,j);eW=eW+E(4,j);eA=eA+E(5,j)
enddo
! Exact paired boundary identity: U/W -> 0 on positive-cos quarters.
! The regulator units then coincide; all regulator Taylor coefficients vanish.
zero_pair=(q==0.or.q==3).and.eU>eW
if(zero_pair)return
! Negative-quarter counterterm carries U (q2) or U/a (q1).
zeroC=(q==2.and.eU>0).or.(q==1.and.eU>eA)
ord=2
do
 call series_begin(ord)
 do j=1,5
  if(btest(face,j-1))then
   xs(j)=monomial(2)
  else
   xs(j)=constant(x(j))
  endif
 enddo
 call monomial_rows(xs,E,orig)
 b=sqrt(orig(3)/(2-orig(3)))
 if(q==0.or.q==2)then
  cosine=1/sqrt(1+orig(5))
 else
  cosine=sqrt(orig(5)/(1+orig(5)))
 endif
 if(q==1.or.q==2)cosine=-cosine
 if(q==0.or.q==3)then
  rho=1/(sqrt(1+b*b*cosine*cosine)+b*cosine)
 else
  rho=b/(sqrt(b*b+cosine*cosine)-cosine)
 endif
 y=rho*rho;t=rho*sqrt(orig(4)*(2-orig(3))/orig(3))
 n=ordered_unfolded_nreg_series(b,t,cosine,orig(5))
 c=128*y*(1+b*b)/(3*(1+y)*(1+orig(5)))
 ! Exact cancellation of the shared VZ and W monomials before formal work.
 mN=constant(1)
 do j=1,5
  mN=mN*xs(j)**(DNrow(j)-Brow(j)-E(4,j))
 enddo
 drN=y/(2*mN);drC=constant(.5_qp)
 trN=(1+orig(4)*y)/2;trC=(1+orig(4))/2
 nn=coefficient(n,0);dn=coefficient(drN,0);tn=coefficient(trN,0)
 if(zeroC)then
  cc=0;dc=1;tc=1
 else
  cc=coefficient(c,0);dc=coefficient(drC,0);tc=coefficient(trC,0)
 endif
 if(series_status==0)then
  residual=0
  do k=-256,-1
   residual=max(residual,abs(coefficient_half(n,k)),abs(coefficient_half(drN,k)),abs(coefficient_half(trN,k)))
   if(.not.zeroC)residual=max(residual,abs(coefficient_half(c,k)),abs(coefficient_half(drC,k)),abs(coefficient_half(trC,k)))
  enddo
  scale=max(1._qp,abs(nn),abs(cc),abs(dn),abs(dc),abs(tn),abs(tc))
  if(residual>1.e-23_qp*scale)then
   status=12;exit
  endif
  if(dn<=0.or.tn<=0.or.dc<=0.or.tc<=0)then
   status=13;exit
  endif
  exit
 endif
 ord=2*ord
 if(ord>64)then
  status=10+series_status;exit
 endif
enddo
order_used=ord
if(.not.all(ieee_is_finite([nn,cc,dn,dc,tn,tc,residual])))status=19
end subroutine

subroutine packet_polynomial(n,d,t,poly)
real(qp),intent(in)::n,d,t
real(qp),intent(out)::poly(0:4,0:4)
real(qp)::xp(0:4),zp(0:4)
integer::i,j
poly=0
if(n==0)return
xp(0)=1;zp(0)=1
do i=1,4
 xp(i)=xp(i-1)*log(d)/i;zp(i)=zp(i-1)*log(t)/i
enddo
do i=0,4
 do j=0,4-i
  poly(i,j)=n*xp(i)*zp(j)
 enddo
enddo
end subroutine

subroutine contract_block(x,alpha,D,B,mask,poly,out,status)
real(qp),intent(in)::x(5),alpha(5),poly(0:4,0:4)
integer,intent(in)::D(5),B(5),mask
real(qp),intent(out)::out(0:4)
integer,intent(out)::status
real(qp)::ld,lt,pref,al(5)
integer::j,n,ds(5),bs(5)
status=0;out=0
if(all(poly==0))return
n=0;ld=0;lt=0;pref=1
do j=1,5
 if(btest(mask,j-1))then
  n=n+1;ds(n)=D(j);bs(n)=B(j);al(n)=alpha(j)
 else
  ld=ld+D(j)*log(x(j));lt=lt+B(j)*log(x(j));pref=pref*x(j)**(alpha(j)-1)
 endif
enddo
call contract_mellin_polynomial(poly,ld,lt,ds(:n),bs(:n),al(:n),out,status)
out=out*pref
end subroutine

subroutine cached_ordered_unfolded_paired_entry(x,entry,out,status,face_failed,max_order,blocks,packet_ledger)
real(qp),intent(in)::x(5)
integer,intent(in)::entry
real(qp),intent(out)::out(0:4),blocks(0:4,0:31)
integer,intent(out)::status,face_failed,max_order
real(qp),intent(out),optional::packet_ledger(6,0:31)
real(qp)::nn,cc,dn,dc,tn,tc,residual,pn(0:4,0:4,0:31),pc(0:4,0:4,0:31),sn(0:4,0:4),sc(0:4,0:4),vn(0:4),vc(0:4),alpha(5)
integer::face,mask,sgn,E(5,5),q,DNrow(5),DCrow(5),B(5),ord,active,zeroaxes,j,key
logical::zp
out=0;blocks=0;status=0;face_failed=-1;max_order=0
if(present(packet_ledger))packet_ledger=0
if(entry<1.or.entry>paired_entries)then
 status=1;return
endif
E=paired_E(:,:,entry);q=paired_quarter(entry);alpha=real(E(5,:),qp)/2
call regulator_rows(E,q,DNrow,DCrow,B)
active=0
 do j=1,5
  if(E(3,j)>0.or.E(4,j)>0.or.E(5,j)>0)active=ibset(active,j-1)
 enddo
zeroaxes=ieor(31,active)
do face=0,31
 if(iand(face,active)/=face)cycle
 call cached_ordered_unfolded_paired_packet(x,E,q,face,nn,cc,dn,dc,tn,tc,status,ord,residual,zp)
 max_order=max(max_order,ord)
 if(status/=0)then
  face_failed=face;return
 endif
 call packet_polynomial(nn,dn,tn,pn(:,:,face));call packet_polynomial(cc,dc,tc,pc(:,:,face))
 if(present(packet_ledger))packet_ledger(:,face)=[nn,cc,dn,dc,tn,tc]
 if(all(DNrow==DCrow))then
  pn(:,:,face)=pn(:,:,face)-pc(:,:,face);pc(:,:,face)=0
 endif
enddo
! Restore every face in the ledger from the exact source-axis equivalence.
do face=0,31
 key=iand(face,active)
 if(face==key)cycle
 pn(:,:,face)=pn(:,:,key);pc(:,:,face)=pc(:,:,key)
 if(present(packet_ledger))packet_ledger(:,face)=packet_ledger(:,key)
enddo
do mask=0,31
 ! Every unintegrated VZ-only difference is exactly zero, not numerically pruned.
 if(iand(mask,zeroaxes)/=zeroaxes)cycle
 sn=0;sc=0
 do face=0,31
  if(iand(face,mask)/=mask)cycle
  sgn=(-1)**popcnt(ieor(face,mask))
  sn=sn+sgn*pn(:,:,face);sc=sc+sgn*pc(:,:,face)
 enddo
 call contract_block(x,alpha,DNrow,B,mask,sn,vn,status)
 if(status/=0)then
  face_failed=mask;status=100+status;return
 endif
 call contract_block(x,alpha,DCrow,B,mask,sc,vc,status)
 if(status/=0)then
  face_failed=mask;status=200+status;return
 endif
 blocks(:,mask)=vn-vc;out=out+blocks(:,mask)
enddo
if(.not.all(ieee_is_finite(out)))status=9
end subroutine

subroutine cached_ordered_unfolded_paired_values(u,parent,out,status,entry_failed,face_failed,max_order,ledger)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::out(0:4)
integer,intent(out)::status,entry_failed,face_failed,max_order
real(qp),intent(out),optional::ledger(0:4,0:31,paired_entries)
real(qp)::x(5),jac,v(0:4),blocks(0:4,0:31),comp(0:4),y(0:4),tmp(0:4)
integer::en,ord
out=0;status=0;entry_failed=-1;face_failed=-1;max_order=0;comp=0
if(present(ledger))ledger=0
if(parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
if(parent/=2)return
x=u*u;jac=32*product(u)/acos(-1._qp)
do en=1,paired_entries
 call cached_ordered_unfolded_paired_entry(x,en,v,status,face_failed,ord,blocks)
 max_order=max(max_order,ord)
 if(status/=0)then
  entry_failed=en;return
 endif
 y=v-comp;tmp=out+y;comp=(tmp-out)-y;out=tmp
 if(present(ledger))ledger(:,:,en)=jac*blocks
enddo
out=out*jac
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/complete_low_u4_log_control_qp.f90 <==
! Complete LOW uniform-du centred first-log jet. No sampling/proposal/global.
! Coefficients N - L + (3/5)(L - R); the common and physical-refinement
! unsuppressed jets vanish. The latter is checked explicitly below.
module complete_low_u4_log_control_qp
use endpoint_series_qp,only:qp
use supported_native_u4_log_jet_qp,only:native_u4_log_jet
use ordered_u4_log_jet_qp,only:ordered_u4_log_jet
use legacy_low_u4_log_jet_qp,only:legacy_low_u4_log_jet
use ieee_arithmetic,only:ieee_is_finite
implicit none
private
public::complete_low_u4_log_control
contains
subroutine complete_low_u4_log_control(u,parent,coeffs,control,status,failed_entry,failed_face,max_order)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::coeffs(0:4,0:3),control(0:4)
integer,intent(out)::status,failed_entry,failed_face,max_order
real(qp)::native(0:4,0:3),delta(0:4,0:3),old(0:4,0:3),ref(0:4,0:3),groups(0:4,0:3,7),ell
integer::failure(5),ord
coeffs=0;control=0;status=0;failed_entry=-1;failed_face=-1;max_order=0
if(parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
if(parent/=2)return
call native_u4_log_jet(u,parent,native,delta,status,failure,max_order)
if(status/=0)then
 failed_entry=failure(1);failed_face=failure(4);return
endif
! The physical 24->70 refinement contains only positive angular beta on
! target axis 4. Reject an unexpected contribution, never silently drop it.
if(any(delta/=0))then
 status=901;return
endif
call ordered_u4_log_jet(u,parent,ref,status,failed_entry,failed_face,ord)
max_order=max(max_order,ord)
if(status/=0)return
call legacy_low_u4_log_jet(u,parent,old,groups,status)
if(status/=0)return
coeffs=native-old+(3._qp/5)*(old-ref)
ell=log(u(4))
control=coeffs(:,1)*(ell+1)+coeffs(:,2)*(ell*ell-2)+coeffs(:,3)*(ell**3+6)
if(.not.all(ieee_is_finite(coeffs)).or..not.all(ieee_is_finite(control)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_allaxes_kernel_qp.f90 <==
! Every coordinate, including beta>0, has a constant endpoint subtraction.
module endpoint_allaxes_kernel_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
integer,parameter,public::allaxes_qp=real128
public::allaxes_contract
contains
subroutine allaxes_contract(x,beta,D,B,nn,dd,tt,out,status,nterms,blocks,prefactors,contracts)
real(real128),intent(in)::x(5),beta(5),nn(0:31),dd(0:31),tt(0:31)
integer,intent(in)::D(5),B(5)
real(real128),intent(out)::out(6),blocks(0:4,0:31),prefactors(0:31),contracts(0:4,0:31)
integer,intent(out)::status,nterms
integer::integ,face,j,nd,ad(5),ab(5),st,sgn,p
real(real128)::ld,lt,pref,alpha(5),poly(0:4,0:4),vals(0:4),sums(0:4),comp(0:4),y(0:4),tmp(0:4)
out=0;blocks=0;prefactors=0;contracts=0;status=0;nterms=0;poly=0;poly(0,0)=1
if(any(x<=0).or.any(x>=1).or.any(beta<0).or.count(beta==0)>4.or.any(dd<=0).or.any(tt<=0).or. &
 .not.all(ieee_is_finite(x)).or..not.all(ieee_is_finite(beta)).or. &
 .not.all(ieee_is_finite(nn)).or..not.all(ieee_is_finite(dd)).or..not.all(ieee_is_finite(tt)))then
 status=7;return
endif
do integ=0,31
 ld=0;lt=0;pref=1;nd=0
 do j=1,5
  if(btest(integ,j-1))then
   nd=nd+1;ad(nd)=D(j);ab(nd)=B(j);alpha(nd)=beta(j)
  else
   ld=ld+D(j)*log(x(j));lt=lt+B(j)*log(x(j));pref=pref*x(j)**(beta(j)-1)
  endif
 enddo
 sums=0;comp=0
 do face=0,31
  if(iand(face,integ)/=integ)cycle
  sgn=(-1)**(popcnt(face)-popcnt(integ))
  call contract_mellin_polynomial(poly,log(dd(face))+ld,log(tt(face))+lt,ad(:nd),ab(:nd),alpha(:nd),vals,st)
  if(st/=0)then
   status=100+st;return
  endif
  nterms=nterms+1
  y=sgn*nn(face)*vals-comp;tmp=sums+y;comp=(tmp-sums)-y;sums=tmp
 enddo
 prefactors(integ)=pref;contracts(:,integ)=sums;blocks(:,integ)=pref*sums
 do p=0,4
  out(p+1)=out(p+1)+blocks(p,integ)
 enddo
 out(6)=out(6)+abs(blocks(0,integ))
enddo
if(.not.all(ieee_is_finite(out)))status=8
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_contact_qp.f90 <==
module endpoint_contact_qp
use endpoint_physics_qp
implicit none
integer,parameter::offsets(0:3)=[0,18,94,289]
integer,parameter::fanE(5,5,289)=reshape([ &
0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,1, &
0,0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,0,1, &
0,1,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0, &
0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1, &
1,1,0,1,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,1,0,0,1,1,1,0, &
1,1,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,1,0,1,0,1,1,0,1,1,1, &
1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,1,1,1,1,0,0,2,1,1,0,0, &
0,0,0,1,0,1,1,0,0,0,1,1,1,0,1,1,1,1,0,0,2,1,1,0,0,0,0,0, &
1,1,0,1,0,0,0,1,1,0,0,0,1,1,1,0,1,1,1,1,0,0,0,0,0,1,0,1, &
0,0,0,0,1,0,1,0,1,1,1,1,0,0,2,1,1,0,0,0,0,0,1,0,1,0,0,0, &
0,1,1,0,0,1,1,1,1,0,0,2,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0, &
0,0,0,1,1,0,0,1,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0, &
1,0,1,0,1,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1, &
0,1,1,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,1,1, &
1,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,1,0, &
0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,1,0,0,0,0, &
0,1,0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0, &
0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,1,0, &
0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0, &
1,1,0,1,0,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,0,1,0,0, &
1,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1, &
1,0,0,1,1,1,0,0,1,1,1,1,0,0,1,0,0,1,0,1,0,0,0,1,1,0,1,0, &
1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,1,1,0,1,0,2,2,1, &
1,0,1,1,1,1,0,0,1,0,0,1,0,1,0,0,0,2,2,1,1,0,1,1,1,0,0,1, &
1,1,1,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,2,2,1,1,0,1,1,0,1, &
0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,2,2,1,1,0,0,0, &
1,0,0,1,0,1,0,1,1,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,0, &
1,0,1,0,1,1,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,0,1,1, &
0,1,1,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,1,0,1,1, &
1,1,0,0,1,1,1,0,0,1,1,1,1,1,0,1,0,0,0,1,1,1,1,1,0,1,1,0, &
1,1,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,1,0,1,0,1,1,0,1,1,1, &
1,0,0,1,1,1,1,0,1,0,1,0,0,1,1,1,1,1,1,1,1,0,0,2,1,1,1,0, &
0,0,0,1,0,1,0,1,0,0,1,1,1,1,1,1,1,1,0,0,2,1,1,0,0,2,1,1, &
1,0,1,0,1,0,0,1,1,1,0,1,1,1,1,0,0,2,1,1,0,0,1,1,1,1,0,1, &
1,1,1,1,1,1,1,0,0,2,1,1,1,1,2,2,1,1,0,0,0,0,1,0,1,1,1,1, &
1,1,1,1,0,0,2,1,1,1,1,2,2,1,0,1,2,2,1,1,0,1,1,1,1,1,1,1, &
1,0,0,2,1,1,0,1,2,2,1,0,0,2,1,1,1,0,1,1,1,0,1,1,1,1,0,0, &
2,1,1,0,1,2,2,1,0,0,1,1,1,1,0,1,1,0,1,0,1,1,1,1,0,2,1,1, &
1,1,2,2,1,1,0,0,0,0,1,0,1,1,0,1,0,1,1,1,1,0,2,1,1,1,1,3, &
3,1,1,1,2,2,1,1,1,3,3,1,1,0,1,1,1,1,0,2,1,1,1,1,2,2,1,0, &
1,2,2,1,1,0,1,1,0,1,0,1,1,1,1,0,3,2,1,1,1,3,3,1,1,0,2,1, &
1,1,1,3,3,1,1,0,1,1,1,1,0,3,2,1,1,1,2,2,1,0,0,2,1,1,1,0, &
3,2,1,1,0,1,1,1,1,0,2,1,1,0,1,2,2,1,0,0,2,1,1,1,0,1,1,0, &
1,0,2,2,1,1,0,3,2,1,1,1,3,3,1,1,0,1,1,1,1,1,3,3,1,1,0,2, &
2,1,1,0,3,2,1,1,1,2,2,1,0,0,1,1,1,1,0,3,2,1,1,0,2,2,1,1, &
0,2,1,1,0,1,2,2,1,0,0,1,1,1,1,0,2,2,1,1,0,1,1,1,0,0,2,1, &
1,0,1,2,2,1,0,0,1,1,1,1,0,1,1,0,0,0,2,2,1,1,0,3,2,1,1,1, &
3,3,1,1,0,1,1,0,1,0,1,1,0,0,0,2,2,1,1,0,3,2,1,1,1,2,2,1, &
0,1,3,3,1,1,0,1,1,0,0,0,2,2,1,1,0,2,1,1,0,1,2,2,1,0,0,3, &
2,1,1,0,1,1,0,0,0,1,1,1,0,0,2,1,1,0,1,2,2,1,0,0,2,2,1,1, &
1,0,1,0,0,0,1,1,1,1,1,1,1,1,0,1,2,2,1,1,0,0,0,0,1,1,0,1, &
0,0,0,1,1,1,1,1,1,1,1,0,1,2,2,1,0,1,2,2,1,1,1,0,1,0,0,0, &
1,1,1,0,1,1,1,1,0,1,2,2,1,0,0,1,1,1,1,1,0,1,0,0,0,1,1,0, &
1,0,1,1,1,1,1,2,2,1,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,1,0,1, &
1,1,1,1,3,3,1,1,1,2,2,1,1,1,0,1,0,0,1,3,3,1,1,0,1,1,1,1, &
1,2,2,1,0,1,2,2,1,1,1,0,1,0,0,0,1,1,0,1,0,2,2,1,1,1,3,3, &
1,1,0,1,1,1,1,1,0,1,0,0,1,3,3,1,1,0,2,2,1,1,1,2,2,1,0,0, &
1,1,1,1,1,0,1,0,0,0,2,2,1,1,0,1,1,1,0,1,2,2,1,0,0,1,1,1, &
1,1,0,1,0,0,0,1,1,0,0,0,2,2,1,1,1,3,3,1,1,0,1,1,0,1,1,0, &
1,0,0,0,1,1,0,0,0,2,2,1,1,1,2,2,1,0,1,3,3,1,1,1,0,1,0,0, &
0,1,1,0,0,0,1,1,1,0,1,2,2,1,0,0,2,2,1,1,0,1,0,0,0,0,1,0, &
1,0,1,1,1,1,0,0,2,1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1, &
1,1,1,0,0,2,1,1,0,0,2,1,1,1,0,1,0,0,0,1,1,1,1,0,0,2,1,1, &
1,1,2,2,1,1,0,0,0,0,1,0,1,0,0,0,1,1,1,1,0,0,2,1,1,1,1,2, &
2,1,0,1,2,2,1,1,0,1,0,0,0,1,1,1,1,0,0,2,1,1,0,1,2,2,1,0, &
0,2,1,1,1,0,1,0,0,0,0,1,1,0,1,0,2,1,1,1,1,2,2,1,1,0,0,0, &
0,1,0,1,0,0,0,0,1,1,0,1,0,2,1,1,1,1,3,3,1,1,1,2,2,1,1,0, &
1,0,0,0,1,3,3,1,1,0,2,1,1,1,1,2,2,1,0,1,2,2,1,1,0,1,0,0, &
0,0,1,1,0,1,0,3,2,1,1,1,3,3,1,1,0,2,1,1,1,0,1,0,0,0,1,3, &
3,1,1,0,3,2,1,1,1,2,2,1,0,0,2,1,1,1,0,1,0,0,0,0,3,2,1,1, &
0,2,1,1,0,1,2,2,1,0,0,2,1,1,1,0,1,0,0,0,0,1,1,0,0,0,3,2, &
1,1,1,3,3,1,1,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0,0,3,2,1,1,1, &
2,2,1,0,1,3,3,1,1,0,1,0,0,0,0,1,1,0,0,0,2,1,1,0,1,2,2,1, &
0,0,3,2,1,1,1,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,2,2,1,1,0,0, &
0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,2,2,1,0,1,2,2,1,1, &
1,0,1,0,0,0,1,0,0,0,0,1,1,0,1,1,2,2,1,1,0,0,0,0,1,1,0,1, &
0,0,0,1,0,0,0,0,1,1,0,1,1,3,3,1,1,1,2,2,1,1,1,0,1,0,0,0, &
1,0,0,0,1,3,3,1,1,1,2,2,1,0,1,2,2,1,1,1,0,1,0,0,0,1,0,0, &
0,0,1,1,0,0,1,3,3,1,1,0,1,1,0,1,1,0,1,0,0,0,1,0,0,0,0,1, &
1,0,0,1,2,2,1,0,1,3,3,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0, &
1,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,1,1,1, &
1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,1,1,1,1,0,0, &
0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,1,0,0,0,0,0, &
1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,1,0,0,0,0,0,1,0,0, &
0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,1,0,0,0,0,1,0,0,0,1,0, &
1,0,0,0,0,0,0,1,1,0,1,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1, &
1,1,0,0,1,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,0, &
0,1,1,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,1,1,1,0,0,0,1,1, &
0,0,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1, &
1,1,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,1,1,0, &
1,1,1,1,1,0,0,1,0,0,1,1,1,1,1,0,0,1,1,0,0,1,1,1,1,0,0,0, &
0,1,0,0,1,0,0,1,1,1,1,1,0,0,1,1,0,0,1,1,1,0,0,1,1,1,1,0, &
0,1,0,0,1,1,1,1,0,0,0,1,1,0,0,1,1,1,0,1,1,1,1,1,0,0,1,0, &
0,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,0, &
0,0,0,1,1,1,0,1,2,2,2,1,1,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0, &
2,2,2,1,1,1,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,0,0,0,0,1,1,1, &
0,0,2,2,2,1,1,1,1,1,0,1,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,1, &
1,1,1,0,2,2,2,1,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1,0,1,1,1, &
1,0,0,0,0,1,0,0,1,0,0,1,1,1,1,1,1,1,1,0,1,1,2,2,1,1,0,1, &
1,1,1,0,0,1,0,0,1,1,1,1,1,1,2,2,1,1,0,1,1,1,0,0,1,1,1,1, &
0,0,1,0,0,1,1,1,1,1,1,1,1,0,0,1,2,2,1,1,1,1,1,0,1,0,0,1, &
0,0,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,1,2,2,1,1,0,0,1,0,0,1, &
1,1,1,0,1,1,1,0,0,0,1,1,1,0,1,1,1,1,1,0,0,1,0,0,1,1,1,0, &
1,0,1,1,0,1,0,1,1,1,1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,1,0,1, &
1,0,1,1,2,2,1,1,0,1,1,1,1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,1, &
0,2,2,1,1,0,1,1,1,1,0,0,1,0,0,1,2,2,1,1,0,2,2,1,1,0,1,1, &
1,0,0,1,1,1,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,0,1,2,2,1,1,0, &
1,1,0,1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,0,0,2,2,1,1,0,1,1,0, &
1,0,0,1,0,0,1,2,2,1,1,0,1,1,0,0,0,1,1,1,0,0,2,2,1,1,0,0, &
1,0,0,1,1,1,0,0,0,1,1,0,0,1,2,2,1,1,1,1,1,0,1,0,0,1,0,0, &
1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,1,2,2,1,1,0,0,0,1,0,1,0,0, &
0,0,1,1,0,1,0,1,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1, &
1,0,1,0,1,1,1,1,0,1,1,1,1,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2, &
1,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,1,0,1, &
1,1,0,0,1,1,1,1,0,0,0,1,0,1,1,1,1,1,1,2,1,2,0,0,1,1,1,0, &
1,2,1,2,1,0,0,0,1,0,1,1,1,1,0,1,2,1,2,0,0,1,1,1,0,1,1,1, &
1,1,0,0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,1,0,0,0,0,1,0, &
0,0,1,0,1,1,1,1,1,1,1,0,1,0,1,2,1,2,0,1,2,1,2,1,0,0,0,1, &
0,1,1,1,1,0,1,1,0,1,0,1,2,1,2,0,1,1,1,1,1,0,0,0,1,0,1,2, &
1,2,1,0,1,0,1,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,2,1,2,1, &
0,1,0,1,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,2,1,2,0,0,1,0, &
1,0,0,1,1,1,0,1,2,1,2,1,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,1, &
2,1,2,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,1,2,1,2, &
0,1,2,1,2,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,2,2,1,1,1,0,0, &
0,0,1,1,0,0,0,0,1,1,0,1,0,1,1,1,1,1,2,2,1,1,0,2,2,1,1,1, &
1,0,0,0,0,1,1,0,1,0,1,1,1,1,0,2,2,1,1,0,1,1,1,1,1,2,2,1, &
1,1,1,1,0,1,0,1,1,1,1,1,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1, &
1,0,1,0,1,1,1,1,1,1,2,1,1,0,1,2,1,1,1,2,2,1,1,1,1,1,0,1, &
0,1,1,1,1,0,1,2,1,1,0,1,1,1,1,1,2,2,1,1,0,1,1,0,1,0,1,1, &
1,1,0,1,2,1,1,0,2,2,1,1,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,1, &
1,2,1,1,1,0,0,0,0,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,1,1,2,1, &
1,0,1,2,1,1,1,1,1,1,1,1,1,2,1,2,1,0,1,1,1,0,1,2,1,1,0,0, &
1,1,1,1,1,1,1,1,1,1,2,1,2,0,0,1,1,1,0,1,2,1,1,0,1,2,1,2, &
1,1,1,1,1,0,1,2,1,2,0,0,1,1,1,0,1,2,1,1,0,1,1,1,1,1,1,1, &
1,1,1,1,1,0,1,0,1,2,1,2,1,1,2,1,1,1,0,0,0,0,1,1,1,1,1,1, &
1,1,0,1,0,1,2,1,2,1,1,2,1,1,0,1,2,1,1,1,1,1,1,1,1,1,1,0, &
1,0,1,2,1,2,0,1,2,1,1,0,1,2,1,2,1,1,1,1,1,0,1,1,0,1,0,1, &
2,1,2,0,1,2,1,1,0,1,1,1,1,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1, &
1,1,2,1,1,1,0,0,0,0,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1,1,1,2, &
1,1,0,1,2,1,1,1,1,2,1,2,1,0,1,0,1,0,0,1,1,1,0,1,2,1,1,0, &
0,1,1,1,1,1,2,1,2,0,0,1,0,1,0,0,1,1,1,0,1,2,1,1,0,1,2,1, &
2,1,1,1,0,1,0,0,1,0,1,0,1,2,1,2,1,1,2,1,1,1,0,0,0,0,1,1, &
1,0,1,0,0,1,0,1,0,1,2,1,2,1,1,2,1,1,0,1,2,1,1,1,1,1,0,1, &
0,0,1,0,1,0,1,2,1,2,0,1,2,1,1,0,1,2,1,2,1,1,2,1,1,1,0,1, &
0,1,0,0,1,1,1,1,0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,1,0, &
0,1,1,1,1,0,2,1,1,0,0,2,1,1,1,1,2,1,1,1,0,1,0,1,0,0,1,1, &
1,0,0,2,1,1,0,0,1,1,1,1,1,2,1,1,0,0,1,0,1,0,0,1,1,1,0,0, &
2,1,1,0,1,2,1,1,1,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,2,2,1,1, &
1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,1,1,1,1,1,1,3,3,2,1,1,2,2, &
1,1,1,1,0,0,0,0,3,3,2,1,1,1,1,1,1,1,2,2,1,1,0,2,2,1,1,1, &
1,0,0,0,0,1,1,1,0,1,2,2,2,1,1,3,3,2,1,1,1,1,1,1,1,1,0,0, &
0,0,3,3,2,1,1,2,2,2,1,1,2,2,1,1,0,1,1,1,1,1,1,0,0,0,0,2, &
2,2,1,1,1,1,1,1,0,2,2,1,1,0,1,1,1,1,1,1,0,0,0,0,1,1,1,0, &
0,2,2,2,1,1,3,3,2,1,1,1,1,1,0,1,1,0,0,0,0,1,1,1,0,0,2,2, &
2,1,1,2,2,1,1,0,3,3,2,1,1,1,0,0,0,0,1,1,1,0,0,1,1,1,1,0, &
2,2,1,1,0,2,2,2,1,1,2,2,1,1,1,1,1,1,0,1,1,1,1,1,1,1,2,1, &
1,1,0,0,0,0,1,2,2,1,1,1,1,1,1,0,1,1,1,1,1,1,2,3,2,1,1,1, &
2,1,1,1,2,2,1,1,1,2,3,2,1,1,1,1,1,1,1,1,2,1,1,0,1,2,1,1, &
1,2,2,1,1,1,1,1,1,0,1,2,2,2,1,1,2,3,2,1,1,1,1,1,1,1,2,2, &
1,1,1,2,3,2,1,1,2,2,2,1,1,1,2,1,1,0,1,1,1,1,1,2,2,1,1,1, &
2,2,2,1,1,1,1,1,1,0,1,2,1,1,0,1,1,1,1,1,2,2,1,1,1,1,1,1, &
0,0,2,2,2,1,1,2,3,2,1,1,1,1,1,0,1,2,2,1,1,1,1,1,1,0,0,2, &
2,2,1,1,1,2,1,1,0,2,3,2,1,1,2,2,1,1,1,1,1,1,0,0,1,1,1,1, &
0,1,2,1,1,0,2,2,2,1,1,2,2,1,1,0,1,1,1,0,0,1,1,1,1,0,1,2, &
1,1,0,2,2,1,1,1,1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,1,2,1,1,1, &
0,0,0,0,1,1,1,1,1,1,1,1,1,0,1,0,1,1,1,1,2,3,2,1,1,1,2,1, &
1,1,1,1,1,1,1,2,3,2,1,1,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,1, &
1,1,1,1,1,1,1,0,1,1,2,2,1,1,2,3,2,1,1,0,1,1,1,1,1,1,1,1, &
1,2,3,2,1,1,1,2,2,1,1,1,2,1,1,0,0,1,1,1,1,1,1,1,1,1,1,2, &
2,1,1,0,1,1,1,0,1,2,1,1,0,0,1,1,1,1,1,1,1,1,1,1,1,1,0,0, &
1,2,2,1,1,2,3,2,1,1,1,1,1,0,1,1,1,1,1,1,1,1,1,0,0,1,2,2, &
1,1,1,2,1,1,0,2,3,2,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,1,0,1, &
2,1,1,0,1,2,2,1,1,1,1,1,1,0,1,1,1,0,0,0,1,1,1,0,1,2,1,1, &
0,1,1,1,1,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,1,2,1,1,1,0,0, &
0,0,1,1,1,1,0,1,0,1,1,0,1,0,1,1,1,1,2,3,2,1,1,1,2,1,1,1, &
2,3,2,1,1,0,1,1,0,1,0,1,1,1,1,1,3,2,1,1,1,2,1,1,1,2,3,2, &
1,1,1,3,2,1,1,0,1,1,1,1,1,2,1,1,0,1,2,1,1,1,1,1,1,0,1,0, &
1,1,0,1,1,2,2,1,1,2,3,2,1,1,0,1,1,1,1,2,3,2,1,1,0,1,1,0, &
1,1,2,2,1,1,1,3,2,1,1,0,1,1,1,1,2,3,2,1,1,1,3,2,1,1,1,2, &
2,1,1,1,2,1,1,0,0,1,1,1,1,1,2,2,1,1,0,1,1,0,1,0,2,2,1,1, &
1,3,2,1,1,0,1,1,1,1,1,2,2,1,1,1,3,2,1,1,0,2,2,1,1,1,2,1, &
1,0,0,1,1,1,1,1,2,2,1,1,0,2,2,1,1,0,1,1,1,0,1,2,1,1,0,0, &
1,1,1,1,1,1,1,0,1,0,1,1,0,0,1,2,2,1,1,2,3,2,1,1,0,1,1,0, &
1,2,3,2,1,1,0,1,1,0,0,1,2,2,1,1,1,3,2,1,1,0,1,1,0,1,2,3, &
2,1,1,0,1,1,0,0,1,2,2,1,1,1,2,1,1,0,1,3,2,1,1,1,2,2,1,1, &
0,1,1,0,0,0,2,2,1,1,1,3,2,1,1,0,1,1,0,1,1,2,2,1,1,0,1,1, &
0,0,0,2,2,1,1,1,2,1,1,0,1,3,2,1,1,1,2,2,1,1,0,1,1,0,0,0, &
1,1,1,0,1,2,1,1,0,0,2,2,1,1,1,1,1,0,0,0,1,1,0,0,1,2,2,1, &
1,2,3,2,1,1,1,1,1,0,1,1,1,1,0,0,0,1,1,0,0,1,2,2,1,1,1,2, &
1,1,0,2,3,2,1,1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,1,2,1,1,0, &
1,2,2,1,1,1,2,1,1,1,0,1,1,0,1,0,1,1,1,1,0,2,1,1,1,0,0,0, &
0,1,1,2,1,1,1,0,1,1,0,1,0,1,1,1,1,0,3,2,1,1,0,2,1,1,1,1, &
2,1,1,1,0,3,2,1,1,0,1,1,1,1,0,2,1,1,0,0,2,1,1,1,1,2,1,1, &
1,0,1,1,0,1,0,2,2,1,1,0,3,2,1,1,0,1,1,1,1,1,2,1,1,1,0,3, &
2,1,1,0,2,2,1,1,0,2,1,1,0,0,1,1,1,1,1,2,1,1,1,0,2,2,1,1, &
0,1,1,1,0,0,2,1,1,0,0,1,1,1,1,1,2,1,1,1,0,1,1,0,0,0,2,2, &
1,1,0,3,2,1,1,0,1,1,0,1,1,2,1,1,1,0,1,1,0,0,0,2,2,1,1,0, &
2,1,1,0,0,3,2,1,1,1,2,1,1,1,0,1,1,0,0,0,1,1,1,0,0,2,1,1, &
0,0,2,2,1,1,1,2,1,1,0,0,1,1,0,0,0,1,1,1,0,0,2,1,1,0,1,2, &
1,1,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,2,2,1,1,1,0,0,0,0,1, &
1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,2,2,1,1,0,2,2,1,1,1,2,2,1, &
1,1,1,1,0,0,0,1,1,0,1,0,1,2,1,1,1,0,0,0,0,1,2,2,1,1,1,1, &
1,0,0,0,1,1,0,1,0,1,2,1,1,0,1,2,1,1,1,2,2,1,1,0,1,1,0,0, &
0,1,1,0,1,0,1,2,1,1,0,2,2,1,1,1,1,1,0,1,0,1,1,0,0,0,0,1, &
0,1,0,1,2,1,1,1,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,1,0,1,0, &
1,2,1,1,0,1,2,1,1,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,2,1, &
1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,2,1,1,0,1, &
2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,0,0,2,1,1,1,0,0,0,0, &
1,1,2,1,1,1,0,1,0,0,0,0,1,0,1,0,0,2,1,1,0,0,2,1,1,1,1,2, &
1,1,0,0,1,0,0,0,0,1,0,1,0,0,2,1,1,0,1,2,1,1,1,1,0,0,0,0, &
1,1,0,0,0,1,1,1,0,1,2,2,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,0, &
0,0,1,1,1,0,1,3,3,2,1,1,2,2,1,1,1,1,0,0,0,0,1,1,0,0,0,3, &
3,2,1,1,2,2,1,1,0,2,2,1,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0, &
0,3,3,2,1,1,1,1,1,0,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,2,2, &
1,1,0,3,3,2,1,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,1,1,2,1,1,1, &
0,0,0,0,1,2,2,1,1,1,1,1,0,0,0,1,1,1,0,1,2,3,2,1,1,1,2,1, &
1,1,2,2,1,1,1,1,1,0,0,0,2,3,2,1,1,1,2,1,1,0,1,2,1,1,1,2, &
2,1,1,1,1,1,0,0,0,1,1,1,0,0,2,3,2,1,1,1,1,1,0,1,2,2,1,1, &
1,1,1,0,0,0,1,1,1,0,0,1,2,1,1,0,2,3,2,1,1,2,2,1,1,0,1,1, &
0,0,0,1,1,1,0,0,1,2,1,1,0,2,2,1,1,1,1,1,1,0,1,1,2,1,0,1, &
0,1,1,0,1,1,2,1,1,1,0,0,0,0,1,1,1,1,0,1,1,2,1,0,1,0,1,1, &
0,1,2,3,2,1,1,1,2,1,1,1,2,3,2,1,1,1,2,1,0,1,0,1,1,0,1,2, &
4,2,1,1,1,2,1,1,1,2,3,2,1,1,2,4,2,1,1,0,1,1,0,1,1,3,2,1, &
1,1,2,1,1,1,2,3,2,1,1,2,4,2,1,1,1,3,2,1,1,1,2,1,1,0,1,2, &
1,1,1,1,1,1,0,1,1,2,1,0,1,0,1,1,0,0,2,3,2,1,1,0,1,1,0,1, &
2,3,2,1,1,1,2,1,0,1,0,1,1,0,0,2,4,2,1,1,0,1,1,0,1,2,3,2, &
1,1,2,4,2,1,1,0,1,1,0,0,1,3,2,1,1,0,1,1,0,1,2,3,2,1,1,2, &
4,2,1,1,0,1,1,0,0,1,2,1,1,0,1,3,2,1,1,1,1,1,0,1,1,2,1,0, &
0,0,1,1,0,0,2,3,2,1,1,1,2,1,0,1,2,3,2,1,1,1,2,1,0,0,0,1, &
1,0,0,2,4,2,1,1,1,2,1,0,1,2,3,2,1,1,1,2,1,0,0,0,1,1,0,0, &
1,2,1,1,0,2,4,2,1,1,1,1,1,0,0,1,2,1,0,0,0,1,1,0,0,2,3,2, &
1,1,1,1,1,0,1,1,1,1,0,0,1,2,1,0,0,0,1,1,0,0,1,2,1,1,0,2, &
3,2,1,1,1,1,1,0,1,1,1,0,0,0,1,2,1,0,1,1,2,1,1,1,0,0,0,0, &
1,1,1,1,0,1,1,1,0,0,0,1,2,1,0,1,2,3,2,1,1,1,2,1,1,1,2,3, &
2,1,1,1,1,0,0,0,1,2,1,0,1,2,4,2,1,1,1,2,1,1,1,2,3,2,1,1, &
1,1,0,0,0,2,4,2,1,1,1,2,1,1,0,1,2,1,1,1,1,1,1,0,1,1,1,0, &
0,0,1,2,1,0,0,2,3,2,1,1,1,2,1,0,1,2,3,2,1,1,1,1,0,0,0,1, &
2,1,0,0,2,4,2,1,1,1,2,1,0,1,2,3,2,1,1,1,1,0,0,0,1,2,1,0, &
0,1,2,1,1,0,2,4,2,1,1,1,1,1,0,0,1,1,0,0,0,1,2,1,0,0,2,3, &
2,1,1,1,1,1,0,1,1,1,1,0,0,1,1,0,0,0,1,2,1,0,0,1,2,1,1,0, &
2,3,2,1,1,1,2,1,0,1,0,1,0,0,0,0,1,1,0,1,1,2,1,1,1,0,0,0, &
0,1,1,2,1,0,1,0,1,0,0,0,0,1,1,0,1,2,4,2,1,1,1,2,1,1,1,2, &
4,2,1,1,0,1,0,0,0,0,1,1,0,1,1,3,2,1,1,1,2,1,1,1,2,4,2,1, &
1,0,1,0,0,0,1,3,2,1,1,1,2,1,1,0,1,2,1,1,1,1,2,1,0,1,0,1, &
0,0,0,0,1,1,0,0,2,4,2,1,1,0,1,1,0,1,2,4,2,1,1,0,1,0,0,0, &
0,1,1,0,0,1,3,2,1,1,0,1,1,0,1,2,4,2,1,1,0,1,0,0,0,0,1,1, &
0,0,1,2,1,1,0,1,3,2,1,1,1,2,1,0,0,0,1,0,0,0,0,1,1,0,0,2, &
4,2,1,1,1,2,1,0,1,1,2,1,0,0,0,1,0,0,0,0,1,1,0,0,1,2,1,1, &
0,2,4,2,1,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,1,1,2,1,1,1,0,0, &
0,0,1,1,1,0,0,0,0,1,0,0,0,1,2,1,0,1,2,4,2,1,1,1,2,1,1,1, &
1,1,0,0,0,0,1,0,0,0,2,4,2,1,1,1,2,1,1,0,1,2,1,1,1,1,1,0, &
0,0,0,1,0,0,0,1,2,1,0,0,2,4,2,1,1,1,2,1,0,1,1,1,0,0,0,0, &
1,0,0,0,1,2,1,0,0,1,2,1,1,0,2,4,2,1,1,1,2,1,1,1,0,1,0,0, &
0,0,1,1,0,1,0,2,1,1,1,0,0,0,0,1,1,2,1,1,1,0,1,0,0,0,0,1, &
1,0,1,0,3,2,1,1,0,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,3,2,1,1, &
0,2,1,1,0,0,2,1,1,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,0,0,3,2, &
1,1,0,1,1,0,1,1,2,1,1,1,0,1,0,0,0,0,1,1,0,0,0,2,1,1,0,0, &
3,2,1,1,1,2,1,1,0,0,1,0,0,0,0,1,1,0,0,0,2,1,1,0,1,2,1,1, &
1],[5,5,289])
integer,parameter::fanD(5,4,289)=reshape([ &
1,2,2,2,0,1,2,2,2,0,1,2,2,2,0,1,2,2,2,0,1,2,2,2,0,1,2,2, &
2,0,1,2,2,2,0,1,2,2,2,0,1,1,2,2,0,1,1,2,2,0,1,1,2,2,0,1, &
1,2,2,0,1,1,1,2,0,1,1,1,2,0,1,1,1,2,0,1,1,1,2,0,1,2,2,3, &
0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0,1,2, &
2,3,0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0,1,2,2,3,0, &
2,2,3,3,0,2,2,3,3,0,2,2,3,3,0,2,2,3,3,0,1,2,3,3,0,1,2,3, &
3,0,1,2,3,3,0,1,2,3,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1, &
1,2,3,0,1,2,3,3,0,1,2,3,3,0,1,2,3,3,0,1,2,3,3,0,1,1,3,3, &
0,1,1,3,3,0,1,1,3,3,0,1,1,3,3,0,1,1,1,3,0,1,1,1,3,0,1,1, &
1,3,0,1,1,1,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0, &
1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2, &
3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1, &
1,2,3,0,1,1,1,3,0,1,1,1,3,0,1,1,1,3,0,1,1,1,3,0,1,2,2,2, &
0,1,2,2,3,0,1,2,2,2,0,1,2,2,2,0,1,2,2,2,2,1,2,2,3,3,1,2, &
2,2,2,1,2,2,3,2,1,2,2,2,0,1,2,2,3,0,1,2,2,2,0,1,2,2,2,0, &
1,2,2,2,2,1,2,2,3,3,1,2,2,2,2,1,2,2,3,2,1,1,2,2,0,1,1,2, &
3,0,1,1,2,2,0,1,1,2,2,0,1,1,2,2,2,1,1,2,3,3,1,1,2,2,2,1, &
1,2,3,2,1,1,1,2,0,1,1,2,3,0,1,1,1,2,0,1,1,1,2,0,1,1,1,3, &
2,1,1,2,5,3,1,1,1,3,2,1,1,1,4,2,1,1,3,2,2,1,1,5,3,3,1,1, &
3,2,2,1,1,4,3,2,1,1,1,3,1,1,1,2,5,2,1,1,1,3,1,1,1,2,4,1, &
1,1,1,2,3,1,1,2,3,5,1,1,1,2,3,1,1,2,3,4,1,2,3,2,0,1,2,3, &
3,0,1,2,3,2,0,1,2,3,2,0,1,2,3,2,2,1,2,3,3,3,1,2,3,2,2,1, &
2,3,3,2,1,2,3,2,0,1,2,3,3,0,1,2,3,2,0,1,2,3,2,0,1,2,3,2, &
2,1,2,3,3,3,1,2,3,2,2,1,2,3,3,2,1,2,2,3,0,1,3,2,3,0,1,2, &
2,3,0,1,2,2,3,0,1,2,2,3,2,1,3,2,3,3,1,2,2,3,2,1,3,2,3,2, &
2,2,3,3,0,2,3,3,4,0,2,2,3,3,0,2,2,3,3,0,2,2,3,3,3,2,3,3, &
4,4,2,2,3,3,3,2,2,3,4,3,2,2,3,3,2,2,3,3,4,3,2,2,3,3,2,2, &
3,3,4,2,2,3,3,4,0,3,3,4,5,0,2,3,3,4,0,2,3,3,4,0,2,3,3,4, &
4,3,3,4,5,5,2,3,3,4,4,2,3,3,5,4,2,3,3,4,3,3,3,4,5,4,2,3, &
3,4,3,2,3,4,5,3,2,3,3,4,2,3,3,4,5,3,2,3,3,4,2,3,3,4,5,2, &
1,2,3,4,0,2,3,4,5,0,1,2,3,4,0,1,2,3,4,0,1,2,3,5,4,2,3,4, &
7,5,1,2,3,5,4,1,2,3,6,4,5,2,3,4,4,7,3,4,5,5,5,2,3,4,4,6, &
2,3,5,4,1,2,4,5,3,2,3,6,7,4,1,2,4,5,3,1,2,5,6,3,5,2,4,4, &
3,7,3,6,5,4,5,2,4,4,3,6,2,5,5,3,4,2,3,4,3,6,3,4,5,4,4,2, &
3,4,3,5,2,4,5,3,1,3,4,5,2,2,5,6,7,3,1,3,4,5,2,1,4,5,6,2, &
5,3,4,4,2,7,5,6,5,3,5,3,4,4,2,6,4,5,5,2,4,3,3,4,2,6,5,4, &
5,3,4,3,3,4,2,5,4,4,5,2,3,2,3,4,2,5,3,4,5,3,3,2,3,4,2,4, &
3,4,5,2,1,3,4,5,1,2,5,6,7,2,1,3,4,5,1,2,4,5,6,1,1,3,4,4, &
5,2,5,6,5,7,1,3,4,4,5,2,4,5,5,6,1,3,3,4,4,2,5,4,5,6,1,3, &
3,4,4,2,4,4,5,5,1,2,3,4,3,2,3,4,5,5,1,2,3,4,3,2,3,4,5,4, &
1,2,3,4,0,1,3,3,5,0,1,2,3,4,0,1,2,3,4,0,1,2,3,4,4,1,3,3, &
5,5,1,2,3,4,4,1,2,3,5,4,1,2,3,4,2,1,3,3,5,3,1,2,3,4,2,1, &
3,3,5,2,1,1,2,4,0,1,2,3,5,0,1,1,2,4,0,1,1,2,4,0,1,1,2,5, &
4,1,2,3,7,5,1,1,2,5,4,1,1,2,6,4,1,5,2,4,4,1,7,3,5,5,1,5, &
2,4,4,1,6,2,5,4,1,1,3,5,2,1,2,5,7,3,1,1,3,5,2,1,1,4,6,2, &
1,5,3,4,2,1,7,5,5,3,1,5,3,4,2,1,6,4,5,2,1,3,2,4,2,1,5,3, &
5,3,1,3,2,4,2,1,4,3,5,2,1,1,3,5,1,1,2,5,7,2,1,1,3,5,1,1, &
2,4,6,1,1,1,3,4,5,1,2,5,5,7,1,1,3,4,5,1,2,4,5,6,1,1,2,4, &
3,1,2,3,5,5,1,1,2,4,3,1,2,3,5,4,1,2,3,3,0,1,2,3,4,0,1,2, &
3,3,0,1,2,3,3,0,1,2,3,3,3,1,2,3,4,4,1,2,3,3,3,1,2,3,4,3, &
1,3,3,4,0,1,3,4,5,0,1,3,3,4,0,1,3,3,4,0,1,3,3,4,4,1,3,4, &
5,5,1,3,3,4,4,1,3,3,5,4,1,3,3,4,3,1,3,4,5,4,1,3,3,4,3,1, &
3,4,5,3,1,1,3,4,0,1,2,4,5,0,1,1,3,4,0,1,1,3,4,0,1,1,3,5, &
4,1,2,4,7,5,1,1,3,5,4,1,1,3,6,4,1,5,3,4,4,1,7,4,5,5,1,5, &
3,4,4,1,6,3,5,4,1,1,4,5,3,1,2,6,7,4,1,1,4,5,3,1,1,5,6,3, &
1,5,4,4,3,1,7,6,5,4,1,5,4,4,3,1,6,5,5,3,1,4,3,4,3,1,6,4, &
5,4,1,4,3,4,3,1,5,4,5,3,1,1,4,5,1,1,2,6,7,2,1,1,4,5,1,1, &
2,5,6,1,1,1,4,4,5,1,2,6,5,7,1,1,4,4,5,1,2,5,5,6,1,1,3,4, &
4,1,2,4,5,6,1,1,3,4,4,1,2,4,5,5,1,1,3,4,0,1,1,3,5,0,1,1, &
3,4,0,1,1,3,4,0,1,1,3,4,4,1,1,3,5,5,1,1,3,4,4,1,1,3,5,4, &
1,1,1,4,0,1,1,2,5,0,1,1,1,4,0,1,1,1,4,0,1,1,1,5,4,1,1,2, &
7,5,1,1,1,5,4,1,1,1,6,4,1,1,5,4,4,1,1,7,5,5,1,1,5,4,4,1, &
1,6,5,4,1,1,1,5,1,1,1,2,7,2,1,1,1,5,1,1,1,2,6,1,1,1,1,4, &
5,1,1,2,5,7,1,1,1,4,5,1,1,2,5,6,1,1,2,3,0,1,1,2,3,0,1,1, &
2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0, &
1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,0,1,1,2, &
3,0,1,1,2,3,0,1,1,2,3,0,1,1,1,3,0,1,1,1,3,0,1,1,1,3,0,1, &
1,1,3,0,1,1,2,3,0,1,1,2,4,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3, &
3,1,1,2,4,4,1,1,2,3,3,1,1,2,4,3,1,3,2,2,0,1,4,2,3,0,1,3, &
2,2,0,1,3,2,2,0,1,3,2,2,2,1,4,2,3,3,1,3,2,2,2,1,3,2,3,2, &
1,3,2,2,3,1,4,2,3,4,1,3,2,2,3,1,4,2,3,3,1,1,2,3,0,1,1,2, &
4,0,1,1,2,3,0,1,1,2,3,0,1,1,2,3,3,1,1,2,4,4,1,1,2,3,3,1, &
1,2,4,3,1,3,2,2,0,1,4,2,3,0,1,3,2,2,0,1,3,2,2,0,1,3,2,2, &
2,1,4,2,3,3,1,3,2,2,2,1,3,2,3,2,1,3,2,2,3,1,4,2,3,4,1,3, &
2,2,3,1,4,2,3,3,1,1,2,3,0,1,1,3,4,0,1,1,2,3,0,1,1,2,3,0, &
1,1,2,5,3,1,1,3,7,4,1,1,2,5,3,1,1,2,6,3,1,1,5,3,3,1,1,7, &
4,4,1,1,5,3,3,1,1,6,4,3,1,1,2,5,2,1,1,3,7,3,1,1,2,5,2,1, &
1,3,6,2,1,1,2,3,5,1,1,3,4,7,1,1,2,3,5,1,1,3,4,6,1,3,2,2, &
0,1,4,3,3,0,1,3,2,2,0,1,3,2,2,0,1,3,2,4,2,1,4,3,6,3,1,3, &
2,4,2,1,3,2,5,2,1,3,4,2,2,1,4,6,3,3,1,3,4,2,2,1,3,5,3,2, &
1,3,2,4,2,1,4,3,6,3,1,3,2,4,2,1,3,3,5,2,1,3,2,2,4,1,4,3, &
3,6,1,3,2,2,4,1,3,3,3,5,1,3,2,2,3,1,4,3,3,4,1,3,2,2,3,1, &
4,3,3,3,1,2,1,2,0,1,3,2,3,0,1,2,1,2,0,1,2,1,2,0,1,2,1,4, &
2,1,3,2,6,3,1,2,1,4,2,1,2,1,5,2,1,4,1,3,2,1,6,2,5,3,1,4, &
1,3,2,1,5,1,4,2,1,4,3,2,2,1,6,5,3,3,1,4,3,2,2,1,5,4,3,2, &
1,2,1,4,1,1,3,2,6,2,1,2,1,4,1,1,2,2,5,1,1,4,1,3,1,1,6,2, &
5,2,1,4,1,3,1,1,5,2,4,1,1,4,1,2,3,1,6,2,3,5,1,4,1,2,3,1, &
5,2,3,4,1,2,1,4,2,1,3,2,6,3,1,2,1,4,2,1,3,2,5,2,1,2,1,2, &
4,1,3,2,3,6,1,2,1,2,4,1,3,2,3,5,1,1,3,3,0,1,1,3,4,0,1,1, &
3,3,0,1,1,3,3,0,1,1,3,3,3,1,1,3,4,4,1,1,3,3,3,1,1,3,4,3, &
1,3,5,2,0,1,4,6,3,0,1,3,5,2,0,1,3,5,2,0,1,3,5,2,2,1,4,6, &
3,3,1,3,5,2,2,1,3,5,3,2,1,3,5,2,5,1,4,6,3,6,1,3,5,2,5,1, &
3,6,3,5,1,3,5,2,3,1,4,6,3,4,1,3,5,2,3,1,4,6,3,3,1,3,3,5, &
0,1,4,3,6,0,1,3,3,5,0,1,3,3,5,0,1,3,3,5,5,1,4,3,6,6,1,3, &
3,5,5,1,3,3,6,5,1,3,3,5,3,1,4,3,6,4,1,3,3,5,3,1,4,3,6,3, &
1,5,2,2,0,1,6,2,3,0,1,5,2,2,0,1,5,2,2,0,1,5,2,2,2,1,6,2, &
3,3,1,5,2,2,2,1,5,2,3,2,1,5,2,2,5,1,6,2,3,6,1,5,2,2,5,1, &
6,2,3,5,1,3,2,5,0,1,3,2,6,0,1,3,2,5,0,1,3,2,5,0,1,3,2,5, &
5,1,3,2,6,6,1,3,2,5,5,1,3,2,6,5,1,3,3,5,0,1,3,4,6,0,1,3, &
3,5,0,1,3,3,5,0,1,3,3,5,5,1,3,4,6,6,1,3,3,5,5,1,3,3,6,5, &
1,3,3,5,3,1,3,4,6,4,1,3,3,5,3,1,3,4,6,3,5,3,3,4,0,6,3,4, &
5,0,5,3,3,4,0,5,3,3,4,0,5,3,3,4,4,6,3,4,5,5,5,3,3,4,4,5, &
3,3,5,4,5,3,3,4,3,6,3,4,5,4,5,3,3,4,3,5,3,4,5,3,5,3,3,4, &
5,6,3,4,5,6,5,3,3,4,5,6,3,4,5,5,3,5,2,4,0,4,6,3,5,0,3,5, &
2,4,0,3,5,2,4,0,3,5,2,4,4,4,6,3,5,5,3,5,2,4,4,3,5,2,5,4, &
3,5,2,4,2,4,6,3,5,3,3,5,2,4,2,3,5,3,5,2,3,5,2,4,5,4,6,3, &
5,6,3,5,2,4,5,3,6,3,5,5,3,5,2,4,3,4,6,3,5,4,3,5,2,4,3,4, &
6,3,5,3,3,3,5,4,0,4,3,6,5,0,3,3,5,4,0,3,3,5,4,0,3,3,5,4, &
4,4,3,6,5,5,3,3,5,4,4,3,3,5,5,4,3,3,5,4,5,4,3,6,5,6,3,3, &
5,4,5,3,3,6,5,5,3,3,5,4,3,4,3,6,5,4,3,3,5,4,3,4,3,6,5,3, &
5,2,2,4,0,6,2,3,5,0,5,2,2,4,0,5,2,2,4,0,5,2,2,4,4,6,2,3, &
5,5,5,2,2,4,4,5,2,2,5,4,5,2,2,4,2,6,2,3,5,3,5,2,2,4,2,5, &
2,3,5,2,5,2,2,4,5,6,2,3,5,6,5,2,2,4,5,6,2,3,5,5,3,2,5,4, &
0,3,2,6,5,0,3,2,5,4,0,3,2,5,4,0,3,2,5,4,4,3,2,6,5,5,3,2, &
5,4,4,3,2,5,5,4,3,2,5,4,5,3,2,6,5,6,3,2,5,4,5,3,2,6,5,5, &
4,2,2,3,0,5,2,3,4,0,4,2,2,3,0,4,2,2,3,0,4,2,2,3,3,5,2,3, &
4,4,4,2,2,3,3,4,2,2,4,3,4,2,2,3,2,5,2,3,4,3,4,2,2,3,2,4, &
2,3,4,2,4,2,2,3,4,5,2,3,4,5,4,2,2,3,4,5,2,3,4,4,1,2,3,5, &
0,1,3,4,6,0,1,2,3,5,0,1,2,3,5,0,1,2,3,7,5,1,3,4,9,6,1,2, &
3,7,5,1,2,3,8,5,1,7,3,5,5,1,9,4,6,6,1,7,3,5,5,1,8,3,6,5, &
1,2,5,7,3,1,3,7,9,4,1,2,5,7,3,1,2,6,8,3,1,7,5,5,3,1,9,7, &
6,4,1,7,5,5,3,1,8,6,6,3,1,5,3,5,3,1,7,4,6,4,1,5,3,5,3,1, &
6,4,6,3,1,2,5,7,2,1,3,7,9,3,1,2,5,7,2,1,3,6,8,2,1,2,5,5, &
7,1,3,7,6,9,1,2,5,5,7,1,3,6,6,8,1,2,3,5,5,1,3,4,6,7,1,2, &
3,5,5,1,3,4,6,6,5,2,3,4,0,6,3,4,5,0,5,2,3,4,0,5,2,3,4,0, &
5,2,3,6,4,6,3,4,8,5,5,2,3,6,4,5,2,3,7,4,5,6,3,4,4,6,8,4, &
5,5,5,6,3,4,4,5,7,3,5,4,5,2,5,6,3,6,3,7,8,4,5,2,5,6,3,5, &
2,6,7,3,5,6,5,4,3,6,8,7,5,4,5,6,5,4,3,5,7,6,5,3,5,5,3,4, &
3,6,7,4,5,4,5,5,3,4,3,5,6,4,5,3,5,2,5,6,2,6,3,7,8,3,5,2, &
5,6,2,5,3,6,7,2,5,2,5,4,6,6,3,7,5,8,5,2,5,4,6,5,3,6,5,7, &
5,2,3,4,5,6,3,4,5,7,5,2,3,4,5,5,3,4,5,6,5,2,3,4,5,6,3,4, &
5,6,5,2,3,4,5,6,3,4,5,5,3,2,2,4,0,4,3,3,5,0,3,2,2,4,0,3, &
2,2,4,0,3,2,2,6,4,4,3,3,8,5,3,2,2,6,4,3,2,2,7,4,3,6,2,4, &
4,4,8,3,5,5,3,6,2,4,4,3,7,2,5,4,3,2,4,6,2,4,3,6,8,3,3,2, &
4,6,2,3,2,5,7,2,3,6,4,4,2,4,8,6,5,3,3,6,4,4,2,3,7,5,5,2, &
3,4,2,4,2,4,6,3,5,3,3,4,2,4,2,3,5,3,5,2,3,2,4,6,2,4,3,6, &
8,3,3,2,4,6,2,3,3,5,7,2,3,2,4,4,6,4,3,6,5,8,3,2,4,4,6,3, &
3,5,5,7,3,2,2,4,4,4,3,3,5,6,3,2,2,4,4,3,3,3,5,5,3,2,2,4, &
3,4,3,3,5,4,3,2,2,4,3,4,3,3,5,3,2,1,2,4,0,3,2,3,5,0,2,1, &
2,4,0,2,1,2,4,0,2,1,2,6,4,3,2,3,8,5,2,1,2,6,4,2,1,2,7,4, &
6,1,2,5,4,8,2,3,7,5,6,1,2,5,4,7,1,2,6,4,6,5,2,4,4,8,7,3, &
5,5,6,5,2,4,4,7,6,2,5,4,2,1,4,6,2,3,2,6,8,3,2,1,4,6,2,2, &
1,5,7,2,6,1,4,5,2,8,2,6,7,3,6,1,4,5,2,7,1,5,6,2,6,5,4,4, &
2,8,7,6,5,3,6,5,4,4,2,7,6,5,5,2,4,1,3,5,2,6,2,5,7,3,4,1, &
3,5,2,5,1,4,6,2,4,5,3,4,2,6,7,5,5,3,4,5,3,4,2,5,6,4,5,2, &
4,3,2,4,2,6,5,3,5,3,4,3,2,4,2,5,4,3,5,2,2,1,4,6,1,3,2,6, &
8,2,2,1,4,6,1,2,2,5,7,1,6,1,4,5,1,8,2,6,7,2,6,1,4,5,1,7, &
2,5,6,1,6,1,4,4,5,8,2,6,5,7,6,1,4,4,5,7,2,5,5,6,4,1,3,5, &
1,6,2,5,7,2,4,1,3,5,1,5,2,4,6,1,4,1,3,4,5,6,2,5,5,7,4,1, &
3,4,5,5,2,4,5,6,4,1,2,4,3,6,2,3,5,5,4,1,2,4,3,5,2,3,5,4, &
2,1,4,6,2,3,2,6,8,3,2,1,4,6,2,3,2,5,7,2,2,1,4,4,6,3,2,6, &
5,8,2,1,4,4,6,3,2,5,5,7,2,1,2,4,4,3,2,3,5,6,2,1,2,4,4,3, &
2,3,5,5,4,1,2,3,0,5,2,3,4,0,4,1,2,3,0,4,1,2,3,0,4,1,2,4, &
3,5,2,3,6,4,4,1,2,4,3,4,1,2,5,3,4,4,2,3,3,5,6,3,4,4,4,4, &
2,3,3,4,5,2,4,3,4,1,3,4,2,5,2,5,6,3,4,1,3,4,2,4,1,4,5,2, &
4,4,3,3,2,5,6,5,4,3,4,4,3,3,2,4,5,4,4,2,4,3,2,3,2,5,5,3, &
4,3,4,3,2,3,2,4,4,3,4,2,4,1,3,4,1,5,2,5,6,2,4,1,3,4,1,4, &
2,4,5,1,4,1,3,3,4,5,2,5,4,6,4,1,3,3,4,4,2,4,4,5,4,1,2,3, &
3,5,2,3,4,5,4,1,2,3,3,4,2,3,4,4,4,1,2,3,4,5,2,3,4,5,4,1, &
2,3,4,5,2,3,4,4,1,2,3,5,0,1,2,3,6,0,1,2,3,5,0,1,2,3,5,0, &
1,2,3,5,5,1,2,3,6,6,1,2,3,5,5,1,2,3,6,5,5,2,3,4,0,6,2,3, &
5,0,5,2,3,4,0,5,2,3,4,0,5,2,3,4,4,6,2,3,5,5,5,2,3,4,4,5, &
2,3,5,4,5,2,3,4,5,6,2,3,5,6,5,2,3,4,5,6,2,3,5,5,3,2,2,4, &
0,3,2,2,5,0,3,2,2,4,0,3,2,2,4,0,3,2,2,4,4,3,2,2,5,5,3,2, &
2,4,4,3,2,2,5,4,2,1,2,4,0,2,1,2,5,0,2,1,2,4,0,2,1,2,4,0, &
2,1,2,4,4,2,1,2,5,5,2,1,2,4,4,2,1,2,5,4,4,1,2,3,0,5,1,2, &
4,0,4,1,2,3,0,4,1,2,3,0,4,1,2,3,3,5,1,2,4,4,4,1,2,3,3,4, &
1,2,4,3,4,1,2,3,4,5,1,2,4,5,4,1,2,3,4,5,1,2,4,4,1,2,2,5, &
0,1,2,3,6,0,1,2,2,5,0,1,2,2,5,0,1,2,2,7,5,1,2,3,9,6,1,2, &
2,7,5,1,2,2,8,5,1,2,7,5,5,1,2,9,6,6,1,2,7,5,5,1,2,8,6,5, &
1,2,2,7,2,1,2,3,9,3,1,2,2,7,2,1,2,3,8,2,1,2,2,5,7,1,2,3, &
6,9,1,2,2,5,7,1,2,3,6,8,5,2,2,4,0,6,2,3,5,0,5,2,2,4,0,5, &
2,2,4,0,5,2,2,6,4,6,2,3,8,5,5,2,2,6,4,5,2,2,7,4,5,2,6,4, &
4,6,2,8,5,5,5,2,6,4,4,5,2,7,5,4,5,2,2,6,2,6,2,3,8,3,5,2, &
2,6,2,5,2,3,7,2,5,2,2,4,6,6,2,3,5,8,5,2,2,4,6,5,2,3,5,7, &
5,2,2,4,5,6,2,3,5,6,5,2,2,4,5,6,2,3,5,5,2,3,1,4,0,3,4,2, &
5,0,2,3,1,4,0,2,3,1,4,0,2,3,1,6,4,3,4,2,8,5,2,3,1,6,4,2, &
3,1,7,4,6,3,1,7,4,8,4,2,9,5,6,3,1,7,4,7,3,1,8,4,6,7,1,5, &
4,8,9,2,7,5,6,7,1,5,4,7,8,1,6,4,6,7,5,4,4,8,9,7,5,5,6,7, &
5,4,4,7,8,6,5,4,2,3,1,6,1,3,4,2,8,2,2,3,1,6,1,2,3,2,7,1, &
6,3,1,7,1,8,4,2,9,2,6,3,1,7,1,7,3,2,8,1,6,7,1,5,1,8,9,2, &
7,2,6,7,1,5,1,7,8,2,6,1,6,7,1,4,5,8,9,2,5,7,6,7,1,4,5,7, &
8,2,5,6,2,3,1,6,3,3,4,2,8,4,2,3,1,6,3,2,4,2,7,3,6,3,1,7, &
3,8,4,2,9,4,6,3,1,7,3,7,4,2,8,3,6,3,1,4,7,8,4,2,5,9,6,3, &
1,4,7,7,4,2,5,8,2,3,1,6,2,3,4,2,8,3,2,3,1,6,2,3,4,2,7,2, &
2,3,1,4,6,3,4,2,5,8,2,3,1,4,6,3,4,2,5,7,2,2,3,4,0,3,2,4, &
5,0,2,2,3,4,0,2,2,3,4,0,2,2,3,6,4,3,2,4,8,5,2,2,3,6,4,2, &
2,3,7,4,6,2,3,7,4,8,2,4,9,5,6,2,3,7,4,7,2,3,8,4,6,2,7,4, &
4,8,2,9,5,5,6,2,7,4,4,7,2,8,5,4,2,2,3,6,3,3,2,4,8,4,2,2, &
3,6,3,2,2,4,7,3,6,2,3,7,3,8,2,4,9,4,6,2,3,7,3,7,2,4,8,3, &
6,2,3,4,7,8,2,4,5,9,6,2,3,4,7,7,2,4,5,8,2,2,3,6,2,3,2,4, &
8,3,2,2,3,6,2,3,2,4,7,2,2,2,3,4,6,3,2,4,5,8,2,2,3,4,6,3, &
2,4,5,7,3,1,1,4,0,4,1,2,5,0,3,1,1,4,0,3,1,1,4,0,3,1,1,7, &
4,4,1,2,9,5,3,1,1,7,4,3,1,1,8,4,7,1,1,5,4,9,1,2,7,5,7,1, &
1,5,4,8,1,1,6,4,7,1,5,4,4,9,1,7,5,5,7,1,5,4,4,8,1,6,5,4, &
3,1,1,7,1,4,1,2,9,2,3,1,1,7,1,3,1,2,8,1,7,1,1,5,1,9,1,2, &
7,2,7,1,1,5,1,8,1,2,6,1,7,1,1,4,5,9,1,2,5,7,7,1,1,4,5,8, &
1,2,5,6,3,1,1,7,3,4,1,2,9,4,3,1,1,7,3,4,1,2,8,3,3,1,1,4, &
7,4,1,2,5,9,3,1,1,4,7,4,1,2,5,8,2,1,3,4,0,2,1,4,5,0,2,1, &
3,4,0,2,1,3,4,0,2,1,3,7,4,2,1,4,9,5,2,1,3,7,4,2,1,3,8,4, &
2,1,7,4,4,2,1,9,5,5,2,1,7,4,4,2,1,8,5,4,2,1,3,7,3,2,1,4, &
9,4,2,1,3,7,3,2,1,4,8,3,2,1,3,4,7,2,1,4,5,9,2,1,3,4,7,2, &
1,4,5,8,4,1,1,3,0,5,1,2,4,0,4,1,1,3,0,4,1,1,3,0,4,1,1,4, &
3,5,1,2,6,4,4,1,1,4,3,4,1,1,5,3,4,1,4,3,3,5,1,6,4,4,4,1, &
4,3,3,4,1,5,4,3,4,1,1,4,1,5,1,2,6,2,4,1,1,4,1,4,1,2,5,1, &
4,1,1,3,4,5,1,2,4,6,4,1,1,3,4,4,1,2,4,5,4,1,1,3,4,5,1,2, &
4,5,4,1,1,3,4,5,1,2,4,4],[5,4,289])

contains
subroutine packet(x,branch,q,c,face,nc,dc,tc,failed,order_used)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,c,face
real(qp),intent(out)::nc,dc,tc
integer,intent(out)::failed,order_used
integer::order,j,i,sign,idx,D(5),B(5),k
real(qp)::angular,residual,scale
 type(series)::xs(5),orig(5),n,delta,tau,dm,tm,reg,dr,tr
sign=2*mod(branch,2)-1
if(q==1.or.q==2)sign=-sign
if(mod(branch/12,2)==1)sign=-sign
idx=1;if(sign>0)idx=2
if(mod(q,2)==1)idx=idx+2
D=fanD(:,idx,c);B=fanE(1,:,c)+fanE(2,:,c)
order=2;failed=0
 do
 call series_begin(order)
 do j=1,5
 if(btest(face,j-1))then
 xs(j)=monomial(2)
 else
 xs(j)=constant(x(j))
 endif
 enddo
 do i=1,5
 orig(i)=constant(1)
 do j=1,5
 orig(i)=orig(i)*xs(j)**fanE(i,j,c)
 enddo
 enddo
 call physical_series(orig(1),orig(2),orig(3),orig(4),orig(5),branch,q,n,delta,tau)
 angular=1
 dm=constant(1);tm=constant(1)
 do j=1,5
 angular=angular*x(j)**(real(fanE(5,j,c),qp)/2)
 dm=dm*xs(j)**D(j);tm=tm*xs(j)**B(j)
 enddo
 reg=n/angular;dr=delta/dm;tr=tau/tm
 nc=coefficient(reg,0);dc=coefficient(dr,0);tc=coefficient(tr,0)
 if(series_status==0)then
 residual=0
 do k=-128,-1
 residual=max(residual,abs(coefficient(reg,k)),abs(coefficient(dr,k)),abs(coefficient(tr,k)))
 enddo
 scale=max(1._qp,abs(nc),abs(dc),abs(tc))
 if(residual>1.e-22_qp*scale)then
 failed=2;exit
 endif
 if(dc<=0.or.tc<=0)then
 failed=3;exit
 endif
 exit
 endif
 order=order*2
 if(order>64)then
 failed=1;exit
 endif
 enddo
order_used=order
end subroutine
function factorial_r(n) result(v)
integer,intent(in)::n
real(qp)::v
integer::j
v=1
 do j=2,n
 v=v*j
 enddo
end function
subroutine denominator_moments(D,B,integrated,ld,lt,values)
integer,intent(in)::D(5),B(5),integrated
real(qp),intent(in)::ld,lt
real(qp),intent(out)::values(0:4)
integer::n,m,j,dm(5),bm(5),code,num,k,sumk,p,power
real(qp)::pre,c
n=0;m=0;pre=1;values=0
 do j=1,5
 if(.not.btest(integrated,j-1))cycle
 if(B(j)==0)then
 n=n+1;pre=pre/D(j)
 else
 m=m+1;dm(m)=D(j);bm(m)=B(j)
 endif
 enddo
 do code=0,(n+1)**m-1
 num=code;sumk=0;c=pre
 do j=1,m
 k=mod(num,n+1);num=num/(n+1);sumk=sumk+k
 c=c*real(-dm(j),qp)**k/real(bm(j),qp)**(k+1)
 enddo
 if(sumk>n)cycle
 c=c*ld**(n-sumk)/factorial_r(n-sumk)
 do p=0,4
 power=m+sumk-p
 if(power>=0)values(p)=values(p)+c*lt**power/factorial_r(power)
 enddo
 enddo
end subroutine
subroutine chart_weight(x,branch,q,c,out,failed,face_failed,max_order)
real(qp),intent(in)::x(5)
integer,intent(in)::branch,q,c
real(qp),intent(out)::out(6)
integer,intent(out)::failed,face_failed,max_order
real(qp)::nn(0:31),dd(0:31),tt(0:31),beta(5),ld,lt,pld,plt,pref,vals(0:4),sums(0:4)
integer::active,face,integrated,j,p,sg,idx,D(5),B(5),ord,sign
beta=real(fanE(5,:,c),qp)/2;active=0
 do j=1,5
 if(beta(j)==0)active=ibset(active,j-1)
 enddo
sg=2*mod(branch,2)-1
if(q==1.or.q==2)sg=-sg
if(mod(branch/12,2)==1)sg=-sg
idx=1;if(sg>0)idx=2
if(mod(q,2)==1)idx=idx+2
D=fanD(:,idx,c);B=fanE(1,:,c)+fanE(2,:,c)
out=0;failed=0;face_failed=-1;max_order=0
 do face=0,31
 if(iand(face,active)/=face)cycle
 call packet(x,branch,q,c,face,nn(face),dd(face),tt(face),failed,ord)
 max_order=max(max_order,ord)
 if(failed/=0)then
 face_failed=face;return
 endif
 enddo
! Group every finite difference on the same endpoint set BEFORE multiplying
! by the common inverse-coordinate density. All intersections are retained.
 do integrated=0,31
 if(iand(integrated,active)/=integrated)cycle
 pld=0;plt=0;pref=1
 do j=1,5
 if(btest(integrated,j-1))cycle
 pld=pld+D(j)*log(x(j));plt=plt+B(j)*log(x(j));pref=pref*x(j)**(beta(j)-1)
 enddo
 sums=0
 do face=0,31
 if(iand(face,active)/=face.or.iand(face,integrated)/=integrated)cycle
 sign=(-1)**(popcnt(face)-popcnt(integrated))
 ld=log(dd(face))+pld;lt=log(tt(face))+plt
 call denominator_moments(D,B,integrated,ld,lt,vals)
 sums=sums+sign*nn(face)*vals
 enddo
 do p=0,4
 out(p+1)=out(p+1)+pref*sums(p)
 enddo
 out(6)=out(6)+abs(pref*sums(0))
 enddo
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_first_jet_qp.f90 <==
! GENERATED by build_fast_native_u4_log_jet.py from the strict Laurent backend.
! Internal indices are integer powers. Storage8, active relative order2/4/8.
! Every discarded nonzero coefficient lowers the precision horizon.
! No numerical pruning and no native amplitude shortcut.
! Isolated formal Laurent/Puiseux backend. No physical/native amplitude calls.
! Half indices represent powers T**(index/2). p2 is an EXCLUSIVE O(T**(p2/2)).
! Floating nonzero coefficients are never pruned by a small-value threshold.
! REAL128 arithmetic, including a computed zero, is NOT an analytic certificate.
module endpoint_first_jet_qp
use iso_fortran_env, only: real128
use ieee_arithmetic, only: ieee_is_finite,ieee_value,ieee_quiet_nan
implicit none
private
integer,parameter,public :: qp=real128
integer,parameter :: infprec=huge(1)/8
integer,parameter,public :: series_degree_error=1,series_domain_error=2,series_grid_error=3, &
                            series_nonfinite_error=4,series_context_error=5
integer,public,protected :: series_status=0,series_min_ties=0
character(160),public,protected :: series_message=''
integer :: order2=2,generation=0
type,public :: series
 private
 real(qp) :: c(0:7)=0 ! INTEGER exponent lo2+i; fixed storage, no heap
 integer :: lo2=0,hi2=-1,p2=infprec,gen=-1
end type
public :: series_begin,series_ok,constant,monomial,monomial_half,coefficient,coefficient_half, &
          leading,valuation_half,precision_half,is_exact_zero,series_is_exact,minimum, &
          operator(+),operator(-),operator(*),operator(/),operator(**),assignment(=),sqrt,min
interface assignment(=)
 module procedure assign_sq,assign_si
end interface
interface constant
 module procedure constant_qp,constant_int
end interface
interface monomial
 module procedure monomial_qp
end interface
interface operator(+)
 module procedure add_ss,add_sq,add_qs,add_si,add_is
end interface
interface operator(-)
 module procedure neg_s,sub_ss,sub_sq,sub_qs,sub_si,sub_is
end interface
interface operator(*)
 module procedure mul_ss,mul_sq,mul_qs,mul_si,mul_is
end interface
interface operator(/)
 module procedure div_ss,div_sq,div_qs,div_si,div_is
end interface
interface operator(**)
 module procedure pow_si
end interface
interface sqrt
 module procedure sqrt_s
end interface
interface minimum
 module procedure minimum_pair,minimum_array
end interface
interface min
 module procedure minimum_pair
end interface
contains

subroutine series_begin(order)
integer,intent(in)::order
generation=generation+1;series_status=0;series_message='';series_min_ties=0
if(order<1.or.order>8)then
 call fail(series_context_error,'series_begin requires 1<=order<=8')
 return
endif
order2=order
end subroutine

logical function series_ok()
series_ok=series_status==0
end function

subroutine fail(code,message)
integer,intent(in)::code
character(*),intent(in)::message
if(series_status==0)then
 series_status=code;series_message=message
endif
end subroutine

logical function valid(a)
type(series),intent(in)::a
valid=.false.
if(series_status/=0)return
if(a%gen/=generation)then
 call fail(series_context_error,'Rebuild all series after series_begin; contexts cannot be mixed')
 return
endif
valid=.true.
end function

function empty_series(p2) result(a)
integer,intent(in),optional::p2
type(series)::a
a%gen=generation
if(present(p2))a%p2=p2
end function

integer function shifted_precision(p,k)result(out)
integer,intent(in)::p,k
out=infprec
if(p/=infprec)out=p+k
end function

subroutine normalize(a)
type(series),intent(inout)::a
real(qp)::tmp(0:7)
integer::i,first,last,last_allowed
if(series_status/=0)return
if(a%hi2<a%lo2)return
if(.not.all(ieee_is_finite(a%c)))then
 call fail(series_nonfinite_error,'Nonfinite first-jet coefficient');return
endif
last_allowed=min(a%hi2,a%p2-1)-a%lo2
if(last_allowed>7)then
 call fail(series_context_error,'Fixed first-jet storage overflow');return
endif
first=-1;last=-1
do i=0,last_allowed
 if(a%c(i)==0._qp)cycle
 if(first<0)first=i
 if(i-first>=order2)then
  a%p2=min(a%p2,a%lo2+i);exit
 endif
 last=i
enddo
if(first<0)then
 a%c=0;a%lo2=0;a%hi2=-1;return
endif
tmp=0;tmp(0:last-first)=a%c(first:last)
a%lo2=a%lo2+first;a%hi2=a%lo2+last-first;a%c=tmp
end subroutine

function constant_qp(value)result(a)
real(qp),intent(in)::value
type(series)::a
a=monomial_power(0,value)
end function

function constant_int(value)result(a)
integer,intent(in)::value
type(series)::a
a=monomial_power(0,real(value,qp))
end function

impure elemental subroutine assign_sq(a,value)
type(series),intent(out)::a
real(qp),intent(in)::value
a=constant_qp(value)
end subroutine

impure elemental subroutine assign_si(a,value)
type(series),intent(out)::a
integer,intent(in)::value
a=constant_int(value)
end subroutine

function monomial_qp(exponent,value)result(a)
integer,intent(in)::exponent
real(qp),intent(in),optional::value
type(series)::a
real(qp)::v
v=1._qp;if(present(value))v=value
a=monomial_power(exponent,v)
end function

function monomial_power(exponent2,value)result(a)
integer,intent(in)::exponent2
real(qp),intent(in),optional::value
type(series)::a
real(qp)::v
a=empty_series();v=1._qp;if(present(value))v=value
if(series_status/=0)return
if(.not.ieee_is_finite(v))then
 call fail(series_nonfinite_error,'Nonfinite constructor coefficient');return
endif
if(abs(exponent2)>=infprec/2)then
 call fail(series_grid_error,'Exponent outside supported integer range');return
endif
if(v==0._qp)return
a%lo2=exponent2;a%hi2=exponent2;a%c(0)=v
end function

logical function is_exact_zero(a)
type(series),intent(in)::a
is_exact_zero=.false.;if(.not.valid(a))return
is_exact_zero=a%hi2<a%lo2.and.a%p2==infprec
end function

logical function series_is_exact(a)
type(series),intent(in)::a
series_is_exact=.false.;if(.not.valid(a))return
series_is_exact=a%p2==infprec
end function

integer function precision_power(a)result(p)
type(series),intent(in)::a
p=-infprec;if(.not.valid(a))return
p=a%p2
end function

integer function valuation_power(a)result(v)
type(series),intent(in)::a
v=-infprec;if(.not.valid(a))return
if(a%hi2>=a%lo2)then
 v=a%lo2
else if(a%p2==infprec)then
 v=infprec
else
 call fail(series_degree_error,'Leading exponent is unknown at current truncation order')
endif
end function

subroutine leading(a,exponent2,value)
type(series),intent(in)::a
integer,intent(out)::exponent2
real(qp),intent(out)::value
value=ieee_value(0._qp,ieee_quiet_nan);exponent2=valuation_power(a)
if(series_status/=0)return
value=0._qp
if(a%hi2>=a%lo2)value=a%c(0)
if(abs(exponent2)<infprec/2)exponent2=2*exponent2
end subroutine

function coefficient(a,exponent)result(value)
type(series),intent(in)::a
integer,intent(in)::exponent
real(qp)::value
value=coefficient_power(a,exponent)
end function

function coefficient_power(a,exponent2)result(value)
type(series),intent(in)::a
integer,intent(in)::exponent2
real(qp)::value
value=ieee_value(0._qp,ieee_quiet_nan)
if(.not.valid(a))return
if(exponent2>=a%p2)then
 call fail(series_degree_error,'Requested coefficient lies outside certified truncation precision');return
endif
value=0._qp
if(exponent2>=a%lo2.and.exponent2<=a%hi2)value=a%c(exponent2-a%lo2)
end function

function neg_s(a)result(z)
type(series),intent(in)::a
type(series)::z
z=empty_series();if(.not.valid(a))return
z=a;if(z%hi2>=z%lo2)z%c=-z%c
end function

function add_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
integer::lo,hi,i,e
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
z%p2=min(a%p2,b%p2)
if(a%hi2<a%lo2.and.b%hi2<b%lo2)return
lo=infprec;hi=-infprec
if(a%hi2>=a%lo2)then;lo=a%lo2;hi=a%hi2;endif
if(b%hi2>=b%lo2)then;lo=min(lo,b%lo2);hi=max(hi,b%hi2);endif
hi=min(hi,lo+order2-1,z%p2-1)
if(hi<lo)return
z%lo2=lo;z%hi2=hi;z%c=0
do i=0,a%hi2-a%lo2
 e=a%lo2+i
 if(a%c(i)==0._qp)cycle
 if(e>hi)then;z%p2=min(z%p2,e)
 else if(e>=lo)then;z%c(e-lo)=z%c(e-lo)+a%c(i)
 endif
enddo
do i=0,b%hi2-b%lo2
 e=b%lo2+i
 if(b%c(i)==0._qp)cycle
 if(e>hi)then;z%p2=min(z%p2,e)
 else if(e>=lo)then;z%c(e-lo)=z%c(e-lo)+b%c(i)
 endif
enddo
call normalize(z)
end function

function sub_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
z=add_ss(a,neg_s(b))
end function

function mul_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
integer::v,w,hi,i,j,e
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
if(is_exact_zero(a).or.is_exact_zero(b))return
v=a%p2;w=b%p2
if(a%hi2>=a%lo2)v=a%lo2
if(b%hi2>=b%lo2)w=b%lo2
z%p2=min(shifted_precision(a%p2,w),shifted_precision(b%p2,v))
if(a%hi2<a%lo2.or.b%hi2<b%lo2)return
z%lo2=v+w;hi=min(a%hi2+b%hi2,z%lo2+order2-1,z%p2-1)
if(hi<z%lo2)then;z%lo2=0;return;endif
z%hi2=hi;z%c=0
do i=0,a%hi2-a%lo2
 if(a%c(i)==0._qp)cycle
 do j=0,b%hi2-b%lo2
  if(b%c(j)==0._qp)cycle
  e=v+w+i+j
  if(e>hi)then
   z%p2=min(z%p2,e)
  else
   z%c(e-z%lo2)=z%c(e-z%lo2)+a%c(i)*b%c(j)
  endif
 enddo
enddo
call normalize(z)
end function

function inverse_s(a)result(z)
type(series),intent(in)::a
type(series)::z
integer::v,span,n,j
real(qp)::value
z=empty_series();v=valuation_power(a);if(series_status/=0)return
if(v==infprec)then;call fail(series_domain_error,'Division by exact zero series');return;endif
if(a%hi2==a%lo2)then
 z=monomial_power(-v,1/a%c(0));z%p2=shifted_precision(a%p2,-2*v);return
endif
span=min(order2,a%p2-v);z%lo2=-v;z%hi2=-v+span-1;z%p2=-v+span
z%c=0;z%c(0)=1/a%c(0)
do n=1,span-1
 value=0
 do j=1,min(n,a%hi2-v)
  if(a%c(j)/=0._qp)value=value+a%c(j)*z%c(n-j)
 enddo
 z%c(n)=-value/a%c(0)
enddo
call normalize(z)
end function

function div_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
z=mul_ss(a,inverse_s(b))
end function

function sqrt_s(a)result(z)
type(series),intent(in)::a
type(series)::z
integer::v,span,n,j
real(qp)::value,root
z=empty_series();if(.not.valid(a))return
if(is_exact_zero(a))return
v=valuation_power(a);if(series_status/=0)return
if(mod(v,2)/=0)then
 call fail(series_grid_error,'Square root requires quarter-integer exponent: unsupported grid');return
endif
if(a%c(0)<=0._qp)then
 call fail(series_domain_error,'Square root requires a positive numerical leading coefficient');return
endif
root=sqrt(a%c(0))
if(a%hi2==a%lo2)then
 z=monomial_power(v/2,root);z%p2=shifted_precision(a%p2,-v/2);return
endif
span=min(order2,a%p2-v);z%lo2=v/2;z%hi2=v/2+span-1;z%p2=v/2+span
z%c=0;z%c(0)=1
do n=1,span-1
 value=0
 if(n<=a%hi2-v)value=a%c(n)/a%c(0)
 do j=1,n-1
  value=value-z%c(j)*z%c(n-j)
 enddo
 z%c(n)=value/2
enddo
z%c=z%c*root
call normalize(z)
end function

function pow_si(a,power)result(z)
type(series),intent(in)::a
integer,intent(in)::power
type(series)::z,b
integer::n
z=empty_series();if(.not.valid(a))return
if(power==-huge(power)-1)then;call fail(series_domain_error,'Integer power overflow');return;endif
n=abs(power);b=a;if(power<0)b=inverse_s(a)
z=constant(1)
do while(n>0.and.series_status==0)
 if(mod(n,2)==1)z=mul_ss(z,b)
 n=n/2;if(n>0)b=mul_ss(b,b)
enddo
end function

function minimum_pair(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z,d
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
d=sub_ss(a,b);if(series_status/=0)return
z=a
if(d%hi2>=d%lo2)then
 if(d%c(0)>0._qp)z=b
else if(d%p2/=infprec)then
 series_min_ties=series_min_ties+1
 z%p2=min(z%p2,b%p2,d%p2);call normalize(z)
endif
end function

function minimum_array(a)result(z)
type(series),intent(in)::a(:)
type(series)::z
integer::i
z=empty_series()
if(size(a)==0)then;call fail(series_domain_error,'Empty series minimum');return;endif
z=a(1)
do i=2,size(a)
 z=minimum_pair(z,a(i));if(series_status/=0)return
enddo
end function

! Scalar wrappers keep all coefficients in REAL128; default-real overloads
! are deliberately absent, so accidental low-precision literals fail to build.
function add_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=add_ss(a,constant(b))
end function
function add_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=add_ss(constant(a),b)
end function
function add_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=add_ss(a,constant(b))
end function
function add_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=add_ss(constant(a),b)
end function
function sub_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=sub_ss(a,constant(b))
end function
function sub_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=sub_ss(constant(a),b)
end function
function sub_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=sub_ss(a,constant(b))
end function
function sub_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=sub_ss(constant(a),b)
end function
function mul_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=mul_ss(a,constant(b))
end function
function mul_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=mul_ss(constant(a),b)
end function
function mul_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=mul_ss(a,constant(b))
end function
function mul_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=mul_ss(constant(a),b)
end function
function div_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=div_ss(a,constant(b))
end function
function div_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=div_ss(constant(a),b)
end function
function div_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=div_ss(a,constant(b))
end function
function div_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=div_ss(constant(a),b)
end function

! Public half-index adapters. Odd requested coefficients are exactly absent
! only because this backend rejects every noninteger operation at its source.
function monomial_half(exponent2,value)result(a)
integer,intent(in)::exponent2
real(qp),intent(in),optional::value
type(series)::a
a=empty_series()
if(mod(exponent2,2)/=0)then
 call fail(series_grid_error,'Noninteger monomial is unsupported by first-jet backend');return
endif
a=monomial_power(exponent2/2,value)
end function
integer function valuation_half(a)result(v)
type(series),intent(in)::a
v=valuation_power(a)
if(abs(v)<infprec/2)v=2*v
end function
integer function precision_half(a)result(p)
type(series),intent(in)::a
p=precision_power(a)
if(abs(p)<infprec/2)p=2*p
end function
function coefficient_half(a,exponent2)result(value)
type(series),intent(in)::a
integer,intent(in)::exponent2
real(qp)::value
value=ieee_value(0._qp,ieee_quiet_nan)
if(.not.valid(a))return
if(exponent2>=2*a%p2.and.a%p2/=infprec)then
 call fail(series_degree_error,'Requested half coefficient outside certified precision');return
endif
value=0
if(mod(exponent2,2)==0)value=coefficient_power(a,exponent2/2)
end function
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_physics_qp.f90 <==
module endpoint_physics_qp
use endpoint_series_qp
implicit none
contains
subroutine physical_series(V,Z,U,W,a,branch,quarter,N,delta,tau)
type(series),intent(in)::V,Z,U,W,a
integer,intent(in)::branch,quarter
type(series),intent(out)::N,delta,tau
type(series)::bs(3,3),energies(3),ee,spair,MM(2),PP(2),co,si,cp,cm,cp_phi
 type(series)::aa,xx,yy,bb,cc,disc,den,root,bounds(9),rmax,lam,kk,mass
 type(series)::am,bm,aj,bj,ss(4,4),inv(6),masses(0:1),nums(8),num
integer,parameter::perms(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
integer,parameter::pair_i(6)=[1,1,1,2,2,3],pair_j(6)=[2,3,4,3,4,4]
integer,parameter::cos_signs(0:3)=[1,-1,-1,1]
integer::parent,j,k,perm,h,sgn,nb,daughter,ds,spectator,cs,i,jj,ls(2),l,m,p,q,mask,side(4)
bs=constant(0);ss=constant(0)
bs(2,3)=V*Z/(2+Z);bs(1,3)=V/(2+Z);bs(1,2)=1-bs(1,3)-bs(2,3)
bs(3,2)=bs(2,3);bs(3,1)=bs(1,3);bs(2,1)=bs(1,2)
energies(1)=(1-bs(2,3))/2;energies(2)=(1-bs(1,3))/2;energies(3)=(bs(1,3)+bs(2,3))/2
perm=branch/12+1;h=mod(branch,12)/2+1;sgn=2*mod(branch,2)-1
parent=perms(1,perm);j=perms(2,perm);k=perms(3,perm);ee=energies(parent)
spair=bs(j,k);MM(1)=bs(parent,j)/(2*ee);MM(2)=bs(parent,k)/(2*ee)
PP(1)=bs(parent,k)*spair/(2*ee);PP(2)=bs(parent,j)*spair/(2*ee)
co=1/sqrt(1+a);si=sqrt(a)/sqrt(1+a)
select case(quarter)
case(0)
case(1)
num=co;co=-si;si=num
case(2)
co=-co;si=-si
case(3)
num=co;co=si;si=-num
end select
nb=1;bounds(nb)=spair
 do daughter=0,1
 ds=1-2*daughter
 if(ds*sgn>0)then
 cp=2-U;cm=U
 else
 cp=U;cm=2-U
 endif
 do spectator=1,2
 cp_phi=co;if(spectator==2)cp_phi=-co
 aa=ee*cp*MM(spectator);xx=cp*(PP(spectator)+2*ee);yy=cm*MM(spectator);bb=(xx+yy)/2
 cc=ds*sqrt(U*(2-U)*PP(spectator)*MM(spectator))*cp_phi
 disc=sqrt(aa*aa+2*aa*bb*ee+cc*cc*ee*ee)
 cs=ds*cos_signs(quarter);if(spectator==2)cs=-cs
 if(cs>0)then
 root=aa*aa/(aa*bb+cc*cc*ee+cc*disc)
 else
 den=(xx-yy)**2/4+U*(2-U)*MM(spectator)*(PP(spectator)*si*si+2*ee)
 root=(aa*bb+cc*cc*ee-cc*disc)/den
 endif
 nb=nb+1;bounds(nb)=root
 nb=nb+1;bounds(nb)=ee*cp+2*energies(perms(spectator+1,perm))
 enddo
 enddo
rmax=minimum(bounds);delta=W*rmax/(1+rmax);lam=1-delta;kk=lam*ee;mass=delta*(2*kk+delta)
if(sgn==1)then
cp=2-U;cm=U
else
cp=U;cm=2-U
endif
i=pair_i(h);jj=pair_j(h);m=0
 do l=1,4
 if(l==i.or.l==jj)cycle
 m=m+1;ls(m)=l
 enddo
ss(i,jj)=mass;ss(jj,i)=mass
 do m=1,2
 l=ls(m);cp_phi=co;if(m==2)cp_phi=-co
 am=sqrt(delta*cm/2);bm=sqrt((2*kk+delta)*cp/2)
 aj=sqrt(delta*cp/2);bj=sqrt((2*kk+delta)*cm/2)
 ss(i,l)=lam*((bm*sqrt(MM(m))-am*sqrt(PP(m))*cp_phi)**2+am*am*PP(m)*si*si);ss(l,i)=ss(i,l)
 ss(jj,l)=lam*((bj*sqrt(MM(m))+aj*sqrt(PP(m))*cp_phi)**2+aj*aj*PP(m)*si*si);ss(l,jj)=ss(jj,l)
 enddo
p=ls(1);q=ls(2);ss(p,q)=lam*lam*spair;ss(q,p)=ss(p,q)
 do h=1,6
 inv(h)=ss(pair_i(h),pair_j(h))
 enddo
 do mask=0,7
 if(mask==7)then
 nums(mask+1)=constant(1);cycle
 endif
 side(1)=0
 do j=2,4
 side(j)=1;if(btest(mask,j-2))side(j)=0
 enddo
 masses=constant(0)
 do h=1,6
 i=pair_i(h);j=pair_j(h)
 if(side(i)==side(j))masses(side(i))=masses(side(i))+ss(i,j)
 enddo
 nums(mask+1)=2*(masses(0)+masses(1))-(masses(0)-masses(1))**2
 enddo
num=minimum(nums);tau=num/(1+sqrt(1-num))
N=36*ee*lam**3*U*delta*tree_series(inv)*V*V*Z/(2+Z)**2*sqrt(a)/(1+a)
end subroutine
function tree_series(s)result(v)
type(series),intent(in)::s(6)
type(series)::v
v=(3*(a40_qp(s(1),s(2),s(3),s(4),s(5),s(6))+a40_qp(s(1),s(3),s(2),s(5),s(4),s(6))) &
-a40tilde_qp(s(1),s(2),s(3),s(4),s(5),s(6))/3+10*b40_qp(s(1),s(2),s(3),s(4),s(5),s(6)) &
-2*(c40_qp(s(1),s(2),s(3),s(4),s(5),s(6))+c40_qp(s(1),s(5),s(4),s(3),s(2),s(6)))/3)/3
end function
function a40_qp(s12,s13,s14,s23,s24,s34) result(a40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40_qp_result,delta,rest,s134,s234,sumlin
s134=s13+s14+s34
s234=s23+s24+s34
delta=s13*s24-s14*s23
sumlin=s12+s13+s14+s23+s24
rest = s23**2*(s13**2*(4*s12**2 + s13*(4*s12 + 2*s13)) + s14*(s13*(6*s12 **2 + s13*(12*s12 + 7*s13)) + s14*(2*s12**2 + s13*(10*s12 + 10* s13) + s14*(2*s12 + 6*s13 + s14))) + s23*(4*s12*s13**2 + s14*(s13 *(6*s12 + 2*s13) + s14*(2*s12 + 2*s13)) + s23*(2*s13**2 + s14*(3* s13 + s14)))) + s24*(s23*(s13**2*(2*s12**2 + s13**2) + s14*(s13*( 8*s12**2 + s13*(6*s12 + 3*s13)) + s14*(6*s12**2 + s13*(16*s12 + 10*s13) + s14*(6*s12 + 11*s13 + 3*s14))) + s23*(s13**2*(6*s12 - 2 *s13) + s14*(16*s12*s13 + s14*(10*s12 + 10*s13 + 2*s14)) + s23*(5 *s13**2 + s14*(11*s13 + 6*s14)))) + s24*(s13**2*(-2*s12**2 + 3* s13**2) + s14*(s13*(2*s12**2 + s13*(-2*s12 + 4*s13)) + s14*(4*s12 **2 + s13*(6*s12 + 4*s13) + s14*(4*s12 + 5*s13 + 2*s14))) + s23*( s13**2*(-2*s12 - 2*s13) + s14*(s13*(6*s12 - 16*s13) + s14*(12*s12 + 2*s14)) + s23*(4*s13**2 + s14*(10*s13 + 10*s14))) + s24*(6*s13 **3 + s14*(-2*s13**2 + s14*(4*s12 - 2*s13)) + s23*(4*s13**2 + s14 *(3*s13 + 7*s14)) + s24*(3*s13**2 + s14*(s13 + 2*s14))))) + s34*( s23*(s13*(2*s12**3 + s13*(8*s12**2 + s13*(5*s12 + 2*s13))) + s14* (2*s12**3 + s13*(16*s12**2 + s13*(18*s12 + 8*s13)) + s14*(8*s12** 2 + s13*(20*s12 + 14*s13) + s14*(7*s12 + 11*s13 + 3*s14))) + s23* (s13*(10*s12**2 + s13*(18*s12 + 4*s13)) + s14*(8*s12**2 + s13*(34 *s12 + 16*s13) + s14*(14*s12 + 18*s13 + 5*s14)) + s23*(s13*(9*s12 + 6*s13) + s14*(7*s12 + 13*s13 + 5*s14) + s23*(4*s13 + 3*s14)))) + s24*(s13*(2*s12**3 + s13*(2*s12**2 + 2*s13**2)) + s14*(2*s12**3 + s13*(12*s12**2 + s13*(6*s12 + 6*s13)) + s14*(10*s12**2 + s13*( 17*s12 + 11*s13) + s14*(9*s12 + 11*s13 + 4*s14))) + s23*(s13*(12* s12**2 + s13*(8*s12 - 2*s13)) + s14*(16*s12**2 + s13*(42*s12 + 4* s13) + s14*(34*s12 + 25*s13 + 13*s14)) + s23*(s13*(17*s12 + 5*s13 ) + s14*(20*s12 + 25*s13 + 18*s14) + s23*(11*s13 + 11*s14))) + s24*(s13*(2*s12**2 + s13*(-4*s12 + 4*s13)) + s14*(8*s12**2 + s13* (8*s12 - 2*s13) + s14*(18*s12 + 5*s13 + 6*s14)) + s23*(s13*(6*s12 - 2*s13) + s14*(18*s12 + 4*s13 + 16*s14) + s23*(11*s13 + 14*s14 )) + s24*(4*s13**2 + s14*(5*s12 - 2*s13 + 4*s14) + s23*(6*s13 + 8 *s14) + s24*(2*s13 + 2*s14)))) + s34*(s13*(2*s12**3 + s13*(4*s12 **2 + s13*(2*s12 + s13))) + s14*(2*s12**3 + s13*(10*s12**2 + s13* (8*s12 + 4*s13)) + s14*(6*s12**2 + s13*(11*s12 + 7*s13) + s14*(5* s12 + 6*s13 + 2*s14))) + s23*(2*s12**3 + s13*(20*s12**2 + s13*(18 *s12 + 4*s13)) + s14*(20*s12**2 + s13*(44*s12 + 18*s13) + s14*(25 *s12 + 26*s13 + 11*s14)) + s23*(6*s12**2 + s13*(27*s12 + 9*s13) + s14*(25*s12 + 26*s13 + 14*s14) + s23*(5*s12 + 12*s13 + 11*s14 + 2 *s23))) + s24*(2*s12**3 + s13*(12*s12**2 + s13*(2*s12 + 2*s13)) + s14*(20*s12**2 + s13*(26*s12 + 8*s13) + s14*(27*s12 + 19*s13 + 12 *s14)) + s23*(10*s12**2 + s13*(26*s12 - 2*s13) + s14*(44*s12 + 22 *s13 + 26*s14) + s23*(11*s12 + 19*s13 + 26*s14 + 6*s23)) + s24*(4 *s12**2 + s13*(2*s12 - 2*s13) + s14*(18*s12 - 2*s13 + 9*s14) + s23*(8*s12 + 8*s13 + 18*s14 + 7*s23) + s24*(2*s12 + 2*s13 + 4*s14 + 4*s23 + s24))) + s34*(2*s12**3 + s13*(10*s12**2 + s13*(6*s12 + 2*s13)) + s14*(12*s12**2 + s13*(18*s12 + 8*s13) + s14*(13*s12 + 12*s13 + 6*s14)) + s23*(12*s12**2 + s13*(24*s12 + 6*s13) + s14*( 29*s12 + 23*s13 + 17*s14) + s23*(13*s12 + 14*s13 + 17*s14 + 6*s23 )) + s24*(10*s12**2 + s13*(9*s12 - s13) + s14*(24*s12 + 9*s13 + 14*s14) + s23*(18*s12 + 9*s13 + 23*s14 + 12*s23) + s24*(6*s12 - s13 + 6*s14 + 8*s23 + 2*s24)) + s34*(6*s12**2 + s13*(7*s12 + 2* s13) + s14*(11*s12 + 8*s13 + 7*s14) + s23*(11*s12 + 8*s13 + 13* s14 + 7*s23) + s24*(7*s12 + s13 + 8*s14 + 8*s23 + 2*s24) + s34*(3 *s12 + 2*s13 + 4*s14 + 4*s23 + 2*s24 + s34)))))
a40_qp_result=(2*sumlin*(delta/s34)**2+rest/s13/s24/s34)/s134**2/s234**2
end function

function b40_qp(s12,s13,s14,s23,s24,s34) result(b40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: b40_qp_result,delta,rest,s134,s234,sumlin
s134=s13+s14+s34
s234=s23+s24+s34
delta=s13*s24-s14*s23
sumlin=s12+s13+s14+s23+s24
rest = s23*(s13*(2*s12**2 + s13*(2*s12 + s13)) + s14*(2*s12**2 + s13*(6* s12 + 3*s13) + s14*(s13 - s14)) + s23*(2*s12*s13 - 6*s14**2 + s23 *(s13 - s14))) + s24*(s13*(2*s12**2 - s13**2) + s14*(2*s12**2 + s13*(6*s12 + s13) + s14*(2*s12 + 3*s13 + s14)) + s23*(6*s12*s13 + s14*(6*s12 + 12*s13) + s23*(3*s13 + s14)) + s24*(2*s12*s14 - 6* s13**2 + s23*(s13 + 3*s14) + s24*(-s13 + s14))) + s34*(s13*(2*s12 **2 + s12*s13) + s14*(2*s12**2 + 4*s12*s13 + s12*s14) + s23*(2* s12**2 + s13*(8*s12 + 2*s13) + s14*(6*s12 + 4*s13 - 2*s14) + s23* (s12 + 2*s13 - 2*s14)) + s24*(2*s12**2 + s13*(6*s12 - 2*s13) + s14*(8*s12 + 4*s13 + 2*s14) + s23*(4*s12 + 4*s13 + 4*s14) + s24*( s12 - 2*s13 + 2*s14)) + s34*(2*s12**2 + 4*s12*s13 + 4*s12*s14 + 2 *s12*s34 + s23*(4*s12 + 2*s13) + s24*(4*s12 + 2*s14)))
b40_qp_result=(-2*sumlin*(delta/s34)**2+rest/s34)/s134**2/s234**2
end function

function a40tilde_qp(s12,s13,s14,s23,s24,s34) result(a40tilde_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: a40tilde_qp_result,s134,s234,wt
s134=s13+s14+s34
s234=s23+s24+s34
wt=0e0_qp
wt = wt +   ( s13**3*s24**2 + s13**3*s24     *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*     s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*     s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*     s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13     *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*     s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12      + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3     *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*     s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*     s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*     s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*     s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*     s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234
wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*     s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2      - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*     s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*     s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*     s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*     s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*     s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*     s24*s12**2 )/s134
wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*     s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*     s14**2*s12 )/s134**2
wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*     s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*     s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12      - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*     s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*     s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24      + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12      + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*     s12**2 )/s234
wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*     s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*     s24**2*s12 )/s234**2
wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*     s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34      + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*     s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12      + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23     *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3

a40tilde_qp_result=wt/s13/s14/s23/s24/2e0_qp 
return
end function

function c40_qp(s12,s13,s14,s23,s24,s34) result(c40_qp_result)
type(series),intent(in):: s12,s13,s14,s23,s24,s34
type(series):: c40_qp_result,s123,s1234,s124,s134,s234,wt,y12,y123,y124,y13,y134,y14,y23,y234,y24,y34
s134=s13+s14+s34
s123=s23+s12+s13
s124=s12+s14+s24
s234=s23+s24+s34

s1234=s12+s13+s14+s23+s24+s34
y12=s12/s1234
y13=s13/s1234
y14=s14/s1234
y23=s23/s1234
y24=s24/s1234
y34=s34/s1234
y134=y13+y14+y34
y123=y23+y12+y13
y124=y12+y14+y24
y234=y23+y24+y34

wt=0e0_qp
wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) *       ( 2*y12*y13      *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )

wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) *       ( y12**2*      y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 +       y12*y23*y34      + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 -       y14**2*y23 - y14*y23**2 - y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) *       (  - y12**2      *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 -       y12*y23*y34      - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 +       y14**2*y23 + y14*y23**2 + y14*y23*y34 )
wt = wt + y23**(-1)*y34**(-1)*y234**(-2) *       (  - 2*y12*y23*y24 - 2      *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 -       2*y14*y24*y34 )
c40_qp_result= -wt/2.e0_qp/s1234**2
return
end function

end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_series_qp.f90 <==
! Isolated formal Laurent/Puiseux backend. No physical/native amplitude calls.
! Half indices represent powers T**(index/2). p2 is an EXCLUSIVE O(T**(p2/2)).
! Floating nonzero coefficients are never pruned by a small-value threshold.
! REAL128 arithmetic, including a computed zero, is NOT an analytic certificate.
module endpoint_series_qp
use iso_fortran_env, only: real128
use ieee_arithmetic, only: ieee_is_finite,ieee_value,ieee_quiet_nan
implicit none
private
integer,parameter,public :: qp=real128
integer,parameter :: infprec=huge(1)/8
integer,parameter,public :: series_degree_error=1,series_domain_error=2,series_grid_error=3, &
                            series_nonfinite_error=4,series_context_error=5
integer,public,protected :: series_status=0,series_min_ties=0
character(160),public,protected :: series_message=''
integer :: order2=32,generation=0
type,public :: series
 private
 real(qp),allocatable :: c(:) ! zero-based, exponent index lo2+i
 integer :: lo2=0,hi2=-1,p2=infprec,gen=-1
end type
public :: series_begin,series_ok,constant,monomial,monomial_half,coefficient,coefficient_half, &
          leading,valuation_half,precision_half,is_exact_zero,series_is_exact,minimum, &
          operator(+),operator(-),operator(*),operator(/),operator(**),assignment(=),sqrt,min
interface assignment(=)
 module procedure assign_sq,assign_si
end interface
interface constant
 module procedure constant_qp,constant_int
end interface
interface monomial
 module procedure monomial_qp
end interface
interface operator(+)
 module procedure add_ss,add_sq,add_qs,add_si,add_is
end interface
interface operator(-)
 module procedure neg_s,sub_ss,sub_sq,sub_qs,sub_si,sub_is
end interface
interface operator(*)
 module procedure mul_ss,mul_sq,mul_qs,mul_si,mul_is
end interface
interface operator(/)
 module procedure div_ss,div_sq,div_qs,div_si,div_is
end interface
interface operator(**)
 module procedure pow_si
end interface
interface sqrt
 module procedure sqrt_s
end interface
interface minimum
 module procedure minimum_pair,minimum_array
end interface
interface min
 module procedure minimum_pair
end interface
contains

subroutine series_begin(order)
integer,intent(in)::order
generation=generation+1;series_status=0;series_message='';series_min_ties=0
if(order<1.or.order>100000)then
 call fail(series_context_error,'series_begin requires 1<=order<=100000')
 return
endif
order2=2*order
end subroutine

logical function series_ok()
series_ok=series_status==0
end function

subroutine fail(code,message)
integer,intent(in)::code
character(*),intent(in)::message
if(series_status==0)then
 series_status=code;series_message=message
endif
end subroutine

logical function valid(a)
type(series),intent(in)::a
valid=.false.
if(series_status/=0)return
if(a%gen/=generation)then
 call fail(series_context_error,'Rebuild all series after series_begin; contexts cannot be mixed')
 return
endif
valid=.true.
end function

function empty_series(p2) result(a)
integer,intent(in),optional::p2
type(series)::a
a%gen=generation
if(present(p2))a%p2=p2
end function

integer function shifted_precision(p,k)result(out)
integer,intent(in)::p,k
out=infprec
if(p/=infprec)out=p+k
end function

subroutine normalize(a)
type(series),intent(inout)::a
real(qp),allocatable::tmp(:)
integer::i,first,last,last_allowed
if(series_status/=0)return
if(a%hi2<a%lo2)return
if(.not.all(ieee_is_finite(a%c)))then
 call fail(series_nonfinite_error,'Nonfinite series coefficient');return
endif
last_allowed=min(a%hi2,a%p2-1)-a%lo2
first=-1;last=-1
do i=0,last_allowed
 if(a%c(i)==0._qp)cycle
 if(first<0)first=i
 if(i-first>=order2)then
  a%p2=min(a%p2,a%lo2+i);exit
 endif
 last=i
enddo
if(first<0)then
 deallocate(a%c);a%lo2=0;a%hi2=-1;return
endif
allocate(tmp(0:last-first));tmp=a%c(first:last)
a%lo2=a%lo2+first;a%hi2=a%lo2+last-first
call move_alloc(tmp,a%c)
end subroutine

function constant_qp(value)result(a)
real(qp),intent(in)::value
type(series)::a
a=monomial_half(0,value)
end function

function constant_int(value)result(a)
integer,intent(in)::value
type(series)::a
a=monomial_half(0,real(value,qp))
end function

impure elemental subroutine assign_sq(a,value)
type(series),intent(out)::a
real(qp),intent(in)::value
a=constant_qp(value)
end subroutine

impure elemental subroutine assign_si(a,value)
type(series),intent(out)::a
integer,intent(in)::value
a=constant_int(value)
end subroutine

function monomial_qp(exponent,value)result(a)
integer,intent(in)::exponent
real(qp),intent(in),optional::value
type(series)::a
real(qp)::v
v=1._qp;if(present(value))v=value
a=monomial_half(2*exponent,v)
end function

function monomial_half(exponent2,value)result(a)
integer,intent(in)::exponent2
real(qp),intent(in),optional::value
type(series)::a
real(qp)::v
a=empty_series();v=1._qp;if(present(value))v=value
if(series_status/=0)return
if(.not.ieee_is_finite(v))then
 call fail(series_nonfinite_error,'Nonfinite constructor coefficient');return
endif
if(abs(exponent2)>=infprec/2)then
 call fail(series_grid_error,'Exponent outside supported integer range');return
endif
if(v==0._qp)return
a%lo2=exponent2;a%hi2=exponent2;allocate(a%c(0:0));a%c(0)=v
end function

logical function is_exact_zero(a)
type(series),intent(in)::a
is_exact_zero=.false.;if(.not.valid(a))return
is_exact_zero=a%hi2<a%lo2.and.a%p2==infprec
end function

logical function series_is_exact(a)
type(series),intent(in)::a
series_is_exact=.false.;if(.not.valid(a))return
series_is_exact=a%p2==infprec
end function

integer function precision_half(a)result(p)
type(series),intent(in)::a
p=-infprec;if(.not.valid(a))return
p=a%p2
end function

integer function valuation_half(a)result(v)
type(series),intent(in)::a
v=-infprec;if(.not.valid(a))return
if(a%hi2>=a%lo2)then
 v=a%lo2
else if(a%p2==infprec)then
 v=infprec
else
 call fail(series_degree_error,'Leading exponent is unknown at current truncation order')
endif
end function

subroutine leading(a,exponent2,value)
type(series),intent(in)::a
integer,intent(out)::exponent2
real(qp),intent(out)::value
value=ieee_value(0._qp,ieee_quiet_nan);exponent2=valuation_half(a)
if(series_status/=0)return
value=0._qp
if(a%hi2>=a%lo2)value=a%c(0)
end subroutine

function coefficient(a,exponent)result(value)
type(series),intent(in)::a
integer,intent(in)::exponent
real(qp)::value
value=coefficient_half(a,2*exponent)
end function

function coefficient_half(a,exponent2)result(value)
type(series),intent(in)::a
integer,intent(in)::exponent2
real(qp)::value
value=ieee_value(0._qp,ieee_quiet_nan)
if(.not.valid(a))return
if(exponent2>=a%p2)then
 call fail(series_degree_error,'Requested coefficient lies outside certified truncation precision');return
endif
value=0._qp
if(exponent2>=a%lo2.and.exponent2<=a%hi2)value=a%c(exponent2-a%lo2)
end function

function neg_s(a)result(z)
type(series),intent(in)::a
type(series)::z
z=empty_series();if(.not.valid(a))return
z=a;if(z%hi2>=z%lo2)z%c=-z%c
end function

function add_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
integer::lo,hi,i,e
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
z%p2=min(a%p2,b%p2)
if(a%hi2<a%lo2.and.b%hi2<b%lo2)return
lo=infprec;hi=-infprec
if(a%hi2>=a%lo2)then;lo=a%lo2;hi=a%hi2;endif
if(b%hi2>=b%lo2)then;lo=min(lo,b%lo2);hi=max(hi,b%hi2);endif
hi=min(hi,lo+order2-1,z%p2-1)
if(hi<lo)return
z%lo2=lo;z%hi2=hi;allocate(z%c(0:hi-lo));z%c=0
do i=0,a%hi2-a%lo2
 e=a%lo2+i
 if(a%c(i)==0._qp)cycle
 if(e>hi)then;z%p2=min(z%p2,e)
 else if(e>=lo)then;z%c(e-lo)=z%c(e-lo)+a%c(i)
 endif
enddo
do i=0,b%hi2-b%lo2
 e=b%lo2+i
 if(b%c(i)==0._qp)cycle
 if(e>hi)then;z%p2=min(z%p2,e)
 else if(e>=lo)then;z%c(e-lo)=z%c(e-lo)+b%c(i)
 endif
enddo
call normalize(z)
end function

function sub_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
z=add_ss(a,neg_s(b))
end function

function mul_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
integer::v,w,hi,i,j,e
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
if(is_exact_zero(a).or.is_exact_zero(b))return
v=a%p2;w=b%p2
if(a%hi2>=a%lo2)v=a%lo2
if(b%hi2>=b%lo2)w=b%lo2
z%p2=min(shifted_precision(a%p2,w),shifted_precision(b%p2,v))
if(a%hi2<a%lo2.or.b%hi2<b%lo2)return
z%lo2=v+w;hi=min(a%hi2+b%hi2,z%lo2+order2-1,z%p2-1)
if(hi<z%lo2)then;z%lo2=0;return;endif
z%hi2=hi;allocate(z%c(0:hi-z%lo2));z%c=0
do i=0,a%hi2-a%lo2
 if(a%c(i)==0._qp)cycle
 do j=0,b%hi2-b%lo2
  if(b%c(j)==0._qp)cycle
  e=v+w+i+j
  if(e>hi)then
   z%p2=min(z%p2,e)
  else
   z%c(e-z%lo2)=z%c(e-z%lo2)+a%c(i)*b%c(j)
  endif
 enddo
enddo
call normalize(z)
end function

function inverse_s(a)result(z)
type(series),intent(in)::a
type(series)::z
integer::v,span,n,j
real(qp)::value
z=empty_series();v=valuation_half(a);if(series_status/=0)return
if(v==infprec)then;call fail(series_domain_error,'Division by exact zero series');return;endif
if(a%hi2==a%lo2)then
 z=monomial_half(-v,1/a%c(0));z%p2=shifted_precision(a%p2,-2*v);return
endif
span=min(order2,a%p2-v);z%lo2=-v;z%hi2=-v+span-1;z%p2=-v+span
allocate(z%c(0:span-1));z%c=0;z%c(0)=1/a%c(0)
do n=1,span-1
 value=0
 do j=1,min(n,a%hi2-v)
  if(a%c(j)/=0._qp)value=value+a%c(j)*z%c(n-j)
 enddo
 z%c(n)=-value/a%c(0)
enddo
call normalize(z)
end function

function div_ss(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z
z=mul_ss(a,inverse_s(b))
end function

function sqrt_s(a)result(z)
type(series),intent(in)::a
type(series)::z
integer::v,span,n,j
real(qp)::value,root
z=empty_series();if(.not.valid(a))return
if(is_exact_zero(a))return
v=valuation_half(a);if(series_status/=0)return
if(mod(v,2)/=0)then
 call fail(series_grid_error,'Square root requires quarter-integer exponent: unsupported grid');return
endif
if(a%c(0)<=0._qp)then
 call fail(series_domain_error,'Square root requires a positive numerical leading coefficient');return
endif
root=sqrt(a%c(0))
if(a%hi2==a%lo2)then
 z=monomial_half(v/2,root);z%p2=shifted_precision(a%p2,-v/2);return
endif
span=min(order2,a%p2-v);z%lo2=v/2;z%hi2=v/2+span-1;z%p2=v/2+span
allocate(z%c(0:span-1));z%c=0;z%c(0)=1
do n=1,span-1
 value=0
 if(n<=a%hi2-v)value=a%c(n)/a%c(0)
 do j=1,n-1
  value=value-z%c(j)*z%c(n-j)
 enddo
 z%c(n)=value/2
enddo
z%c=z%c*root
call normalize(z)
end function

function pow_si(a,power)result(z)
type(series),intent(in)::a
integer,intent(in)::power
type(series)::z,b
integer::n
z=empty_series();if(.not.valid(a))return
if(power==-huge(power)-1)then;call fail(series_domain_error,'Integer power overflow');return;endif
n=abs(power);b=a;if(power<0)b=inverse_s(a)
z=constant(1)
do while(n>0.and.series_status==0)
 if(mod(n,2)==1)z=mul_ss(z,b)
 n=n/2;if(n>0)b=mul_ss(b,b)
enddo
end function

function minimum_pair(a,b)result(z)
type(series),intent(in)::a,b
type(series)::z,d
z=empty_series();if(.not.valid(a))return
if(.not.valid(b))return
d=sub_ss(a,b);if(series_status/=0)return
z=a
if(d%hi2>=d%lo2)then
 if(d%c(0)>0._qp)z=b
else if(d%p2/=infprec)then
 series_min_ties=series_min_ties+1
 z%p2=min(z%p2,b%p2,d%p2);call normalize(z)
endif
end function

function minimum_array(a)result(z)
type(series),intent(in)::a(:)
type(series)::z
integer::i
z=empty_series()
if(size(a)==0)then;call fail(series_domain_error,'Empty series minimum');return;endif
z=a(1)
do i=2,size(a)
 z=minimum_pair(z,a(i));if(series_status/=0)return
enddo
end function

! Scalar wrappers keep all coefficients in REAL128; default-real overloads
! are deliberately absent, so accidental low-precision literals fail to build.
function add_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=add_ss(a,constant(b))
end function
function add_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=add_ss(constant(a),b)
end function
function add_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=add_ss(a,constant(b))
end function
function add_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=add_ss(constant(a),b)
end function
function sub_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=sub_ss(a,constant(b))
end function
function sub_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=sub_ss(constant(a),b)
end function
function sub_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=sub_ss(a,constant(b))
end function
function sub_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=sub_ss(constant(a),b)
end function
function mul_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=mul_ss(a,constant(b))
end function
function mul_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=mul_ss(constant(a),b)
end function
function mul_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=mul_ss(a,constant(b))
end function
function mul_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=mul_ss(constant(a),b)
end function
function div_sq(a,b)result(z)
type(series),intent(in)::a
real(qp),intent(in)::b
type(series)::z
z=div_ss(a,constant(b))
end function
function div_qs(a,b)result(z)
real(qp),intent(in)::a
type(series),intent(in)::b
type(series)::z
z=div_ss(constant(a),b)
end function
function div_si(a,b)result(z)
type(series),intent(in)::a
integer,intent(in)::b
type(series)::z
z=div_ss(a,constant(b))
end function
function div_is(a,b)result(z)
integer,intent(in)::a
type(series),intent(in)::b
type(series)::z
z=div_ss(constant(a),b)
end function
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_taylor_algebra_qp.f90 <==
! Pure algebra for certified square-root-coordinate Taylor jets.
! No endpoint, physics, sampling, or finite-cut evaluation is performed here.
! Coefficients are REAL128 diagnostics, not exact arithmetic certificates.
module endpoint_taylor_algebra_qp
use iso_fortran_env, only: real128
use, intrinsic :: ieee_arithmetic, only: ieee_is_finite, ieee_value, ieee_quiet_nan
implicit none
private
integer, parameter :: qp=real128
integer, parameter, public :: mellin_degree=4
public :: build_mellin_jet, contract_mellin_polynomial
contains

! Input arrays are ordinary T coefficients, including their Taylor factorials.
! Output: N(T)*d(T)**xi*t(T)**zeta =
! exp(xi*logd0+zeta*logt0) * sum_k T**k Q(k,xi,zeta).
! Q(k,r,s) is the coefficient of xi**r*zeta**s, with r+s<=k.
! status 1: nonfinite input/output; 2: nonpositive d0 or t0.
subroutine build_mellin_jet(ncoef,dcoef,tcoef,Q,logd0,logt0,status)
real(qp), intent(in) :: ncoef(0:4),dcoef(0:4),tcoef(0:4)
real(qp), intent(out) :: Q(0:4,0:4,0:4),logd0,logt0
integer, intent(out) :: status
real(qp) :: ld(0:4),lt(0:4),ex(0:4,0:4,0:4),nan
integer :: k,j,r,s,a
nan=ieee_value(0._qp,ieee_quiet_nan)
Q=nan;logd0=nan;logt0=nan;status=0
if (.not.all(ieee_is_finite(ncoef)).or..not.all(ieee_is_finite(dcoef)).or. &
    .not.all(ieee_is_finite(tcoef))) then
 status=1;return
endif
if (dcoef(0)<=0._qp.or.tcoef(0)<=0._qp) then
 status=2;return
endif
ld=0;lt=0
logd0=log(dcoef(0));logt0=log(tcoef(0))
! From d'=d*(log d)': no finite difference and no small-coefficient clipping.
do k=1,4
 ld(k)=real(k,qp)*dcoef(k)
 lt(k)=real(k,qp)*tcoef(k)
 do j=1,k-1
  ld(k)=ld(k)-real(j,qp)*ld(j)*dcoef(k-j)
  lt(k)=lt(k)-real(j,qp)*lt(j)*tcoef(k-j)
 enddo
 ld(k)=ld(k)/(real(k,qp)*dcoef(0))
 lt(k)=lt(k)/(real(k,qp)*tcoef(0))
enddo
! E'= (xi*(log d)' + zeta*(log t)') E.
ex=0;ex(0,0,0)=1
do k=1,4
 do j=1,k
  do r=0,k-j
   do s=0,k-j-r
    ex(k,r+1,s)=ex(k,r+1,s)+real(j,qp)*ld(j)*ex(k-j,r,s)/real(k,qp)
    ex(k,r,s+1)=ex(k,r,s+1)+real(j,qp)*lt(j)*ex(k-j,r,s)/real(k,qp)
   enddo
  enddo
 enddo
enddo
Q=0
do k=0,4
 do a=0,k
  do r=0,k-a
   do s=0,k-a-r
    Q(k,r,s)=Q(k,r,s)+ncoef(a)*ex(k-a,r,s)
   enddo
  enddo
 enddo
enddo
if (.not.all(ieee_is_finite(Q)).or..not.ieee_is_finite(logd0).or. &
    .not.ieee_is_finite(logt0)) then
 status=1;Q=nan;logd0=nan;logt0=nan
endif
end subroutine

pure real(qp) function factorial(n) result(v)
integer, intent(in) :: n
integer :: j
v=1
do j=2,n
 v=v*real(j,qp)
enddo
end function

! Total-degree-truncated bivariate multiplication. The highest needed total
! degree equals the number of homogeneous poles (<=4), regardless of how many
! shifted, analytic inverse factors are present.
subroutine multiply_polynomials(a,b,c,degree)
real(qp), intent(in) :: a(0:4,0:4),b(0:4,0:4)
real(qp), intent(out) :: c(0:4,0:4)
integer, intent(in) :: degree
integer :: r,s,i,j
c=0
do r=0,degree
 do s=0,degree-r
  do i=0,r
   do j=0,s
    c(r,s)=c(r,s)+a(i,j)*b(r-i,s-j)
   enddo
  enddo
 enddo
enddo
end subroutine

! values(p) = [zeta**(-p)] CT_xi {
!   poly(xi,zeta)*exp(ld*xi+lt*zeta)
!   / product_i(alpha(i)+D(i)*xi+B(i)*zeta) }, p=0,...,4.
! alpha=0 gives a genuine homogeneous pole; positive alpha includes 1/2.
! Signed integer D/B are allowed. Exact alpha==0 selects the pole; no epsilon.
! poly contains coefficients, not derivatives. Entries r+s>4 are immaterial.
! status 1: nonfinite; 3: shape mismatch; 4: invalid/unregulated denominator;
! 5: more than four homogeneous poles (higher Taylor data would be necessary).
subroutine contract_mellin_polynomial(poly,ld,lt,D,B,alpha,values,status)
real(qp), intent(in) :: poly(0:4,0:4),ld,lt,alpha(:)
integer, intent(in) :: D(:),B(:)
real(qp), intent(out) :: values(0:4)
integer, intent(out) :: status
real(qp) :: analytic(0:4,0:4),ex(0:4,0:4),factor(0:4,0:4),tmp(0:4,0:4)
real(qp) :: mixed(0:4),work(0:4),pre,ck,nan
integer :: n,m,degree,i,r,s,k,j,p,q
nan=ieee_value(0._qp,ieee_quiet_nan);values=nan;status=0
if (size(D)/=size(B).or.size(D)/=size(alpha)) then
 status=3;return
endif
if (.not.all(ieee_is_finite(poly)).or..not.ieee_is_finite(ld).or. &
    .not.ieee_is_finite(lt).or..not.all(ieee_is_finite(alpha))) then
 status=1;return
endif
n=0;m=0;pre=1
do i=1,size(D)
 if (alpha(i)<0._qp) then
  status=4;return
 endif
 if (alpha(i)==0._qp) then
  if (B(i)==0) then
   if (D(i)==0) then
    status=4;return
   endif
   n=n+1;pre=pre/real(D(i),qp)
  else
   m=m+1
  endif
 endif
enddo
degree=n+m
if (degree>4) then
 status=5;return
endif
ex=0
do r=0,degree
 do s=0,degree-r
  ex(r,s)=ld**r*lt**s/factorial(r)/factorial(s)
 enddo
enddo
call multiply_polynomials(poly,ex,analytic,degree)
do i=1,size(D)
 if (alpha(i)==0._qp) cycle
 factor=0
 do r=0,degree
  do s=0,degree-r
   factor(r,s)=factorial(r+s)/factorial(r)/factorial(s)* &
     (-real(D(i),qp))**r*(-real(B(i),qp))**s/alpha(i)**(r+s+1)
  enddo
 enddo
 call multiply_polynomials(analytic,factor,tmp,degree)
 analytic=tmp
enddo
! Mixed factors have xi**k*zeta**(-m-k); collect their xi coefficients.
mixed=0;mixed(0)=1
do i=1,size(D)
 if (alpha(i)/=0._qp.or.B(i)==0) cycle
 work=0
 do k=0,n
  ck=(-real(D(i),qp))**k/real(B(i),qp)**(k+1)
  do j=0,n-k
   work(j+k)=work(j+k)+mixed(j)*ck
  enddo
 enddo
 mixed=work
enddo
values=0
do p=0,4
 do k=0,n
  q=m+k-p
  if (q<0) cycle
  values(p)=values(p)+pre*mixed(k)*analytic(n-k,q)
 enddo
enddo
if (.not.all(ieee_is_finite(values))) then
 status=1;values=nan
endif
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/full_soft_fan_reference_qp.f90 <==
! Complete auxiliary R on every retained chart, with every endpoint partner.
! The companion is constructed separately over exactly this same reference.
module full_soft_fan_reference_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_contact_qp,only:fanE,fanD
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
integer,parameter::qp=real128
public::full_soft_chart,full_soft_family
contains
function log1p_exact_series(a) result(v)
real(qp),intent(in)::a
real(qp)::v,t,z
integer::k
if(a>.01_qp)then
 v=log(1+a);return
endif
v=0;t=a
do k=1,80
 z=t/k;v=v+z
 if(abs(z)<epsilon(1._qp)*abs(v))exit
 t=-t*a
enddo
end function

subroutine full_soft_chart(x,chart,key,scale,kappa,local,status,part0,part1,born_power)
real(qp),intent(in)::x(5),scale,kappa
integer,intent(in)::chart,key
real(qp),intent(out)::local(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::part0(0:4),part1(0:4)
integer,intent(in),optional::born_power
real(qp)::poly(0:4,0:4),vals0(0:4),vals1(0:4),beta(5),alpha(5),ld,lt,fac,a,w,L
integer::D(5),B(5),EW(5),EA(5),ids(5),n0,n1,j,r
logical::i0(5),i1(5),z1(5),left(5)
status=0;local=0;vals0=0;vals1=0
if(any(x<=0).or.any(x>=1).or.chart<1.or.chart>289.or.key<1.or.key>4.or.scale<=0)then
 status=7;return
endif
EW=fanE(4,:,chart);EA=fanE(5,:,chart)
! A monomial V^k belongs in the full forest, including its vanishing
! endpoint faces; it cannot be multiplied onto already integrated blocks.
if(present(born_power))then
 if(born_power<0)then
  status=10;return
 endif
 EW=EW+2*born_power*fanE(1,:,chart)
endif
D=fanD(:,key,chart);B=fanE(1,:,chart)+fanE(2,:,chart)
beta=real(EA,qp)/2;i0=EW==0.and.EA==0;i1=EW==0;z1=i1.and..not.i0
w=product(x**EW);a=product(x**EA);L=log1p_exact_series(a)
! I0. When Z1 is nonempty, the entire remaining mixed difference
! reduces exactly to (1+a)^(xi-1)-1. Expand it directly, avoiding
! cancellation of two almost equal Laurent kernels at small a.
poly=0
if(any(z1))then
 poly(0,0)=-a/(1+a)
else
 poly(0,0)=1/(1+a)
endif
fac=1/(1+a)
do r=1,4
 fac=fac*L/r;poly(r,0)=fac
enddo
left=.not.i0
ld=-log(scale)+sum(real(D,qp)*log(x),mask=left)
lt=-log(2._qp)+sum(real(B,qp)*log(x),mask=left)
n0=count(i0);ids(:n0)=pack([(j,j=1,5)],i0);alpha=0
call contract_mellin_polynomial(poly,ld,lt,D(ids(:n0)),B(ids(:n0)),alpha(:n0),vals0,status)
if(status/=0)return
fac=kappa*sqrt(w)*product(pack(x**(beta-1),left));vals0=fac*vals0
! I1. Every Z1 axis is analytically integrated with its positive beta.
! This is the required companion to the I0 angular difference.
if(any(z1))then
 poly=0;poly(0,0)=1;left=.not.i1
 ld=-log(scale)+sum(real(D,qp)*log(x),mask=left)
 lt=-log(2._qp)+sum(real(B,qp)*log(x),mask=left)
 n1=count(i1);ids(:n1)=pack([(j,j=1,5)],i1);alpha(:n1)=beta(ids(:n1))
 call contract_mellin_polynomial(poly,ld,lt,D(ids(:n1)),B(ids(:n1)),alpha(:n1),vals1,status)
 if(status/=0)return
 fac=kappa*sqrt(w)*product(pack(x**(beta-1),left));vals1=fac*vals1
endif
local=vals0+vals1
if(present(part0))part0=vals0
if(present(part1))part1=vals1
if(.not.all(ieee_is_finite(local)))status=9
end subroutine

subroutine full_soft_family(x,branch,local,status,ledger_unit,sample_index,born_polynomial,lowest_even_extension,middle_root_family)
real(qp),intent(in)::x(5)
integer,intent(in)::branch
real(qp),intent(out)::local(0:4)
integer,intent(out)::status
integer,intent(in),optional::ledger_unit,sample_index
logical,intent(in),optional::born_polynomial
logical,intent(in),optional::lowest_even_extension
logical,intent(in),optional::middle_root_family
real(qp)::scale,v(0:4),v0(0:4),v1(0:4),coefficient(0:2)
integer::first,last,c,q,key,sg,mask0,mask1,j,idx,k,kmax,effective_w(5),expected_D(5)
local=0;status=0
if(any(branch==[27,29,31,33]))then
 first=19;last=94;scale=8
else if(any(branch==[58,59,70,71]))then
 first=95;last=289;scale=16
else
 return
endif
idx=0;if(present(sample_index))idx=sample_index
kmax=0;coefficient=[144._qp,-72._qp,18._qp]
if(present(born_polynomial))then
 if(born_polynomial.and.first==19)kmax=2
endif
do c=first,last
 do q=0,3
  if(first==19)then
   if(q/=0.and.q/=3)cycle
  else
   if(any(branch==[58,71]))then
    if(q/=1.and.q/=2)cycle
   else
    if(q/=0.and.q/=3)cycle
   endif
  endif
  if(present(lowest_even_extension))then
   if(lowest_even_extension.and.first==95.and.mod(q,2)==1)then
    if(.not.any(c==[101,107,109,124,173,174,212,213,225,232,238,240,260,269,278,281,283]))cycle
   endif
  endif
  sg=2*mod(branch,2)-1
  if(q==1.or.q==2)sg=-sg
  if(mod(branch/12,2)==1)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  if(present(middle_root_family))then
   if(middle_root_family.and.first==19)then
    expected_D=fanE(2,:,c)+fanE(3,:,c)+fanE(4,:,c)
    if(mod(q,2)==1)expected_D=expected_D-fanE(5,:,c)
    if(any(fanD(:,key,c)/=expected_D))cycle
   endif
  endif
  do k=0,kmax
   call full_soft_chart(x,c,key,scale,coefficient(k),v,status,v0,v1,born_power=k)
   if(status/=0)return
   local=local+v
   if(present(ledger_unit))then
    mask0=0;mask1=0;effective_w=fanE(4,:,c)+2*k*fanE(1,:,c)
    do j=1,5
     if(effective_w(j)==0)then
      mask1=ibset(mask1,j-1)
      if(fanE(5,j,c)==0)mask0=ibset(mask0,j-1)
     endif
    enddo
    ! Existing k0 ledger format retained; a polynomial ledger includes k.
    if(kmax==0)then
     write(ledger_unit,'(5(I6,1X),10(ES47.36E4,1X))')idx,branch,c,q,mask0,v0,v1
    else
     write(ledger_unit,'(6(I6,1X),10(ES47.36E4,1X))')idx,branch,c,q,mask0,k,v0,v1
    endif
   endif
  enddo
 enddo
enddo
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_finite_v_moments.py <==
"""Independent finite-V polynomial extension of the full-fan soft reference.

The power-k term uses EW'=EW+2*k*EV. Its integral has kappa=1;
the caller applies (144,-72,18), external 1/pi, and one fixed branch lift.
No physical kernel or production module is modified.
"""
from pathlib import Path
from math import factorial,comb
import json
import mpmath as mp
from fullfan_soft_reference_moments import partial_fractions,multiindices,poly_mul,contract,local_blocks5
ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'checks/endpoint-allaxes/fullfan-finite-V-reference'
MFILE=OUT/'moments.json'

def effective_E(E,power):
 if power not in(0,1,2):raise ValueError('Frozen polynomial powers are 0,1,2')
 answer=[list(row)for row in E]
 answer[3]=[w+2*power*v for w,v in zip(E[3],E[0])]
 return answer

def required_nodes(fan):
 return sorted({w for parent in('middle','lowest')for row in fan[parent]for power in range(3)for w,a in zip(effective_E(row['E'],power)[3],row['E'][4])if a})

def compute_moments(nodes,dps=50):
 with mp.workdps(dps):
  answer={}
  for w in nodes:
   A=mp.mpf(w+1)/2
   for k in range(5):
    for b in range(5-k):
     f=lambda z:z**k*mp.exp(-A*z)/(1+mp.exp(-z))*mp.log1p(mp.exp(-z))**b
     value=(-1)**k*mp.quad(f,[0,1,4,16,mp.inf])/(factorial(k)*factorial(b))
     answer[f'{w},{k},{b}']=mp.nstr(value,dps)
  return answer

def angular_polynomial(E,D,B,moments):
 W,A=E[3],E[4]
 if any(a not in(0,1)for a in A)or any(w<0 or int(w)!=w for w in W):raise ValueError('Invalid exponent set')
 axes=[j for j in range(5)if A[j]]
 if not axes:raise ValueError('Angular monomial has no axis')
 z0=sum(w==0 and a==0 for w,a in zip(W,A));poly={}
 for rr in multiindices(len(axes),z0):
  n=sum(rr);counts=[0]*(max(W[j]for j in axes)+1);powers={(0,0):(-1)**n}
  for j,r in zip(axes,rr):
   counts[W[j]]+=r+1
   factor={(i,r-i):comb(r,i)*D[j]**i*B[j]**(r-i)for i in range(r+1)}
   powers=poly_mul(powers,factor,z0)
  for beta in range(z0-n+1):
   c=mp.mpf(0)
   for l,k,v in partial_fractions(tuple(counts)):
    if k-1+beta>4:raise AssertionError('Moment degree exceeded')
    c+=mp.mpf(v.numerator)/v.denominator*(-1)**(k-1)*mp.mpf(moments[f'{l},{k-1},{beta}'])
   for(i,j),v in powers.items():poly[i+beta,j]=poly.get((i+beta,j),0)+v*c
 return poly

def integrated5(E,D,B,scale,moments,power=0):
 E=effective_E(E,power);p=angular_polynomial(E,D,B,moments)
 axes=[j for j in range(5)if E[4][j]==0]
 return contract(p,-mp.log(scale),-mp.log(2),[D[j]for j in axes],[B[j]for j in axes],[mp.mpf(E[3][j])/2 for j in axes])


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_soft_reference_moments.py <==
"""Exact angular Mellin polynomial for the globally pulled-back soft reference.

M(A,xi)=int_0^1 t^(A-1)(1+t)^(xi-1)dt, A=1/2,1,3/2.
Finite partial fractions avoid divided differences between nearly equal nodes.
"""
from pathlib import Path
from fractions import Fraction
from functools import lru_cache
from itertools import product
from math import comb,factorial
import json
import mpmath as mp
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'checks/endpoint-allaxes/fullfan-soft-reference';MFILE=OUT/'moments.json'

def compute_moments(dps=50):
 with mp.workdps(dps):
  answer={}
  for w in range(3):
   A=mp.mpf(w+1)/2
   for k in range(5):
    for b in range(5-k):
     f=lambda z:z**k*mp.exp(-A*z)/(1+mp.exp(-z))*mp.log1p(mp.exp(-z))**b
     value=(-1)**k*mp.quad(f,[0,1,4,16,mp.inf])/(factorial(k)*factorial(b));answer[f'{w},{k},{b}']=mp.nstr(value,dps)
  return answer

@lru_cache(None)
def partial_fractions(counts):
 """1/prod(n+A_l)^p_l = sum C_lk/(n+A_l)^k; exact rational C."""
 out=[]
 for l,p in enumerate(counts):
  if not p:continue
  coeff=[Fraction(1)]+[Fraction(0)]*(p-1)
  for h,q in enumerate(counts):
   if h==l or not q:continue
   gap=Fraction(h-l,2);factor=[(-1)**j*comb(q+j-1,j)/gap**(q+j) for j in range(p)]
   coeff=[sum(coeff[i]*factor[j-i]for i in range(j+1))for j in range(p)]
  out.extend((l,p-j,v)for j,v in enumerate(coeff)if v)
 return tuple(out)

def multiindices(n,degree):
 if n==0:
  yield ();return
 for i in range(degree+1):
  for tail in multiindices(n-1,degree-i):yield(i,)+tail

def poly_mul(a,b,degree=4):
 out={}
 for (i,j),v in a.items():
  for(k,l),w in b.items():
   if i+j+k+l<=degree:out[i+k,j+l]=out.get((i+k,j+l),0)+v*w
 return out

def angular_polynomial(E,D,B,moments):
 """Return total-degree-z0 angular polynomial; remaining factors have a=0."""
 W,A=E[3],E[4]
 if any(v not in(0,1)for v in A)or any(v not in(0,1,2)for v in W):raise ValueError('Uncertified exponent set')
 axes=[j for j in range(5)if A[j]];z0=sum(w==0 and a==0 for w,a in zip(W,A));poly={}
 for rr in multiindices(len(axes),z0):
  n=sum(rr);counts=[0,0,0];powers={(0,0):(-1)**n}
  for j,r in zip(axes,rr):
   counts[W[j]]+=r+1;factor={(i,r-i):comb(r,i)*D[j]**i*B[j]**(r-i)for i in range(r+1)};powers=poly_mul(powers,factor,z0)
  for beta in range(z0-n+1):
   c=mp.mpf(0)
   for l,k,v in partial_fractions(tuple(counts)):
    if k-1+beta>4:raise AssertionError('Moment degree exceeded')
    c+=mp.mpf(v.numerator)/v.denominator*(-1)**(k-1)*mp.mpf(moments[f'{l},{k-1},{beta}'])
   for(i,j),v in powers.items():poly[i+beta,j]=poly.get((i+beta,j),0)+v*c
 return poly

def contract(poly,ld,lt,D,B,alpha):
 """Independent ordered CT_xi then Laurent_zeta polynomial contraction."""
 pure=sum(a==0 and b==0 for a,b in zip(alpha,B));mixed=sum(a==0 and b!=0 for a,b in zip(alpha,B));degree=pure+mixed
 if degree>4:raise ValueError('More than four homogeneous poles')
 ex={(i,j):ld**i*lt**j/(factorial(i)*factorial(j))for i in range(degree+1)for j in range(degree+1-i)};p=poly_mul(poly,ex,degree);pre=mp.mpf(1);mix=[mp.mpf(1)]+[mp.mpf(0)]*pure
 for d,b,a in zip(D,B,alpha):
  if a>0:
   fact={(i,j):comb(i+j,i)*(-d)**i*(-b)**j/a**(i+j+1)for i in range(degree+1)for j in range(degree+1-i)};p=poly_mul(p,fact,degree)
  elif b==0:
   if d==0:raise ValueError('Unregulated pole')
   pre/=d
  else:
   mix=[sum(mix[j]*mp.mpf(-d)**(k-j)/mp.mpf(b)**(k-j+1)for j in range(k+1))for k in range(pure+1)]
 return tuple(pre*mp.fsum(mix[k]*p.get((pure-k,mixed+k-pole),0)for k in range(pure+1)if mixed+k-pole>=0)for pole in range(5))

def integrated5(E,D,B,scale,moments):
 p=angular_polynomial(E,D,B,moments);axes=[j for j in range(5)if E[4][j]==0]
 return contract(p,-mp.log(scale),-mp.log(2),[D[j]for j in axes],[B[j]for j in axes],[mp.mpf(E[3][j])/2 for j in axes])

def local_blocks5(x,E,D,B,scale,kappa=1):
 """Unnormalized x-density blocks. External full 32prod(u)/pi not included."""
 W,A=E[3],E[4];rootW=mp.fprod(v**(mp.mpf(w)/2)for v,w in zip(x,W));angle=mp.fprod(v**a for v,a in zip(x,A));z0=[j for j in range(5)if W[j]==0 and A[j]==0];z1=[j for j in range(5)if W[j]==0 and A[j]>0];blocks={}
 for faces in ([z0,z0+z1]if z1 else[z0]):
  rest=[j for j in range(5)if j not in faces];ld=-mp.log(scale)+sum(D[j]*mp.log(x[j])for j in rest);lt=-mp.log(2)+sum(B[j]*mp.log(x[j])for j in rest);alpha=[mp.mpf(A[j])/2 for j in faces];denD=[D[j]for j in faces];denB=[B[j]for j in faces];pref=kappa*rootW*mp.fprod(x[j]**(mp.mpf(A[j])/2-1)for j in rest)
  if faces==z0:
   a=contract({(0,0):mp.mpf(1)},ld+mp.log1p(angle),lt,denD,denB,alpha);v=tuple(t/(1+angle)for t in a)
   if z1:v=tuple(t-s for t,s in zip(v,contract({(0,0):mp.mpf(1)},ld,lt,denD,denB,alpha)))
  else:v=contract({(0,0):mp.mpf(1)},ld,lt,denD,denB,alpha)
  blocks[sum(1<<j for j in faces)]=tuple(pref*t for t in v)
 return blocks

if __name__=='__main__':
 import time
 start=time.monotonic();OUT.mkdir(exist_ok=True)
 for dps in(35,50):
  data={'definition':'M(A,xi) mixed Taylor coefficients; A=(w+1)/2','normalization':'m[w,k,b]=int_0^1 t^((w+1)/2-1)/(1+t) log(t)^k log(1+t)^b dt/(k!b!)','dps':dps,'moments':compute_moments(dps),'seconds':time.monotonic()-start};(OUT/f'moments-d{dps}.json').write_text(json.dumps(data,indent=2)+'\n');print(dps,data['seconds'],flush=True)
  if dps==50:MFILE.write_text(json.dumps(data,indent=2)+'\n')


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/general_mid_axis_log_control_qp.f90 <==
! NEW ISOLATED target3/4. Simultaneous E-column,D,u permutation; physical labels unchanged.
! ISOLATED MID diagnostic: complete unweighted native-minus-all-local log arc.
! The native weighted arc is NOT asserted to be a certified joint endpoint jet.
! Raw centred values are diagnostic only; no density, global, or LOW alteration.
module general_mid_axis_log_control_qp
use endpoint_series_qp,only:qp
use positive_native_u4_log_jet_qp,only:native_u4_chart_jet
use endpoint_contact_qp,only:fanE,fanD
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
implicit none
private
public::complete_mid_axis_log_control,mid_auxiliary_axis_jet,mid_angle_axis_jet
logical,parameter,public::mid_joint_endpoint_certified=.false.
contains
function stable_log1p(a)result(y)
real(qp),intent(in)::a
real(qp)::y,t
integer::i
if(a>=.01_qp)then
 y=log(1+a);return
endif
y=0;t=a
do i=1,24
 y=y+t/i;t=-t*a
enddo
end function
subroutine mid_auxiliary_axis_jet(point,target,groups,status)
real(qp),intent(in)::point(5)
integer,intent(in)::target
real(qp)::u(5)
integer::perm(5)
real(qp),intent(out)::groups(0:4,0:3,3)
integer,intent(out)::status
real(qp)::alpha(5),poly(0:4,0:4),sub(0:4,0:4),vec(0:4,0:3)
real(qp)::w,a,n1,kap(0:2),c0,c3,A3,lam,phi(0:4),La,ra,Kangle
integer::chart,q,key,E(5,5),D(5),B(5),EW(5),EA(5),R(5),p(5),j,k,mask0,mask1,mask,ii,jj,h
logical::z1
! groups: scoped positive soft; FULL76 ratio (includes c34/c35 I19); angle I3.
groups=0;status=0;kap=[144._qp,-72._qp,18._qp]
if(target/=3.and.target/=4)then
 status=2;return
endif
perm=[1,2,3,4,5]
if(target==3)perm=[1,2,4,3,5]
u=point(perm)
if(any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
! Full frozen positive-root source with all three Born powers and both quarters.
do chart=19,94
 E=fanE(:,perm,chart);EA=E(5,:);B=E(1,:)+E(2,:);alpha=real(EA,qp)/2
 if(EA(4)/=0)cycle
 do q=0,1 ! q=0,1 here denotes even/odd positive-root parity, physical q0/q3.
  key=2+2*q;D=fanD(perm,key,chart)
  if(any(D/=E(2,:)+E(3,:)+E(4,:)-q*EA))cycle
  do k=0,2
   EW=E(4,:)+2*k*E(1,:)
   if(EW(4)/=1)cycle
   mask0=0;mask1=0;w=1;a=1
   do j=1,5
    if(EW(j)==0)then
     mask1=ibset(mask1,j-1)
     if(EA(j)==0)mask0=ibset(mask0,j-1)
    endif
    if(j/=4)then
     w=w*u(j)**EW(j);a=a*u(j)**(2*EA(j))
    endif
   enddo
   z1=mask0/=mask1
   ! 4 active labels out of 24; factor is applied once, not to poles later.
   n1=kap(k)*w/6
   call first_jet_polynomial(0._qp,n1,.125_qp,0._qp,.5_qp,0._qp,sub,status)
   if(status/=0)return
   ! Keep the angular endpoint difference before multiplying the regulator
   ! exponential. This avoids subtracting O(1) polynomials to recover O(a).
   La=stable_log1p(a);phi(0)=1/(1+a)
   do ii=1,4
    phi(ii)=phi(ii-1)*La/ii
   enddo
   if(z1)phi(0)=-a/(1+a)
   poly=0
   do ii=0,4
    do jj=0,4-ii
     do h=0,ii
      poly(ii,jj)=poly(ii,jj)+sub(ii-h,jj)*phi(h)
     enddo
    enddo
   enddo
   call contract_log_jet(u,alpha,D,B,mask0,poly,vec,status)
   if(status/=0)return
   groups(:,:,1)=groups(:,:,1)+vec
   if(z1)then
    call contract_log_jet(u,alpha,D,B,mask1,sub,vec,status)
    if(status/=0)return
    groups(:,:,1)=groups(:,:,1)+vec
   endif
  enddo
 enddo
enddo
! h(Q)=-48 sqrt(Q)/(1+sqrt(Q))^2. Actual negative-root D is retained.
! The original source is reciprocal in Q. Every cone is included once.
do chart=19,94
 E=fanE(:,perm,chart);EA=E(5,:);B=E(1,:)+E(2,:);R=E(3,:)-E(1,:)-E(2,:)
 if(all(R>=0))then
  p=E(4,:)-E(2,:);D=E(3,:)+E(4,:)
 else if(all(R<=0))then
  p=E(1,:)+E(4,:)-E(3,:);D=E(1,:)+E(2,:)+E(4,:)
 else
  status=701;return
 endif
 if(any(D/=fanD(perm,1,chart)))then
  status=702;return
 endif
 if(all(p<=0))p=-p
 if(any(p<0).or.any(p>1).or..not.any(p>0))then
  status=703;return
 endif
 if(EA(4)/=0.or.p(4)/=1)cycle
 mask=0;n1=-48
 do j=1,5
  if(p(j)==0)mask=ibset(mask,j-1)
  if(j/=4)n1=n1*u(j)**p(j)
 enddo
 alpha=real(EA,qp)/2
 call first_jet_polynomial(0._qp,n1,.5_qp,0._qp,.5_qp,0._qp,poly,status)
 if(status/=0)return
 call contract_log_jet(u,alpha,D,B,mask,poly,vec,status)
 if(status/=0)return
 groups(:,:,2)=groups(:,:,2)+vec
enddo
! Actual angle I3 uses original coordinates, NOT the permuted bookkeeping.
! Its u3 and u4 log slopes are respectively 2 and 4.
call mid_angle_axis_jet(point,target,groups(:,:,3),status)
if(status/=0)return
if(.not.all(ieee_is_finite(groups)))status=9
end subroutine

subroutine complete_mid_axis_log_control(u,parent,target,coeffs,control,status,failed_entry,failed_face,max_order,groups,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::parent,target
real(qp),intent(out)::coeffs(0:4,0:3),control(0:4)
integer,intent(out)::status,failed_entry,failed_face,max_order
real(qp),intent(out),optional::groups(0:4,0:3,4)
integer,intent(in),optional::other_power
real(qp)::native(0:4,0:3),aux(0:4,0:3,3),vec(0:4,0:3),comp(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3)
real(qp)::res,ell,nan,up(5)
integer::chart,q,key,sg,ord,ties,face,power,perm(5),Ep(5,5),Dp(5)
coeffs=0;control=0;status=0;failed_entry=-1;failed_face=-1;max_order=0
if(present(groups))groups=0
if((target/=3.and.target/=4).or.parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
if(parent/=1)return
perm=[1,2,3,4,5]
if(target==3)perm=[1,2,4,3,5]
up=u(perm)
power=2;if(present(other_power))power=other_power
native=0;comp=0
! No LOW support filter, constant-face shortcut, or physical refinement applies.
do chart=19,94
 do q=0,3
  sg=-1;if(q==1.or.q==2)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  Ep=fanE(:,perm,chart);Dp=fanD(perm,key,chart)
  call native_u4_chart_jet(up,Ep,Dp,24,q,vec,status,face,ord,res,ties,power)
  if(target==3.and.face>=0)face=swap_face34(face)
  max_order=max(max_order,ord)
  if(status/=0)then
   failed_entry=4*(chart-19)+q;failed_face=face;exit
  endif
  z=vec-comp;tmp=native+z;comp=(tmp-native)-z;native=tmp
 enddo
 if(status/=0)exit
enddo
if(status==0)call mid_auxiliary_axis_jet(u,target,aux,status)
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);coeffs=nan;control=nan;return
endif
! k0 is deliberately a sentinel in every group and output, not A0.
native(:,0)=0;aux(:,0,:)=0
coeffs=native-sum(aux,dim=3)
ell=log(u(target));control=coeffs(:,1)*(ell+1)+coeffs(:,2)*(ell*ell-2)+coeffs(:,3)*(ell**3+6)
if(present(groups))then
 groups(:,:,1)=native;groups(:,:,2:4)=aux
endif
if(.not.all(ieee_is_finite(coeffs)).or..not.all(ieee_is_finite(control)))status=9
end subroutine

integer function swap_face34(face) result(mapped)
integer,intent(in)::face
mapped=ibclr(ibclr(face,2),3)
if(btest(face,2))mapped=ibset(mapped,3)
if(btest(face,3))mapped=ibset(mapped,2)
end function
subroutine mid_angle_axis_jet(u,target,coeffs,status)
real(qp),intent(in)::u(5)
integer,intent(in)::target
real(qp),intent(out)::coeffs(0:4,0:3)
integer,intent(out)::status
real(qp)::a,ra,Kangle,A3,lam,slope
coeffs=0;status=0
a=u(5)**2;ra=sqrt(1+a)
Kangle=(u(5)-a*(ra*ra+ra+1)/(ra+1))/(ra**3)
A3=-1536*u(1)*u(2)/acos(-1._qp)*Kangle
if(target==4)then
 lam=2*log(u(3))+2*log(u(5))-log(2._qp);slope=4
else if(target==3)then
 lam=4*log(u(4))+2*log(u(5))-log(2._qp);slope=2
else
 status=2;return
endif
coeffs(0,1)=slope*A3*lam;coeffs(0,2)=(slope*slope/2)*A3
coeffs(1,1)=slope*A3
! All k0 entries are intentionally NOT computed (zero sentinel).
if(.not.all(ieee_is_finite(coeffs)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/highest_nonconstant_pair_strip_qp.f90 <==
! Strict nonconstant highest mother: original N0 and all its root/log blocks remain untouched.
! New reference is common-radiation core plus the entire remaining negative strip.
module highest_nonconstant_pair_strip_qp
use iso_fortran_env,only:qp=>real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_contact_qp,only:fanE
use endpoint_allaxes_kernel_qp,only:allaxes_contract
implicit none
private
public::highest_pair_strip_delta,highest_mother_packet
contains
subroutine highest_mother_packet(z,w,a,angle_pair,kind,n,d,t)
real(qp),intent(in)::z,w,a
integer,intent(in)::angle_pair,kind
real(qp),intent(out)::n,d,t
real(qp)::c,rootden,r,gap,v,v2,hm,hp,h
c=1/sqrt(1+a);if(angle_pair==2)c=sqrt(a/(1+a))
rootden=sqrt(1+z*c*c)+c*sqrt(z)
r=1/rootden**2;gap=2*c*sqrt(z)/rootden
t=1/(2+z)
select case(kind)
case(1) ! Original positive-c quarter, beta=Ea/2, D=EU+EW.
 v=sqrt(w*z*r);hm=1-2*c*v+v*v
 n=(48*c*v/hm)/(1+a);d=r/2
case(2) ! Original negative-c quarter, beta=Ea/2, D=EU+EW.
 v=sqrt(w*z);hp=1+2*c*v+v*v
 n=(-48*c*v/hp)/(1+a);d=0.5_qp
case(3) ! Common-v pair of both complete nonconstant mother terms.
 v2=w*z*r;v=sqrt(v2);hm=1-2*c*v+v2;hp=1+2*c*v+v2
 n=(192*c*c*v2/(hm*hp))/(1+a);d=r/2
case(4) ! Full negative-side strip: W power is extracted into beta.
 h=r+gap*w;v=sqrt(z*h);hp=1+2*c*v+v*v
 n=gap/h*(-48*c*v/hp)/(1+a);d=h/2
case default
 error stop 'Invalid highest mother component'
end select
end subroutine

subroutine highest_pair_strip_delta(u,old5,new5,delta5,status,ledger)
real(qp),intent(in)::u(6)
real(qp),intent(out)::old5(0:4),new5(0:4),delta5(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::ledger(0:4,0:31,18,2,4)
real(qp)::x(5),xs(5),z,w,a,n(0:31),d(0:31),t(0:31),beta(5)
real(qp)::out(6),blocks(0:4,0:31),prefs(0:31),contracts(0:4,0:31),J
integer::chart,pair,kind,face,i,rowsD(5),rowsB(5),st,nt
old5=0;new5=0;delta5=0;status=0
if(present(ledger))ledger=0
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
 status=7;return
endif
if(int(3*u(6))/=0)return
x=u(:5)**2;J=32*product(u(:5))/acos(-1._qp)
do chart=1,18
 rowsB=fanE(1,:,chart)+fanE(2,:,chart)
 do pair=1,2
  do kind=1,4
   rowsD=fanE(3,:,chart)+fanE(4,:,chart)
   beta=real(fanE(5,:,chart),qp)/2
   if(kind==4)then
    rowsD=fanE(3,:,chart)
    beta=beta+real(fanE(4,:,chart),qp)
   endif
   do face=0,31
    xs=x
    do i=1,5
     if(btest(face,i-1))xs(i)=0
    enddo
    z=1;w=1;a=1
    do i=1,5
     if(fanE(2,i,chart)>0)z=z*xs(i)**fanE(2,i,chart)
     if(fanE(4,i,chart)>0)w=w*xs(i)**fanE(4,i,chart)
     if(fanE(5,i,chart)>0)a=a*xs(i)**fanE(5,i,chart)
    enddo
    call highest_mother_packet(z,w,a,pair,kind,n(face),d(face),t(face))
   enddo
   call allaxes_contract(x,beta,rowsD,rowsB,n,d,t,out,st,nt,blocks,prefs,contracts)
   if(st/=0)then
    status=1000*chart+100*pair+10*kind+st;return
   endif
   if(kind<=2)then
    old5=old5+J*out(1:5)
   else
    new5=new5+J*out(1:5)
   endif
   if(present(ledger))ledger(:,:,chart,pair,kind)=J*blocks
  enddo
 enddo
enddo
delta5=new5-old5
if(.not.all(ieee_is_finite(delta5)))status=8
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/integrate_one_loop.py <==
from pathlib import Path
import numpy as np,json,time,argparse
from one_loop_endpoints import contact_density
P=Path(__file__).resolve().parents[1];O=P/'checks/one-loop-local-integral';O.mkdir(exist_ok=True)
ap=argparse.ArgumentParser();ap.add_argument('--orders',default='16,32,64');ap.add_argument('--angular-order',type=int,default=96);a=ap.parse_args()
rows=[]
for n in map(int,a.orders.split(',')):
    start=time.time();q,w=np.polynomial.legendre.leggauss(n);q=(q+1)/2;w=w/2
    x,y=np.meshgrid(q,q,indexing='ij');wx,wy=np.meshgrid(w,w,indexing='ij');v=x.ravel()**2;z=y.ravel()**2
    terms=[]
    for i in range(0,len(v),128):
        value,part=contact_density(v[i:i+128],z[i:i+128],a.angular_order,True);terms.append(part)
    terms=np.concatenate(terms);weights=(wx*wy*4*x*y).ravel()
    parts=weights@terms;value=parts.sum()
    rows.append(dict(order=n,angular_order=a.angular_order,value=float(value),components=parts.tolist(),max_complete_uniform_weight=float(abs(terms.sum(1)*4*x.ravel()*y.ravel()).max()),seconds=time.time()-start))
    (O/f'quadrature-{a.angular_order}.json').write_text(json.dumps(rows,indent=2));print(rows[-1],flush=True)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/legacy_low_u4_log_jet_qp.f90 <==
! Exact u4 leading-log diagnostic of frozen c4bebc LOW legacy local.
! No epsilon scans, original physical callbacks, globals or sampling densities.
module legacy_low_u4_log_jet_qp
use endpoint_series_qp,only:qp
use endpoint_contact_qp,only:fanE,fanD
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
use ieee_arithmetic,only:ieee_is_finite
implicit none
private
public::legacy_low_u4_log_jet
include 'legacy_u4_constants.inc'
contains
integer function mask_of(a) result(m)
logical,intent(in)::a(5)
integer::j
m=0
do j=1,5
 if(a(j))m=ibset(m,j-1)
enddo
end function
function product_other(u,p)result(v)
real(qp),intent(in)::u(5)
integer,intent(in)::p(5)
real(qp)::v
integer::j
v=1
do j=1,5
 if(j/=4)v=v*u(j)**p(j)
enddo
end function
subroutine block(u,D,B,EA,face,h,out,status)
real(qp),intent(in)::u(5),h
integer,intent(in)::D(5),B(5),EA(5)
logical,intent(in)::face(5)
real(qp),intent(out)::out(0:4,0:3)
integer,intent(out)::status
real(qp)::poly(0:4,0:4)
call first_jet_polynomial(0._qp,h,.5_qp,0._qp,.5_qp,0._qp,poly,status)
if(status==0)call contract_log_jet(u,real(EA,qp)/2,D,B,mask_of(face),poly,out,status)
end subroutine
subroutine soft_chart(u,c,key,out,status)
real(qp),intent(in)::u(5)
integer,intent(in)::c,key
real(qp),intent(out)::out(0:4,0:3)
integer,intent(out)::status
integer::EW(5),EA(5),D(5),B(5),i,j,r
logical::i0(5),i1(5),z1(5)
real(qp)::a,L,h,poly(0:4,0:4),unit(0:4,0:4),angular(0:4),v(0:4,0:3)
out=0;status=0;EW=fanE(4,:,c);EA=fanE(5,:,c)
if(EA(4)/=0.or.EW(4)/=1)return
D=fanD(:,key,c);B=fanE(1,:,c)+fanE(2,:,c)
i0=EW==0.and.EA==0;i1=EW==0;z1=i1.and..not.i0
a=product(u**(2*EA));L=log(1+a);h=144*product_other(u,EW)
call first_jet_polynomial(0._qp,h,1._qp/16,0._qp,.5_qp,0._qp,unit,status)
if(status/=0)return
angular=0;angular(0)=1/(1+a)
if(any(z1))angular(0)=-a/(1+a)
angular(1)=L/(1+a)
do r=2,4
 angular(r)=angular(r-1)*L/r
enddo
poly=0
do i=0,4
 do j=0,4-i
  do r=0,i
   poly(i,j)=poly(i,j)+angular(r)*unit(i-r,j)
  enddo
 enddo
enddo
call contract_log_jet(u,real(EA,qp)/2,D,B,mask_of(i0),poly,out,status)
if(status/=0)return
if(any(z1))then
 call contract_log_jet(u,real(EA,qp)/2,D,B,mask_of(i1),unit,v,status)
 out=out+v
endif
end subroutine
subroutine legacy_low_u4_log_jet(u,parent,coeffs,groups,status)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::coeffs(0:4,0:3),groups(0:4,0:3,7)
integer,intent(out)::status
integer::b,c,q,key,sg,ic,p(5),EA(5),D(5),Brow(5)
logical::z0(5),z1(5),angle(5)
real(qp)::v(0:4,0:3),a,h,h0,hpair,t,c0,c3,l,common(0:4)
coeffs=0;groups=0;status=0
if(parent/=2)return
if(any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
! Group1: all 24 label contributions, including the frozen even/odd scope.
do b=48,71
 if(.not.any(b==[58,59,70,71]))cycle
 do c=95,289
  do q=0,3
   if(any(b==[58,71]))then
    if(q/=1.and.q/=2)cycle
   else
    if(q/=0.and.q/=3)cycle
   endif
   if(mod(q,2)==1.and..not.any(c==odd17))cycle
   sg=2*mod(b,2)-1
   if(q==1.or.q==2)sg=-sg
   if(mod(b/12,2)==1)sg=-sg
   key=1;if(sg>0)key=2
   if(mod(q,2)==1)key=key+2
   call soft_chart(u,c,key,v,status)
   if(status/=0)return
   groups(:,:,1)=groups(:,:,1)+v/24
  enddo
 enddo
enddo
! Group2: the original shared10 has no surviving u4 jet.
! Group3: full small-y ten rays; cap I27 integrates axis4 and vanishes.
do c=1,10
 if(aa(4,c)/=0.or.pp(4,c)/=1)cycle
 h=-48*sqrt(2._qp)*product_other(u,pp(:,c))
 call block(u,dd(:,c),bb(:,c),aa(:,c),pp(:,c)==0,h,v,status)
 if(status/=0)return
 groups(:,:,3)=groups(:,:,3)+v
enddo
! Groups4,5,6: old53 minus generic12 minus genericshared6, signed here.
do ic=1,53
 c=charts(ic);p=fanE(4,:,c)-fanE(3,:,c);EA=fanE(5,:,c)
 if(EA(4)/=0.or.p(4)/=1)cycle
 D=fanD(:,1,c);Brow=fanE(1,:,c)+fanE(2,:,c)
 z0=p==0.and.EA==0;z1=p==0;angle=p==0.and.EA>0
 a=product(u**(2*EA));h0=-48*sqrt(2._qp)*product_other(u,p)
 hpair=h0*(1/sqrt(1+a)+sqrt(a/(1+a)))/(1+a)
 h=hpair;if(any(angle))h=h-h0
 call block(u,D,Brow,EA,z0,h,v,status)
 if(status/=0)return
 groups(:,:,4)=groups(:,:,4)+v
 if(any(angle))then
  call block(u,D,Brow,EA,z1,h0,v,status)
  if(status/=0)return
  groups(:,:,4)=groups(:,:,4)+v
 endif
 if(any(oldcharts==c))then
  call block(u,D,Brow,EA,z1,h0,v,status)
  if(status/=0)return
  groups(:,:,5)=groups(:,:,5)-v
 endif
 ! q3 endpoint is O(Q), hence has zero first-u4 jet; q0 occurs twice.
 if(c==126.or.c==230)then
  call block(u,D,Brow,EA,z1,h0,v,status)
  if(status/=0)return
  groups(:,:,6)=groups(:,:,6)-v
 endif
enddo
! Group7: the exactly sampled common density is independent of u4.
a=u(5)**2;t=sqrt(2._qp)*u(2);c0=1/sqrt(1+a);c3=sqrt(a/(1+a))
hpair=-16*t/(3*(1+a))*((9*c0+5*t)/(1+2*c0*t+t*t)+(9*c3+5*t)/(1+2*c3*t+t*t))
l=log(2._qp);common=[-l**3/6,l*l/2,-l,1._qp,0._qp]
groups(:,0,7)=-common*(4*hpair/(acos(-1._qp)*u(2)))
coeffs=sum(groups,dim=3)
if(.not.all(ieee_is_finite(coeffs)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_angular_root_completion_qp.f90 <==
! Fixed complete53 same-root cone angular completion; existing cap/strip remain unchanged.
! A new zero-integral auxiliary. N is already the exact24-label average.
module lowest_angular_root_completion_qp
use iso_fortran_env,only:real128
use endpoint_contact_qp,only:fanE,fanD
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
integer,parameter::qp=real128
integer,parameter::charts(53)=[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,224,225,226,227,228,229,230,231,232,233,234,235]
public::angular_completion_value,lowest_angular_local,lowest_angular_increment
contains
function angular_completion_value(Q,a) result(v)
real(qp),intent(in)::Q,a
real(qp)::v,t,s,c0,c3,d0,d3,e0,e3,dc0,f0,f3
! h(c0,a)+h(c3,a)-h(1,0)-h(0,0), algebraically rationalized.
! This retains exact Q=0/a=0 zeros, with no numerical threshold.
if(Q==0.or.a==0)then
 v=0;return
endif
t=sqrt(2*Q);s=sqrt(1+a);c0=1/s;c3=sqrt(a)/s
dc0=-a/(s*(1+s));d0=1+2*c0*t+t*t;d3=1+2*c3*t+t*t
e0=(1+t)**2;e3=1+t*t;f0=(9+5*t)/e0;f3=5*t/e3
v=-16*t/(3*(1+a))*((9-t*t)*(dc0/(d0*e0)+c3/(d3*e3))-a*(f0+f3))
end function
subroutine lowest_angular_local(u,parent,local,status,ledger)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::local(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::ledger(0:4,53)
real(qp)::x(5),Q,a,ld,lt,pref,poly(0:4,0:4),out(0:4),alpha(5),pi,jacobian
integer::ic,c,p(5),EA(5),D(5),B(5),ids(5),n,j
logical::integrated(5)
local=0;status=0;if(present(ledger))ledger=0
if(parent/=2)return
if(any(u<=0).or.any(u>=1))then
 status=1;return
endif
x=u*u;pi=acos(-1._qp);jacobian=32*product(u)/pi
alpha=0
 do ic=1,53
 c=charts(ic);p=fanE(4,:,c)-fanE(3,:,c);EA=fanE(5,:,c)
 if(any(p<0).or.any(p>1).or.any(EA<0).or.any(EA>1))then
  status=2;return
 endif
 D=fanD(:,1,c);B=fanE(1,:,c)+fanE(2,:,c)
 if(any(fanD(:,3,c)/=D))then
  status=3;return
 endif
 integrated=p==0.and.EA==0;n=count(integrated);ids(:n)=pack([(j,j=1,5)],integrated)
 Q=product(x**p);a=product(x**EA)
 poly=0;poly(0,0)=angular_completion_value(Q,a)
 ld=-log(2._qp);lt=ld;pref=jacobian
 do j=1,5
  if(integrated(j))cycle
  ld=ld+D(j)*log(x(j));lt=lt+B(j)*log(x(j))
  pref=pref*x(j)**(real(EA(j),qp)/2-1)
 enddo
 call contract_mellin_polynomial(poly,ld,lt,D(ids(:n)),B(ids(:n)),alpha(:n),out,status)
 if(status/=0)return
 out=out*pref;local=local+out
 if(present(ledger))ledger(:,ic)=out
 enddo
end subroutine
subroutine lowest_angular_increment(u,parent,frozen_global,local,added,delta,status)
real(qp),intent(in)::u(5),frozen_global(0:4)
integer,intent(in)::parent
real(qp),intent(out)::local(0:4),added(0:4),delta(0:4)
integer,intent(out)::status
added=0;delta=0
call lowest_angular_local(u,parent,local,status)
if(status/=0.or.parent/=2)return
! frozen_global contains the full53 all-x integral, including /pi; not /q.
added=frozen_global;delta=added-local
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_reference_qp.f90 <==
! Isolated candidate: complete mother transported to a common (Q,a) fiber.
! No production import. All 53 cones and all nonzero forest faces are kept.
module lowest_joint_root_reference_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_contact_qp,only:fanE,fanD
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
use lowest_angular_root_completion_qp,only:angular_completion_value
implicit none
private
integer,parameter::qp=real128
integer,parameter::charts(53)=[125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,224,225,226,227,228,229,230,231,232,233,234,235]
integer,parameter::oldcharts(12)=[129,130,132,133,136,138,149,150,153,154,158,161]
public::joint_root_values,mother_pair,mother_endpoint
contains
function mother_endpoint(Q,quarter) result(v)
real(qp),intent(in)::Q
integer,intent(in)::quarter
real(qp)::v,t
 t=sqrt(2*Q)
 if(quarter==0)then
  v=-16._qp/3*t*(9+5*t)/(1+t)**2
 else
  v=-80._qp/3*t*t/(1+t*t)
 endif
end function
function mother_pair(Q,a)result(v)
real(qp),intent(in)::Q,a
real(qp)::v,t,c0,c3
 t=sqrt(2*Q);c0=1/sqrt(1+a);c3=sqrt(a/(1+a))
 v=-16*t/(3*(1+a))*((9*c0+5*t)/(1+2*c0*t+t*t)+(9*c3+5*t)/(1+2*c3*t+t*t))
end function
subroutine one_block(x,D,B,EA,face,h,out,status)
real(qp),intent(in)::x(5),h
integer,intent(in)::D(5),B(5),EA(5)
logical,intent(in)::face(5)
real(qp),intent(out)::out(0:4)
integer,intent(out)::status
real(qp)::ld,lt,pref,alpha(5),poly(0:4,0:4)
integer::ids(5),n,j
 n=count(face);ids(:n)=pack([(j,j=1,5)],face);alpha=real(EA,qp)/2
 ld=-log(2._qp);lt=ld;pref=1
 do j=1,5
  if(face(j))cycle
  ld=ld+D(j)*log(x(j));lt=lt+B(j)*log(x(j));pref=pref*x(j)**(alpha(j)-1)
 enddo
 poly=0;poly(0,0)=h
 call contract_mellin_polynomial(poly,ld,lt,D(ids(:n)),B(ids(:n)),alpha(ids(:n)),out,status)
 out=out*pref
end subroutine
subroutine joint_root_values(u,parent,old53,common,old12,oldshared6,status,ledger)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::old53(0:4),common(0:4),old12(0:4),oldshared6(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::ledger(0:4,53,2)
real(qp)::x(5),Q,a,h,h0,out(0:4),jac,l
integer::ic,c,p(5),EA(5),D(5),B(5)
logical::z0(5),z1(5),aa(5)
old53=0;common=0;old12=0;oldshared6=0;status=0
if(present(ledger))ledger=0
if(parent/=2)return
if(any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
x=u*u;jac=32*product(u)/acos(-1._qp)
do ic=1,53
 c=charts(ic);p=fanE(4,:,c)-fanE(3,:,c);EA=fanE(5,:,c)
 D=fanD(:,1,c);B=fanE(1,:,c)+fanE(2,:,c)
 if(any(fanD(:,3,c)/=D).or.any(p<0).or.any(p>1).or.any(EA<0).or.any(EA>1))then
  status=2;return
 endif
 Q=product(x**p);a=product(x**EA);z0=p==0.and.EA==0;z1=p==0;aa=p==0.and.EA>0
 h0=mother_endpoint(Q,0)+mother_endpoint(Q,3)
 if(any(aa))then
  h=angular_completion_value(Q,a)
 else
  h=mother_pair(Q,a)
 endif
 call one_block(x,D,B,EA,z0,h,out,status)
 if(status/=0)return
 old53=old53+out
 if(present(ledger))ledger(:,ic,1)=jac*out
 if(any(aa))then
  call one_block(x,D,B,EA,z1,h0,out,status)
  if(status/=0)return
  old53=old53+out
  if(present(ledger))ledger(:,ic,2)=jac*out
 endif
 if(any(oldcharts==c))then
  call one_block(x,D,B,EA,z1,mother_endpoint(Q,0),out,status)
  if(status/=0)return
  old12=old12+out
 endif
 if(c==126.or.c==130.or.c==154.or.c==230)then
  h=mother_endpoint(Q,3)
  if(c==126.or.c==230)h=h+mother_endpoint(Q,0)
  call one_block(x,D,B,EA,z1,h,out,status)
  if(status/=0)return
  oldshared6=oldshared6+out
 endif
enddo
old53=old53*jac;old12=old12*jac;oldshared6=oldshared6*jac
! Exact 53-fiber sum: CT_xi K53 = zeta^(-3), no logQ/loga/strip remnants.
! dQ/Q da/sqrt(a) at Q=u2^2,a=u5^2 has lifted density 4/u2.
l=log(2._qp);common=[-l**3/6,l*l/2,-l,1._qp,0._qp]
common=common*(4*mother_pair(x(2),x(5))/(acos(-1._qp)*u(2)))
if(.not.all(ieee_is_finite(old53)).or..not.all(ieee_is_finite(common)).or..not.all(ieee_is_finite(old12)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_total_qp.f90 <==
! Frozen complete LOW replacement API. Original old reference sources untouched.
! The common source is a local density, not an independent constant addback.
module lowest_joint_root_total_qp
use iso_fortran_env,only:real128
use lowest_small_y_reference_qp,only:lowest_small_y_increment
use lowest_joint_root_reference_qp,only:joint_root_values
implicit none
private
integer,parameter::qp=real128
public::lowest_joint_root_increment
real(qp),parameter::global_delta(0:4)=[ &
 8867.9783126941130180119486902791074364573935345411467132363665545568211200444577_qp, &
 -1358.61717428691344681576555220721977655127755902561941032693472884058433698613465_qp, &
 139.235391087479178471931227192104761927137541514501692089240908512582354267301973_qp, &
 7.6394527573477815147770339707905701662022652213586195326887141125540300095277254_qp, &
 0.0_qp]
contains
subroutine lowest_joint_root_increment(u,parent,local,addback,delta,status)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::local(0:4),addback(0:4),delta(0:4)
integer,intent(out)::status
real(qp)::old53(0:4),common(0:4),generic12(0:4),generic6(0:4)
call lowest_small_y_increment(u,parent,local,addback,delta,status)
if(status/=0.or.parent/=2)return
call joint_root_values(u,parent,old53,common,generic12,generic6,status)
if(status/=0)return
local=local+old53-common-generic12-generic6
addback=addback+global_delta
delta=addback-local
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_small_y_reference_qp.f90 <==
! Complete 12-star mother minus both old even shared overlaps. Candidate.
module lowest_small_y_reference_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
implicit none
private
integer,parameter::qp=real128
public::lowest_small_y_increment
integer,parameter::dd(5,10)=reshape([1,3,5,2,5,1,3,3,5,5,1,3,3,5,3,1,5,2,2,5,1,3,2,5,5,3,5,2,4,5,3,5,2,4,3,3,3,5,4,5,5,2,2,4,5,3,2,5,4,5],[5,10])
integer,parameter::bb(5,10)=reshape([0,2,3,1,3,0,2,2,3,3,0,2,2,3,2,0,3,1,1,3,0,2,1,3,3,2,3,1,3,3,2,3,1,3,2,2,2,3,3,3,3,1,1,3,3,2,1,3,3,3],[5,10])
integer,parameter::pp(5,10)=reshape([1,0,1,0,1,1,0,1,1,1,1,0,1,1,0,1,1,1,0,1,1,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,1,1,0,0,1,1,1,1,0,1],[5,10])
integer,parameter::aa(5,10)=reshape([0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1],[5,10])
real(qp),parameter::global5(0:4)=[ &
 8360.581740188077571160063245673749068681227005475488635589942526721061084119064071903_qp, &
 -793.4820715317424248207592885332189380416378637079822037533816353435054644375081693221_qp, &
 52.5494258088964453273137589211430911888930949277857686865173332806406070020724418869_qp, &
 -7.639452757347781514777033970790570166202265221358619532688714112554030009527725436731_qp, &
 0.0_qp]
contains
subroutine lowest_small_y_increment(u,parent,local,addback,delta,status)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::local(0:4),addback(0:4),delta(0:4)
integer,intent(out)::status
real(qp)::x(5),poly(0:4,0:4),alpha(5),beta(5),value(0:4),ld,lt,t,h,fac,lr,factor
integer::c,j,n,ids(5),d(5),b(5)
logical::face(5),rest(5)
local=0;addback=0;delta=0;status=0
if(parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=7;return
endif
if(parent/=2)return
x=u*u
do c=1,10
 face=pp(:,c)==0;rest=.not.face;n=count(face)
 ids(:n)=pack([(j,j=1,5)],face);beta=real(aa(:,c),qp)/2
 alpha(:n)=beta(ids(:n));d=dd(:,c);b=bb(:,c)
 t=sqrt(2._qp*product(x**pp(:,c)))
 h=-16._qp/3*t*(5*t+9)/(1+t)**2
 ld=-log(2._qp)+sum(real(d,qp)*log(x),mask=rest)
 lt=-log(2._qp)+sum(real(b,qp)*log(x),mask=rest)
 poly=0;poly(0,0)=1
 call contract_mellin_polynomial(poly,ld,lt,d(ids(:n)),b(ids(:n)),alpha(:n),value,status)
 if(status/=0)return
 fac=h*product(pack(x**(beta-1),rest));local=local+fac*value
enddo
! c130: the full cap companion. Its existing I26 ancestor is kept once in
! shared10. Expansion of exp(xi*log(dcap/(1/2)))-1 avoids near-cap subtraction.
if(x(3)>.5_qp)then
 d=[1,3,5,2,3];b=[0,2,3,1,2];ids(:4)=[1,2,4,5]
 alpha(:4)=[0._qp,0._qp,0._qp,.5_qp]
 ld=-log(2._qp)+5*log(x(3));lt=-log(2._qp)+3*log(x(3))
 lr=-log(2*x(3));poly=0;factor=48
 do j=1,4
  factor=factor*lr/j;poly(j,0)=factor
 enddo
 call contract_mellin_polynomial(poly,ld,lt,d(ids(:4)),b(ids(:4)),alpha(:4),value,status)
 if(status/=0)return
 local=local+value/x(3)
endif
local=local*32*product(u)/acos(-1._qp)
addback=global5;delta=addback-local
if(.not.all(ieee_is_finite(delta)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_endpoints.py <==
"""Analytic endpoint polynomials of h=v^2 z H1/(2+z)^2.

H1 includes hard, jet and nonhemisphere soft delta contributions. The
soft and collinear overlap is retained exactly, not estimated by a cut.
"""
import itertools,numpy as np
from scipy.special import spence
from scet3 import summed,old,CF,CA
NF=old.NF;TF=old.TF;BETA0=old.BETA0
CONVERSION=7*np.pi**2/12*(2*CA-1/CA)
SOFT_COL_CONSTANT=np.pi**2*(CA/3-1/(4*CA))
C0=CA*(-4-np.pi**2/6)+4/CA+CONVERSION+CF*(7-np.pi**2)+.5*(CA*(67/9-np.pi**2)-20*TF*NF/9)+SOFT_COL_CONSTANT
L2=np.log(2.)
# coeff[n,m] multiplies log(v)^n log(z)^m.
OVERLAP={(2,0):-CA,(1,1):-2*CA,(0,2):-CA,
         (1,0):2*CA*L2-BETA0/2,(0,1):2*CA*L2,
         (0,0):C0-CA*L2*L2+BETA0*L2/2}
OVERLAP={key:4*CF*value for key,value in OVERLAP.items()}

def soft_basis_at_soft(z,order=96):
    s=np.stack([np.ones_like(z),1/(1+z),z/(1+z)],axis=-1)
    basis=np.zeros(s.shape);pairs={(0,1):0,(0,2):1,(1,2):2}
    for i,j in itertools.permutations(range(3),2):
        m=3-i-j;ij=pairs[tuple(sorted((i,j)))];jm=pairs[tuple(sorted((j,m)))];im=pairs[tuple(sorted((i,m)))]
        alpha,beta=s[...,jm]/s[...,ij],s[...,im]/s[...,ij]
        i0,i1=old.angular_integrals(alpha,beta,order)
        basis[...,ij]+=.5*np.log(s[...,ij])**2-np.pi**2/12+2*(i0*np.log(alpha)+i1)
    return basis@np.array([1/(2*CA),-CA/2,-CA/2])

def soft_coefficients(z,order=96):
    lq=np.log((1+z)/(2+z));cz=np.log(z)-2*np.log(2+z)
    c2=np.full_like(z,-CA)
    c1=-2*CA*cz+2*CA*lq-BETA0/2
    c0=CA*(-4-np.pi**2/6-.5*cz*cz)+4/CA+CONVERSION
    c0+=CF*(7-np.pi**2)+.5*(CA*(67/9-np.pi**2)-20*TF*NF/9-BETA0*lq+2*CA*lq*lq)
    c0+=soft_basis_at_soft(z,order)
    return 4*CF*np.stack([c0,c1,c2],axis=-1)

def collinear_constant(c):
    a=1-c;la=np.log(a);lc=np.log(c)
    hard=CA*(-4-spence(1-c)-.5*la*la+a/(2*(1+c*c)))
    hard-=(-4-spence(1-a)-.5*lc*lc-a/(2*(1+c*c)))/CA
    hard+=CONVERSION
    jets=CF/2*(14-2*np.pi**2-3*lc+2*lc*lc)
    jets+=.5*(CA*(67/9-np.pi**2)-20*TF*NF/9-BETA0*la+2*CA*la*la)
    return hard+jets-CA/2*(la+lc)**2+SOFT_COL_CONSTANT

def collinear_coefficients(v):
    t=v/2;lt=np.log(t);out=np.zeros(v.shape+(3,))
    for c,pref in [(1-t,2*CF*(1+(1-t)**2)),(t,2*CF*t/(1-t)*(1+t*t))]:
        linear=(CA+1/CA)*np.log(c)
        out[...,0]+=pref*(-CA*lt*lt+linear*lt+collinear_constant(c))
        out[...,1]+=pref*(-2*CA*lt+linear)
        out[...,2]-=pref*CA
    return out

def overlap_coefficients(x,axis):
    out=np.zeros(x.shape+(3,));lx=np.log(x)
    for (n,m),value in OVERLAP.items():
        if axis=='v':out[...,n]+=value*lx**m
        else:out[...,m]+=value*lx**n
    return out

def polynomial(c,l):
    return c[...,0]+l*(c[...,1]+l*c[...,2])

def endpoint_values(v,z,order=96):
    s=soft_coefficients(z,order);c=collinear_coefficients(v);o=overlap_coefficients(z,'v')
    return polynomial(s,np.log(v)),polynomial(c,np.log(z)),polynomial(o,np.log(v))

def contact_density(v,z,order=96,diagnostic=False):
    # All terms below use the same v,z before a sampling Jacobian is applied.
    h=summed(v,z,order)[0]*v*v*z/(2+z)**2
    ss=soft_coefficients(z,order);cc=collinear_coefficients(v)
    os=overlap_coefficients(z,'v');oc=overlap_coefficients(v,'z')
    sv=polynomial(ss,np.log(v));cv=polynomial(cc,np.log(z));ov=polynomial(os,np.log(v))
    remainder=((h-sv)-(cv-ov))/(v*z)
    comp_s=np.zeros_like(v);comp_c=np.zeros_like(v)
    lz=np.log(z/(2+z));lz0=np.log(z/2);lv0=np.log(v/2)
    for n in range(3):
        comp_s+=(-1)**n/(n+1)*(ss[...,n]*lz**(n+1)-os[...,n]*lz0**(n+1))/z
        comp_c+=(-1)**n/(n+1)*(cc[...,n]-oc[...,n])*lv0**(n+1)/v
    from math import factorial
    exact_overlap=sum(value*(-1)**(n+m)*factorial(n)*factorial(m)/factorial(n+m+2)*(-L2)**(n+m+2) for (n,m),value in OVERLAP.items())
    total=remainder+comp_s+comp_c+exact_overlap
    return (total,np.stack([remainder,comp_s,comp_c,np.full_like(v,exact_overlap)],axis=-1)) if diagnostic else total

if __name__=='__main__':
    from pathlib import Path
    import json
    O=Path(__file__).resolve().parents[1]/'checks/physical-limit-audit';rows=[]
    for mode in ['soft','collinear','soft-collinear']:
        for e in [1e-2,1e-3,1e-4,1e-5,1e-6]:
            v=np.array([e if mode!='collinear'else .43]);z=np.array([e if mode!='soft'else .43])
            h=summed(v,z,128)[0]*v*v*z/(2+z)**2;s,c,o=endpoint_values(v,z,128)
            estimate=s if mode=='soft'else c if mode=='collinear'else o
            rows.append({'mode':mode,'epsilon':e,'h':float(h[0]),'endpoint':float(estimate[0]),'difference':float((h-estimate)[0]),'local_remainder':float((h-s-c+o)[0])})
    (O/'one-loop-explicit-endpoints.json').write_text(json.dumps({'overlap':{str(k):v for k,v in OVERLAP.items()},'paths':rows},indent=2))
    for mode in ['soft','collinear','soft-collinear']:print(mode,[r for r in rows if r['mode']==mode],flush=True)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_poles.py <==
from pathlib import Path
import numpy as np,json,importlib.util
from math import factorial
from one_loop_endpoints import soft_coefficients,collinear_coefficients,overlap_coefficients,OVERLAP,L2
P=Path(__file__).resolve().parents[1];O=P/'checks/physical-limit-audit'
spec=importlib.util.spec_from_file_location('twojet_scet',P.parent/'src/scet.py');scet=importlib.util.module_from_spec(spec);spec.loader.exec_module(scet)
rows=[]
for nquad in [64,128,256]:
    q,w=np.polynomial.legendre.leggauss(nquad);q=(q+1)/2;w=w/2;x=q*q;wx=w*2*q
    ss=soft_coefficients(x,128);cc=collinear_coefficients(x);os=overlap_coefficients(x,'v');oc=overlap_coefficients(x,'z')
    lz=np.log(x/(2+x));l0=np.log(x/2);values=[]
    for pole in range(1,5):
        total=0.
        for degree in range(3):
            r=degree+1-pole
            if r<0:continue
            total+=(-1)**degree*factorial(degree)/factorial(r)*np.dot(wx,(ss[:,degree]*lz**r-os[:,degree]*l0**r+(cc[:,degree]-oc[:,degree])*l0**r)/x)
        for (nv,nz),value in OVERLAP.items():
            r=nv+nz+2-pole
            if r>=0:total+=value*(-1)**(nv+nz)*factorial(nv)*factorial(nz)/factorial(r)*(-L2)**r
        values.append(total)
    expected=[scet.logs[j-1]*(-1)**(j-1)*factorial(j-1)for j in range(1,5)]
    rows.append({'order':nquad,'H1_poles_1_to_4':values,'SCET_poles_1_to_4':expected,'required_RR_poles_1_to_4':(np.array(expected)-values).tolist()})
(O/'mellin-pole-normalization.json').write_text(json.dumps(rows,indent=2));print(rows[-1],flush=True)


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_physical_refinement_qp.f90 <==
! Isolated full24 PHYSICAL coordinate refinement. No auxiliary DN is used.
module ordered_physical_refinement_qp
use endpoint_series_qp,only:qp
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
use endpoint_contact_qp,only:fanE,fanD
use ordered_physical_matrix_contact_qp,only:matrix_chart_weight
use ordered_physical_metadata_qp
implicit none
private
public::ordered_physical_refinement_values
contains
subroutine ordered_physical_refinement_values(u5,parent,old24,new70,delta5,status,ledger,failure)
real(qp),intent(in)::u5(5)
integer,intent(in)::parent
real(qp),intent(out)::old24(0:4),new70(0:4),delta5(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::ledger(0:4,0:31,94)
integer,intent(out),optional::failure(5)
real(qp)::x(5),jac,out(6),blocks(0:4,0:31),prefs(0:31),contracts(0:4,0:31),corner(3),residual
real(qp)::corrold(0:4),corrnew(0:4),term(0:4),y(0:4),temp(0:4),nan
integer::r,c,fail,ff,mo,nt,mask
old24=0;new70=0;delta5=0;status=0;corrold=0;corrnew=0
if(present(ledger))ledger=0
if(present(failure))failure=0
if(parent<0.or.parent>2.or..not.all(ieee_is_finite(u5)).or.any(u5<=0).or.any(u5>=1))then
 status=10;return
endif
if(parent/=2)return
x=u5**2;jac=32*product(u5)/acos(-1._qp)
do r=1,physical_entries
 c=physical_chart(r)
 ! Runtime exact contract against the frozen original PHYSICAL fan.
 if(any(matmul(fanE(:,:,c),physical_T(:,:,r))/=physical_E(:,:,r)).or. &
    any(matmul(fanD(:,4,c),physical_T(:,:,r))/=physical_D(:,r)).or. &
    any(physical_E(1,:,r)+physical_E(2,:,r)/=physical_B(:,r)).or. &
    any(physical_E(5,:,r)/=physical_A(:,r)))then
  status=11;exit
 endif
 call matrix_chart_weight(x,48,1,physical_E(:,:,r),physical_D(:,r),out,fail,ff,mo,nt, &
                          blocks,prefs,contracts,corner,residual)
 if(fail/=0)then
  status=fail
  if(present(failure))failure=[c,physical_subcone(r),ff,fail,mo]
  exit
 endif
 if(present(ledger))ledger(:,:,r)=jac*blocks
 do mask=0,31
  term=jac*blocks(:,mask)
  if(physical_kind(r)==0)then
   y=term-corrold;temp=old24+y;corrold=(temp-old24)-y;old24=temp
  else
   y=term-corrnew;temp=new70+y;corrnew=(temp-new70)-y;new70=temp
  endif
 enddo
enddo
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);old24=nan;new70=nan;delta5=nan
 return
endif
delta5=new70-old24
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_u4_log_jet_qp.f90 <==
! Candidate diagnostic only: exact first-u4 jet of complete ordered auxiliary.
! No original physical amplitudes, no endpoint scan, no production changes.
module ordered_u4_log_jet_qp
use endpoint_series_qp
use ieee_arithmetic,only:ieee_is_finite
use endpoint_taylor_algebra_qp,only:contract_mellin_polynomial
use ordered_unfolded_paired_geometry_qp,only:ordered_unfolded_nreg_series
use ordered_unfolded_paired_metadata_qp
implicit none
private
public::ordered_u4_log_jet,first_jet_polynomial,contract_log_jet
contains
subroutine regulator_rows(E,q,DN,DC,B)
integer,intent(in)::E(5,5),q
integer,intent(out)::DN(5),DC(5),B(5)
B=E(1,:)+E(2,:);DC=B+E(4,:);DN=DC
if(q==2)DN=DN+E(3,:)
if(q==1)DN=DN+max(E(3,:)-E(5,:),0)
end subroutine

subroutine first_jet_polynomial(n0,n1,d0,d1,t0,t1,poly,status)
real(qp),intent(in)::n0,n1,d0,d1,t0,t1
real(qp),intent(out)::poly(0:4,0:4)
integer,intent(out)::status
real(qp)::xp(0:4),zp(0:4)
integer::i,j
poly=0;status=0
if(.not.all(ieee_is_finite([n0,n1,d0,d1,t0,t1])).or.d0<=0.or.t0<=0)then
 status=1;return
endif
xp(0)=1;zp(0)=1
do i=1,4
 xp(i)=xp(i-1)*log(d0)/i;zp(i)=zp(i-1)*log(t0)/i
enddo
do i=0,4
 do j=0,4-i
  poly(i,j)=n1*xp(i)*zp(j)
  if(i>0)poly(i,j)=poly(i,j)+n0*(d1/d0)*xp(i-1)*zp(j)
  if(j>0)poly(i,j)=poly(i,j)+n0*(t1/t0)*xp(i)*zp(j-1)
 enddo
enddo
end subroutine

subroutine face_jet(x,E,q,face,pn,pc,status,ord_used)
real(qp),intent(in)::x(5)
integer,intent(in)::E(5,5),q,face
real(qp),intent(out)::pn(0:4,0:4),pc(0:4,0:4)
integer,intent(out)::status,ord_used
type(series)::xs(5),orig(5),b,t,c,rho,y,n,counter,mN,dn,tn,tc
real(qp)::n0,n1,c0,c1,d0,d1,tn0,tn1,tc0,tc1,residual,scale
integer::i,j,k,ord,DNrow(5),DCrow(5),Brow(5)
pn=0;pc=0;status=0;ord=4
call regulator_rows(E,q,DNrow,DCrow,Brow)
do
 call series_begin(ord)
 do j=1,5
  if(j==4)then
   xs(j)=monomial(2)
  else if(btest(face,j-1))then
   xs(j)=monomial(4)
  else
   xs(j)=constant(x(j))
  endif
 enddo
 do i=3,5
  orig(i)=constant(1)
  do j=1,5
   orig(i)=orig(i)*xs(j)**E(i,j)
  enddo
 enddo
 b=sqrt(orig(3)/(2-orig(3)))
 if(q==0.or.q==2)then
  c=1/sqrt(1+orig(5))
 else
  c=sqrt(orig(5)/(1+orig(5)))
 endif
 if(q==1.or.q==2)c=-c
 if(q==0.or.q==3)then
  rho=1/(sqrt(1+b*b*c*c)+b*c)
 else
  rho=b/(sqrt(b*b+c*c)-c)
 endif
 y=rho*rho;t=rho*sqrt(orig(4)*(2-orig(3))/orig(3))
 n=ordered_unfolded_nreg_series(b,t,c,orig(5))
 counter=128*y*(1+b*b)/(3*(1+y)*(1+orig(5)))
 mN=constant(1)
 do j=1,5
  mN=mN*xs(j)**(DNrow(j)-Brow(j)-E(4,j))
 enddo
 dn=y/(2*mN);tn=(1+orig(4)*y)/2;tc=(1+orig(4))/2
 n0=coefficient(n,0);n1=coefficient(n,1)
 c0=coefficient(counter,0);c1=coefficient(counter,1)
 d0=coefficient(dn,0);d1=coefficient(dn,1)
 tn0=coefficient(tn,0);tn1=coefficient(tn,1)
 tc0=coefficient(tc,0);tc1=coefficient(tc,1)
 if(series_status==0)then
  residual=0
  do k=-256,-1
   residual=max(residual,abs(coefficient_half(n,k)),abs(coefficient_half(counter,k)),abs(coefficient_half(dn,k)),abs(coefficient_half(tn,k)),abs(coefficient_half(tc,k)))
  enddo
  scale=max(1._qp,abs(n0),abs(n1),abs(c0),abs(c1),abs(d0),abs(d1),abs(tn0),abs(tn1),abs(tc0),abs(tc1))
  if(residual>1.e-23_qp*scale)then
   status=12;exit
  endif
  call first_jet_polynomial(n0,n1,d0,d1,tn0,tn1,pn,status)
  if(status==0)call first_jet_polynomial(c0,c1,.5_qp,0._qp,tc0,tc1,pc,status)
  exit
 endif
 ord=ord*2
 if(ord>128)then
  status=100+series_status;exit
 endif
enddo
ord_used=ord
end subroutine

subroutine contract_log_jet(u,alpha,D,B,mask,poly,coeffs,status)
real(qp),intent(in)::u(5),alpha(5),poly(0:4,0:4)
integer,intent(in)::D(5),B(5),mask
real(qp),intent(out)::coeffs(0:4,0:3)
integer,intent(out)::status
real(qp)::ld,lt,pref,al(5),shifted(0:4,0:4),next(0:4,0:4),vec(0:4)
integer::j,n,k,i,r,ds(5),bs(5)
status=0;coeffs=0
if(all(poly==0))return
n=0;ld=0;lt=0;pref=32/acos(-1._qp)
do j=1,5
 if(j==4)cycle
 pref=pref*u(j)
 if(btest(mask,j-1))then
  n=n+1;ds(n)=D(j);bs(n)=B(j);al(n)=alpha(j)
 else
  ld=ld+2*D(j)*log(u(j));lt=lt+2*B(j)*log(u(j));pref=pref*u(j)**(2*alpha(j)-2)
 endif
enddo
shifted=poly
do k=0,3
 call contract_mellin_polynomial(shifted,ld,lt,ds(:n),bs(:n),al(:n),vec,status)
 if(status/=0)return
 coeffs(:,k)=pref*vec
 next=0
 do i=0,3
  do r=0,3-i
   next(i+1,r)=next(i+1,r)+shifted(i,r)*2*D(4)/(k+1)
   next(i,r+1)=next(i,r+1)+shifted(i,r)*2*B(4)/(k+1)
  enddo
 enddo
 shifted=next
enddo
end subroutine

integer function igcd(a,b) result(g)
integer,intent(in)::a,b
integer::x,y,tmp
x=abs(a);y=abs(b)
do while(y/=0)
 tmp=mod(x,y);x=y;y=tmp
enddo
g=x
end function

subroutine ordered_u4_log_jet(u,parent,coeffs,status,failed_entry,failed_face,max_order,ledger)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::coeffs(0:4,0:3)
integer,intent(out)::status,failed_entry,failed_face,max_order
real(qp),intent(out),optional::ledger(0:4,0:3,0:31,paired_entries)
real(qp)::pn(0:4,0:4,0:31),pc(0:4,0:4,0:31),sn(0:4,0:4),sc(0:4,0:4),vn(0:4,0:3),vc(0:4,0:3),alpha(5),x(5),comp(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3)
integer::en,E(5,5),q,DN(5),DC(5),B(5),j,face,mask,sgn,ord,active,inactive,key,poles
coeffs=0;comp=0;status=0;failed_entry=-1;failed_face=-1;max_order=0
if(present(ledger))ledger=0
if(parent/=2)return
if(any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
x=u*u
do en=1,paired_entries
 E=paired_E(:,:,en);q=paired_quarter(en)
 ! Positive angular beta retains at least one u4 power after the difference.
 if(E(5,4)>0)cycle
 ! Exact source independence or every u4 power is a multiple >1.
 if(E(3,4)==0.and.E(4,4)==0)cycle
 if(igcd(E(3,4),E(4,4))>1)cycle
 call regulator_rows(E,q,DN,DC,B)
 alpha=real(E(5,:),qp)/2
 active=0
 do j=1,5
  if(E(3,j)>0.or.E(4,j)>0.or.E(5,j)>0)active=ibset(active,j-1)
 enddo
 inactive=ieor(31,active);active=ibclr(active,3)
 pn=0;pc=0
 do face=0,31
  if(btest(face,3).or.iand(face,active)/=face)cycle
  call face_jet(x,E,q,face,pn(:,:,face),pc(:,:,face),status,ord)
  max_order=max(max_order,ord)
  if(status/=0)then
   failed_entry=en;failed_face=face;return
  endif
  if(all(DN==DC))then
   pn(:,:,face)=pn(:,:,face)-pc(:,:,face);pc(:,:,face)=0
  endif
 enddo
 do face=0,31
  if(btest(face,3))cycle
  key=iand(face,active)
  if(face==key)cycle
  pn(:,:,face)=pn(:,:,key);pc(:,:,face)=pc(:,:,key)
 enddo
 do mask=0,31
  if(btest(mask,3).or.iand(mask,inactive)/=inactive)cycle
  poles=0
  do j=1,5
   if(btest(mask,j-1).and.E(5,j)==0)poles=poles+1
  enddo
  if(poles>3)then
   status=301;failed_entry=en;failed_face=mask;return
  endif
  sn=0;sc=0
  do face=0,31
   if(btest(face,3).or.iand(face,mask)/=mask)cycle
   sgn=(-1)**popcnt(ieor(face,mask));sn=sn+sgn*pn(:,:,face);sc=sc+sgn*pc(:,:,face)
  enddo
  call contract_log_jet(u,alpha,DN,B,mask,sn,vn,status)
  if(status==0)call contract_log_jet(u,alpha,DC,B,mask,sc,vc,status)
  if(status/=0)then
   failed_entry=en;failed_face=mask;return
  endif
  z=vn-vc-comp;tmp=coeffs+z;comp=(tmp-coeffs)-z;coeffs=tmp
  if(present(ledger))ledger(:,:,mask,en)=vn-vc
 enddo
enddo
if(.not.all(ieee_is_finite(coeffs)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_common_qp.f90 <==
! Complete five-block Laurent forest, isolated REAL128 candidate.
! status=1 requests the SAME source at high precision: never discard the point.
module paired_twoaxis_common_qp
use iso_fortran_env,only:real128
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
use paired_twoaxis_rational_qp,only:ha,ky,hb,ha_s0,hb_x0,ky_y0
implicit none
private
integer,parameter::qp=real128
real(qp),parameter::aa=128._qp/3,fac(0:4)=[1._qp,1._qp,2._qp,6._qp,24._qp]
! A numerical routing policy, not an endpoint cut. MP evaluates rejected points.
real(qp),parameter::minimum_gap_product=1e-14_qp,relative_roundoff_target=1e-12_qp
public::paired_twoaxis_values,paired_twoaxis_common
contains
function log_one_plus(x)result(y)
real(qp),intent(in)::x
real(qp)::y,term,add
integer::k
if(abs(x)>.01_qp)then
 y=log(1+x);return
endif
y=0;term=x
do k=1,128
 add=term/k;y=y+add
 if(abs(add)<=epsilon(y)*max(abs(y),tiny(y)))exit
 term=-term*x
enddo
end function
function stable_sum(v)result(total)
real(qp),intent(in)::v(:)
real(qp)::total,c,z
integer::i
total=0;c=0
do i=1,size(v)
 z=total+v(i)
 if(abs(total)>=abs(v(i)))then
  c=c+(total-z)+v(i)
 else
  c=c+(v(i)-z)+total
 endif
 total=z
enddo
total=total+c
end function
integer function choose(n,k)result(c)
integer,intent(in)::n,k
c=nint(fac(n)/(fac(k)*fac(n-k)))
end function
subroutine single_poly(weight,lx,lz,p)
real(qp),intent(in)::weight,lx,lz
real(qp),intent(out)::p(0:2,0:4)
integer::i,j
p=0
do i=0,2
 do j=0,4-i
  p(i,j)=weight*lx**i*lz**j/(fac(i)*fac(j))
 enddo
enddo
end subroutine
subroutine paired_poly(A,B,lx,lz,dx,dz,p)
! A*exp((lx+dx)xi+(lz+dz)zeta)
! +B*[exp((lx+dx)xi+(lz+dz)zeta)-exp(lx xi+lz zeta)].
! Polynomial binomial differences retain small endpoint gaps without cancellation.
real(qp),intent(in)::A,B,lx,lz,dx,dz
real(qp),intent(out)::p(0:2,0:4)
real(qp)::difference,terms(15)
integer::i,j,k,l,n
p=0
do i=0,2
 do j=0,4-i
  n=0
  do k=0,i
   do l=0,j
    if(k+l==0)cycle
    n=n+1;terms(n)=real(choose(i,k)*choose(j,l),qp)*lx**(i-k)*lz**(j-l)*dx**k*dz**l
   enddo
  enddo
  difference=stable_sum(terms(:n))
  p(i,j)=(A*(lx+dx)**i*(lz+dz)**j+B*difference)/(fac(i)*fac(j))
 enddo
enddo
end subroutine
subroutine packet(which,t,v,p)
integer,intent(in)::which
real(qp),intent(in)::t,v
real(qp),intent(out)::p(0:2,0:4)
real(qp)::s,y,x,h,ly,L,d,ln2
ln2=log(2._qp)
select case(which)
case(1) ! A0: s=t/2, x=s*v.
 if(t==0)then
  call single_poly(2*ha_s0(v),-3*ln2,-ln2,p);return
 endif
 s=t/2;y=1-s;x=s*v;h=ha(s,v)
 ly=log_one_plus(-s);L=log_one_plus(x*x)-ln2;d=log_one_plus(-x*x*s/(1+x*x))
 call paired_poly(2*h,2*aa,-3*ln2,L,ly,d,p)
case(2) ! A1 numerator: y=t/2, x=(1-y)*v.
 y=t/2;s=1-y;x=s*v
 if(t==0)then
  h=ky_y0(v)
 else
  h=ky(y,v)
 endif
 call single_poly(2*h,2*log_one_plus(-y)-2*ln2,log_one_plus(x*x*y)-ln2,p)
case(3) ! A1 counterterm, its v pole and companion are retained.
 y=t/2;s=1-y;x=s*v
 call single_poly(-aa/s,2*log_one_plus(-y)-ln2,log_one_plus(x*x)-ln2,p)
case(4) ! B0: x=t/2, s=x*v.
 if(t==0)then
  call single_poly(2*hb_x0(v),-3*ln2,-ln2,p);return
 endif
 x=t/2;s=x*v;y=1-s;h=hb(x,v)
 L=log_one_plus(x*x)-ln2;d=log_one_plus(-x*x*s/(1+x*x))
 call paired_poly(2*h,2*aa/v,-3*ln2,L,log_one_plus(-s),d,p)
end select
end subroutine
subroutine double_forest(which,t,v,a,b,out,scale)
integer,intent(in)::which
real(qp),intent(in)::t,v,a,b
real(qp),intent(out)::out(0:2,0:4)
real(qp),intent(inout)::scale
real(qp)::f(0:2,0:4),fv(0:2,0:4),ft(0:2,0:4),ff(0:2,0:4),dv0,dt0
integer::j
call packet(which,t,v,f);call packet(which,0._qp,v,fv)
call packet(which,t,0._qp,ft);call packet(which,0._qp,0._qp,ff)
scale=max(scale,maxval(abs(f)),maxval(abs(fv)),maxval(abs(ft)),maxval(abs(ff)))
do j=0,4
 dv0=fv(0,j)-ff(0,j);dt0=ft(0,j)-ff(0,j)
 out(2,j)=ff(0,j)/(a*b)
 out(1,j)=stable_sum([ff(1,j)/(a*b),dv0/(a*v),dt0/(b*t)])
 out(0,j)=stable_sum([ff(2,j)/(a*b), &
  (fv(1,j)-ff(1,j)+b*log(v)*dv0)/(a*v), &
  (ft(1,j)-ff(1,j)+a*log(t)*dt0)/(b*t), &
  stable_sum([f(0,j),-fv(0,j),-ft(0,j),ff(0,j)])/(t*v)])
enddo
end subroutine
subroutine single_forest(which,t,v,a,axis,out,scale)
integer,intent(in)::which,axis
real(qp),intent(in)::t,v,a
real(qp),intent(out)::out(0:2,0:4)
real(qp),intent(inout)::scale
real(qp)::f(0:2,0:4),f0(0:2,0:4),z
integer::j
call packet(which,t,v,f)
if(axis==0)then
 call packet(which,0._qp,v,f0);z=t
else
 call packet(which,t,0._qp,f0);z=v
endif
scale=max(scale,maxval(abs(f)),maxval(abs(f0)));out=0
do j=0,4
 out(1,j)=f0(0,j)/a
 out(0,j)=(f(0,j)-f0(0,j))/z+f0(1,j)/a
enddo
end subroutine
subroutine duffy_b1(t,v,out,scale)
! The entire upper corner: both exact Duffy triangles at the same t,v.
real(qp),intent(in)::t,v
real(qp),intent(out)::out(0:2,0:4)
real(qp),intent(inout)::scale
real(qp)::x,vb,s,h,L,d,p(0:2,0:4),both(0:4,2)
integer::side
out=0
do side=1,2
 if(side==1)then
  x=1-t/2;vb=1-t*v
 else
  x=1-t*v/2;vb=1-t
 endif
 s=x*vb;h=hb(x,vb)/x
 L=log_one_plus(x*x)-log(2._qp);d=log_one_plus(-x*x*s/(1+x*x))
 ! Absorb the common Duffy Jacobian before polynomial subtraction.
 call paired_poly(t*h,t*aa/s,0._qp,L,0._qp,d,p)
 both(:,side)=p(0,:);scale=max(scale,maxval(abs(p)))
enddo
out(0,:)=both(:,1)+both(:,2)
end subroutine
subroutine paired_twoaxis_values(t,v,out,status,sectors)
real(qp),intent(in)::t,v
real(qp),intent(out)::out(0:4)
integer,intent(out)::status
real(qp),intent(out),optional::sectors(0:4,5)
real(qp)::laurent(0:2,0:4,5),parts(0:4,5),nan,scale,gaps,estimate,loggaps
integer::r,k
nan=ieee_value(0._qp,ieee_quiet_nan);out=nan;status=0
if(present(sectors))sectors=nan
if(.not.ieee_is_finite(t).or..not.ieee_is_finite(v).or.t<=0.or.t>=1.or.v<=0.or.v>=1)then
 status=2;return
endif
loggaps=log(t)+log(v)+log_one_plus(-t)+log_one_plus(-v)
if(loggaps<log(minimum_gap_product))then
 status=1;return
endif
gaps=t*v*(1-t)*(1-v);scale=1
call double_forest(1,t,v,2._qp,2._qp,laurent(:,:,1),scale)
call double_forest(2,t,v,1._qp,2._qp,laurent(:,:,2),scale)
call single_forest(3,t,v,2._qp,1,laurent(:,:,3),scale)
call single_forest(4,t,v,2._qp,0,laurent(:,:,4),scale)
call duffy_b1(t,v,laurent(:,:,5),scale)
parts=0
do k=1,5
 do r=0,4
  if(r<=2)parts(r,k)=laurent(0,2-r,k)
  if(r<=3)parts(r,k)=parts(r,k)-2*laurent(1,3-r,k)
  parts(r,k)=parts(r,k)+3*laurent(2,4-r,k)
 enddo
enddo
do r=0,4
 out(r)=stable_sum(parts(r,:))
enddo
! Conservative routing estimate for rational evaluation plus divided differences.
! This is a precision diagnostic, not an interval-error certificate.
estimate=1e-27_qp*scale/gaps
if(.not.all(ieee_is_finite(out)).or..not.all(ieee_is_finite(parts)).or. &
 estimate>relative_roundoff_target*max(1._qp,maxval(abs(out))))then
 status=1;out=nan;return
endif
if(present(sectors))sectors=parts
end subroutine
subroutine paired_twoaxis_common(u,parent,out,status)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::out(0:4)
integer,intent(out)::status
out=0;status=0
if(parent/=2)return
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
 status=2;out=ieee_value(0._qp,ieee_quiet_nan);return
endif
if(u(2)*u(2)==0.or.u(4)*u(4)==0)then
 status=1;out=ieee_value(0._qp,ieee_quiet_nan);return
endif
call paired_twoaxis_values(u(2)**2,u(4)**2,out,status)
if(status/=0)return
out=4*u(2)*u(4)*out
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_rational_qp.f90 <==
! Exact merged mother, independently generated in the native sector variables.
! No finite cuts, clipping or numerical endpoint differencing.
! HA used on 0<=s<=1/2; KY on 0<=y<=1/2; HB on 0<=x,v<=1 except the true x=v=1 pole.
module paired_twoaxis_rational_qp
use iso_fortran_env,only:real128
implicit none
private
integer,parameter::qp=real128
public::ha,ky,hb,ha_s0,hb_x0,ky_y0,ha_v0,ky_v0,hb_v0,jx0
contains
function ha(s,v) result(value)
real(qp),intent(in)::s,v
real(qp)::value,numerator,denominator
if(s==0._qp)then
 value=ha_s0(v);return
endif
if(v==0._qp)then
 value=ha_v0(s);return
endif
numerator = s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(s*(-256._qp*s*( &
      v)**7 + (v)**6*(4352._qp*v + 320._qp)) + (v)**5*(v*(-33280._qp*v &
      - 4800._qp) - 64._qp)) + (v)**5*(v*(151040._qp*v + 31424._qp) + &
      1152._qp)) + (v)**4*(v*(v*(-451840._qp*v - 116800._qp) - 9184._qp &
      ) - 608._qp)) + (v)**3*(v*(v*(v*(935168._qp*v + 266496._qp) + &
      47488._qp) + 7408._qp) + 112._qp)) + (v)**3*(v*(v*(v*( &
      -1366016._qp*v - 368128._qp) - 171712._qp) - 45936._qp) - 800._qp &
      )) + (v)**2*(v*(v*(v*(v*(1408000._qp*v + 252928._qp) + 452992._qp &
      ) + 154384._qp) + 6336._qp) + 320._qp)) + v*(v*(v*(v*(v*(v*( &
      49152._qp - 1003520._qp*v) - 884896._qp) - 327152._qp) - &
      15632._qp) - 5104._qp) - 48._qp)) + v*(v*(v*(v*(v*(v*(471040._qp* &
      v - 266240._qp) + 1255936._qp) + 483840._qp) + 68032._qp) + &
      20320._qp) + 16._qp)) + v*(v*(v*(v*(v*(v*(237568._qp - 131072._qp &
      *v) - 1240576._qp) - 502336._qp) - 301632._qp) - 94384._qp) + &
      2736._qp) - 32._qp) + v*(v*(v*(v*(v*(v*(16384._qp*v - 98304._qp) &
      + 798720._qp) + 330752._qp) + 707072._qp) + 293632._qp) + &
      10944._qp) + 1376._qp) + v*(v*(v*(v*(v*(16384._qp*v - 299008._qp &
      ) - 104448._qp) - 928384._qp) - 504064._qp) - 80032._qp) - &
      13728._qp) + v*(v*(v*(v*(49152._qp*v - 4096._qp) + 714240._qp) + &
      495616._qp) + 196992._qp) + 49664._qp) + v*(v*(v*(8192._qp*v - &
      306688._qp) - 275968._qp) - 280704._qp) - 98432._qp) + v*(v*( &
      57344._qp*v + 74752._qp) + 243712._qp) + 115200._qp) + v*( &
      -5120._qp*v - 118272._qp) - 74240._qp) + 24576._qp*v + 20480._qp
denominator = 3._qp*(s - 2._qp)**6*(s - 1._qp)*((s)**2*v - 2._qp)*(s*v - &
      v - 1._qp)*(2._qp*s*v - 2._qp*v - 1._qp)*((s)**3*(v)**2 - (s)**2* &
      (v)**2 - 1._qp)**2
value=numerator/denominator
end function
function ky(y,v) result(value)
real(qp),intent(in)::y,v
real(qp)::value,numerator,denominator
if(y==0._qp)then
 value=ky_y0(v);return
endif
if(v==0._qp)then
 value=ky_v0(y);return
endif
numerator = -80._qp*v + y*(v*(v*(448._qp - 144._qp*v) + 512._qp) + y*(v* &
      (v*(v*(v*(96._qp - 64._qp*v) + 1088._qp) + 2064._qp) + 3824._qp) &
      + y*(v*(v*(v*(v*(v*(448._qp - 64._qp*v) + 2096._qp) + 352._qp) + &
      18384._qp) - 14352._qp) + y*(v*(v*(v*(v*(v*(192._qp*v + 2784._qp &
      ) - 5168._qp) + 41776._qp) - 73584._qp) + 63856._qp) + y*(v*(v*(v &
      *(v*(v*(1152._qp*v - 3296._qp) + 33760._qp) - 128544._qp) + &
      156048._qp) - 21296._qp) + y*(v*(v*(v*(v*(v*(128._qp*v + 4544._qp &
      ) - 110784._qp) + 246272._qp) - 150672._qp) + 38544._qp) + y*(v*( &
      v*(v*(v*(v*(-3776._qp*v - 41280._qp) + 212960._qp) - 280768._qp) &
      + 84336._qp) + 2960._qp) + y*(v*(v*(v*(v*(v*(78912._qp - 2496._qp &
      *v) - 224608._qp) + 130272._qp) - 7632._qp) - 160._qp) + y*(v*(v* &
      (v*(v*(v*(4864._qp*v - 62016._qp) + 109632._qp) - 21200._qp) + &
      2928._qp) - 80._qp) + y*((v)**2*(v*(v*(v*(4864._qp*v + 33216._qp &
      ) - 27680._qp) + 10816._qp) + 448._qp) + y*((v)**3*(v*(v*( &
      -2496._qp*v - 17728._qp) + 10096._qp) + 224._qp) + y*((v)**3*(v*( &
      v*(3040._qp - 3776._qp*v) - 496._qp) - 144._qp) + y*((v)**4*(v*( &
      128._qp*v + 1056._qp) + 96._qp) + y*((v)**5*(1152._qp*v + 448._qp &
      ) + y*(-64._qp*(v)**6*y + (v)**5*(192._qp*v - 64._qp))))))))) + &
      288._qp) + 2688._qp) + 9984._qp) + 5664._qp) + 14496._qp) + &
      2112._qp) + 1344._qp) + 288._qp
denominator = 3._qp*(y - 1._qp)*(y + 1._qp)**6*(v*y + 1._qp)*(2._qp*v*y &
      + 1._qp)*(v*(y)**2 - 2._qp*v*y + v - 2._qp)*((v)**2*(y)**3 - &
      2._qp*(v)**2*(y)**2 + (v)**2*y + 1._qp)**2
value=numerator/denominator
end function
function hb(x,v) result(value)
real(qp),intent(in)::x,v
real(qp)::value,numerator,denominator
real(qp)::gap
if(x==0._qp)then
 value=hb_x0(v);return
endif
if(v==0._qp)then
 value=hb_v0(x);return
endif
! Positive gap; do not form 1-x*v near the physical upper corner.
gap=(1._qp-x)+x*(1._qp-v)
numerator = 20480._qp*v + x*(v*(-74240._qp*v - 118272._qp) + x*(v*(v*( &
      115200._qp*v + 243712._qp) + 74752._qp) + x*(v*(v*(v*(-98432._qp* &
      v - 280704._qp) - 275968._qp) - 306688._qp) + x*(v*(v*(v*(v*( &
      49664._qp*v + 196992._qp) + 495616._qp) + 714240._qp) - 4096._qp &
      ) + x*(v*(v*(v*(v*(v*(-13728._qp*v - 80032._qp) - 504064._qp) - &
      928384._qp) - 104448._qp) - 299008._qp) + x*(v*(v*(v*(v*(v*(v*( &
      1376._qp*v + 10944._qp) + 293632._qp) + 707072._qp) + 330752._qp &
      ) + 798720._qp) - 98304._qp) + x*(v*(v*(v*(v*(v*(v*(v*(2736._qp - &
      32._qp*v) - 94384._qp) - 301632._qp) - 502336._qp) - 1240576._qp &
      ) + 237568._qp) - 131072._qp) + x*((v)**2*(v*(v*(v*(v*(v*(16._qp* &
      v + 20320._qp) + 68032._qp) + 483840._qp) + 1255936._qp) - &
      266240._qp) + 471040._qp) + x*((v)**3*(v*(v*(v*(v*(v*(-48._qp*v - &
      5104._qp) - 15632._qp) - 327152._qp) - 884896._qp) + 49152._qp) - &
      1003520._qp) + x*((v)**4*(v*(v*(v*(v*(320._qp*v + 6336._qp) + &
      154384._qp) + 452992._qp) + 252928._qp) + 1408000._qp) + x*((v)** &
      5*(v*(v*(v*(-800._qp*v - 45936._qp) - 171712._qp) - 368128._qp) - &
      1366016._qp) + x*((v)**6*(v*(v*(v*(112._qp*v + 7408._qp) + &
      47488._qp) + 266496._qp) + 935168._qp) + x*((v)**7*(v*(v*( &
      -608._qp*v - 9184._qp) - 116800._qp) - 451840._qp) + x*((v)**8*(v &
      *(1152._qp*v + 31424._qp) + 151040._qp) + x*((v)**9*(v*(-64._qp*v &
      - 4800._qp) - 33280._qp) + x*(-256._qp*(v)**11*x + (v)**10*( &
      320._qp*v + 4352._qp))))))))))) + 16384._qp) + 16384._qp) + &
      49152._qp) + 8192._qp) + 57344._qp) - 5120._qp) + 24576._qp
denominator = -3._qp*gap*(-gap - 1._qp)**6*(v*(x)**2 - 2._qp)*(v*x - v - &
      1._qp)*(2._qp*v*x - v - 2._qp)*(v*(x)**3 - (x)**2 - 1._qp)**2
value=numerator/denominator
end function
function ha_s0(v) result(value)
real(qp),intent(in)::v
real(qp)::value,numerator,denominator
numerator = 192._qp*v + 160._qp
denominator = 3._qp*(v + 1._qp)*(2._qp*v + 1._qp)
value=numerator/denominator
end function
function hb_x0(v) result(value)
real(qp),intent(in)::v
real(qp)::value,numerator,denominator
numerator = 160._qp*v + 192._qp
denominator = 3._qp*(v + 1._qp)*(v + 2._qp)
value=numerator/denominator
end function
function ky_y0(v) result(value)
real(qp),intent(in)::v
real(qp)::value,numerator,denominator
numerator = 80._qp*v - 288._qp
denominator = 3._qp*(v - 2._qp)
value=numerator/denominator
end function
function ha_v0(s) result(value)
real(qp),intent(in)::s
real(qp)::value,numerator,denominator
numerator = s*(s*(s*(s*(s*(s*(16._qp*s - 688._qp) + 6864._qp) - &
      24832._qp) + 49216._qp) - 57600._qp) + 37120._qp) - 10240._qp
denominator = 3._qp*(s - 2._qp)**6*(s - 1._qp)
value=numerator/denominator
end function
function ky_v0(y) result(value)
real(qp),intent(in)::y
real(qp)::value,numerator,denominator
numerator = y*(y*(y*(y*(y*(y*(-48._qp*y - 448._qp) - 1664._qp) - 944._qp &
      ) - 2416._qp) - 352._qp) - 224._qp) - 48._qp
denominator = (y - 1._qp)*(y + 1._qp)**6
value=numerator/denominator
end function
function hb_v0(x) result(value)
real(qp),intent(in)::x
real(qp)::value,numerator,denominator
numerator = x*(x*(x*(x*(x*(64._qp*x + 64._qp) + 192._qp) + 32._qp) + &
      224._qp) - 20._qp) + 96._qp
denominator = 3._qp*((x)**2 + 1._qp)**2
value=numerator/denominator
end function
function jx0(y) result(value)
real(qp),intent(in)::y
real(qp)::value,numerator,denominator
numerator = y*(y*(y*(y*(y*(y*(-48._qp*y - 448._qp) - 1664._qp) - 944._qp &
      ) - 2416._qp) - 352._qp) - 224._qp) - 48._qp
denominator = y*(y - 1._qp)*(y + 1._qp)**6
value=numerator/denominator
end function
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_mid_u4_log_control_qp.f90 <==
! ISOLATED MID diagnostic: complete unweighted native-minus-all-local log arc.
! The native weighted arc is NOT asserted to be a certified joint endpoint jet.
! Raw centred values are diagnostic only; no density, global, or LOW alteration.
module positive_mid_u4_log_control_qp
use endpoint_series_qp,only:qp
use positive_native_u4_log_jet_qp,only:native_u4_chart_jet
use endpoint_contact_qp,only:fanE,fanD
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
implicit none
private
public::complete_mid_u4_log_control,mid_auxiliary_u4_jet
logical,parameter,public::mid_joint_endpoint_certified=.false.
contains
function stable_log1p(a)result(y)
real(qp),intent(in)::a
real(qp)::y,t
integer::i
if(a>=.01_qp)then
 y=log(1+a);return
endif
y=0;t=a
do i=1,24
 y=y+t/i;t=-t*a
enddo
end function
subroutine mid_auxiliary_u4_jet(u,groups,status)
real(qp),intent(in)::u(5)
real(qp),intent(out)::groups(0:4,0:3,3)
integer,intent(out)::status
real(qp)::alpha(5),poly(0:4,0:4),sub(0:4,0:4),vec(0:4,0:3)
real(qp)::w,a,n1,kap(0:2),c0,c3,A3,lam,phi(0:4),La,ra,Kangle
integer::chart,q,key,E(5,5),D(5),B(5),EW(5),EA(5),R(5),p(5),j,k,mask0,mask1,mask,ii,jj,h
logical::z1
! groups: scoped positive soft; FULL76 ratio (includes c34/c35 I19); angle I3.
groups=0;status=0;kap=[144._qp,-72._qp,18._qp]
if(any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
! Full frozen positive-root source with all three Born powers and both quarters.
do chart=19,94
 E=fanE(:,:,chart);EA=E(5,:);B=E(1,:)+E(2,:);alpha=real(EA,qp)/2
 if(EA(4)/=0)cycle
 do q=0,1 ! q=0,1 here denotes even/odd positive-root parity, physical q0/q3.
  key=2+2*q;D=fanD(:,key,chart)
  if(any(D/=E(2,:)+E(3,:)+E(4,:)-q*EA))cycle
  do k=0,2
   EW=E(4,:)+2*k*E(1,:)
   if(EW(4)/=1)cycle
   mask0=0;mask1=0;w=1;a=1
   do j=1,5
    if(EW(j)==0)then
     mask1=ibset(mask1,j-1)
     if(EA(j)==0)mask0=ibset(mask0,j-1)
    endif
    if(j/=4)then
     w=w*u(j)**EW(j);a=a*u(j)**(2*EA(j))
    endif
   enddo
   z1=mask0/=mask1
   ! 4 active labels out of 24; factor is applied once, not to poles later.
   n1=kap(k)*w/6
   call first_jet_polynomial(0._qp,n1,.125_qp,0._qp,.5_qp,0._qp,sub,status)
   if(status/=0)return
   ! Keep the angular endpoint difference before multiplying the regulator
   ! exponential. This avoids subtracting O(1) polynomials to recover O(a).
   La=stable_log1p(a);phi(0)=1/(1+a)
   do ii=1,4
    phi(ii)=phi(ii-1)*La/ii
   enddo
   if(z1)phi(0)=-a/(1+a)
   poly=0
   do ii=0,4
    do jj=0,4-ii
     do h=0,ii
      poly(ii,jj)=poly(ii,jj)+sub(ii-h,jj)*phi(h)
     enddo
    enddo
   enddo
   call contract_log_jet(u,alpha,D,B,mask0,poly,vec,status)
   if(status/=0)return
   groups(:,:,1)=groups(:,:,1)+vec
   if(z1)then
    call contract_log_jet(u,alpha,D,B,mask1,sub,vec,status)
    if(status/=0)return
    groups(:,:,1)=groups(:,:,1)+vec
   endif
  enddo
 enddo
enddo
! h(Q)=-48 sqrt(Q)/(1+sqrt(Q))^2. Actual negative-root D is retained.
! The original source is reciprocal in Q. Every cone is included once.
do chart=19,94
 E=fanE(:,:,chart);EA=E(5,:);B=E(1,:)+E(2,:);R=E(3,:)-E(1,:)-E(2,:)
 if(all(R>=0))then
  p=E(4,:)-E(2,:);D=E(3,:)+E(4,:)
 else if(all(R<=0))then
  p=E(1,:)+E(4,:)-E(3,:);D=E(1,:)+E(2,:)+E(4,:)
 else
  status=701;return
 endif
 if(any(D/=fanD(:,1,chart)))then
  status=702;return
 endif
 if(all(p<=0))p=-p
 if(any(p<0).or.any(p>1).or..not.any(p>0))then
  status=703;return
 endif
 if(EA(4)/=0.or.p(4)/=1)cycle
 mask=0;n1=-48
 do j=1,5
  if(p(j)==0)mask=ibset(mask,j-1)
  if(j/=4)n1=n1*u(j)**p(j)
 enddo
 alpha=real(EA,qp)/2
 call first_jet_polynomial(0._qp,n1,.5_qp,0._qp,.5_qp,0._qp,poly,status)
 if(status/=0)return
 call contract_log_jet(u,alpha,D,B,mask,poly,vec,status)
 if(status/=0)return
 groups(:,:,2)=groups(:,:,2)+vec
enddo
! Actual angle I3 only; I19 belongs to full76 above. No duplicate c34/c35.
a=u(5)**2;c0=1/sqrt(1+a);c3=u(5)/sqrt(1+a)
ra=sqrt(1+a);Kangle=(u(5)-a*(ra*ra+ra+1)/(ra+1))/(ra**3)
A3=-1536*u(1)*u(2)/acos(-1._qp)*Kangle
lam=2*log(u(3))+2*log(u(5))-log(2._qp)
groups(0,0,3)=A3*lam**2/2;groups(0,1,3)=4*A3*lam;groups(0,2,3)=8*A3
groups(1,0,3)=A3*lam;groups(1,1,3)=4*A3;groups(2,0,3)=A3
if(.not.all(ieee_is_finite(groups)))status=9
end subroutine

subroutine complete_mid_u4_log_control(u,parent,coeffs,control,status,failed_entry,failed_face,max_order,groups,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::coeffs(0:4,0:3),control(0:4)
integer,intent(out)::status,failed_entry,failed_face,max_order
real(qp),intent(out),optional::groups(0:4,0:3,4)
integer,intent(in),optional::other_power
real(qp)::native(0:4,0:3),aux(0:4,0:3,3),vec(0:4,0:3),comp(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3)
real(qp)::res,ell,nan
integer::chart,q,key,sg,ord,ties,face,power
coeffs=0;control=0;status=0;failed_entry=-1;failed_face=-1;max_order=0
if(present(groups))groups=0
if(parent<0.or.parent>2.or.any(u<=0).or.any(u>=1).or..not.all(ieee_is_finite(u)))then
 status=1;return
endif
if(parent/=1)return
power=2;if(present(other_power))power=other_power
native=0;comp=0
! No LOW support filter, constant-face shortcut, or physical refinement applies.
do chart=19,94
 do q=0,3
  sg=-1;if(q==1.or.q==2)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  call native_u4_chart_jet(u,fanE(:,:,chart),fanD(:,key,chart),24,q,vec,status,face,ord,res,ties,power)
  max_order=max(max_order,ord)
  if(status/=0)then
   failed_entry=4*(chart-19)+q;failed_face=face;exit
  endif
  z=vec-comp;tmp=native+z;comp=(tmp-native)-z;native=tmp
 enddo
 if(status/=0)exit
enddo
if(status==0)call mid_auxiliary_u4_jet(u,aux,status)
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);coeffs=nan;control=nan;return
endif
! k0 is deliberately a sentinel in every group and output, not A0.
native(:,0)=0;aux(:,0,:)=0
coeffs=native-sum(aux,dim=3)
ell=log(u(4));control=coeffs(:,1)*(ell+1)+coeffs(:,2)*(ell*ell-2)+coeffs(:,3)*(ell**3+6)
if(present(groups))then
 groups(:,:,1)=native;groups(:,:,2:4)=aux
endif
if(.not.all(ieee_is_finite(coeffs)).or..not.all(ieee_is_finite(control)))status=9
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_native_u4_log_jet_qp.f90 <==
! Positive-log-only clone. See checks/complete-mid-positive-logs/PROOF.md.
! ISOLATED CANDIDATE. The weighted-arc coefficients are NOT a joint-C1 proof.
! Unfiltered complete24 physical tree; no face_is_zero or term support filter.
! first_jet_polynomial includes d0**xi*t0**zeta before the shared contraction.
module positive_native_u4_log_jet_qp
use endpoint_first_jet_qp
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
use mid_supported_first_jet_physics_qp,only:physical_series,configure_filter
use endpoint_contact_qp,only:fanE,fanD,offsets
use ordered_physical_metadata_qp
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
implicit none
private
public::native_u4_packet,native_u4_chart_jet,native_u4_log_jet,native_u4_regularity_certified
! This explicit false flag must not be inferred true from numerical agreement.
logical,parameter::native_u4_regularity_certified=.false.
contains

subroutine native_u4_packet(u,E,D,branch,q,face,njet,djet,tjet,status,order_used, &
                            negative_residual,fractional_coefficient,min_ties,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::E(5,5),D(5),branch,q,face
real(qp),intent(out)::njet(0:1),djet(0:1),tjet(0:1),negative_residual,fractional_coefficient
integer,intent(out)::status,order_used,min_ties
integer,intent(in),optional::other_power
type(series)::xs(5),orig(5),n,delta,tau,angular,dm,tm,reg,dr,tr
integer::i,j,k,ord,power,B(5),first,vs(3)
real(qp)::scale,nan
nan=ieee_value(0._qp,ieee_quiet_nan)
njet=nan;djet=nan;tjet=nan;negative_residual=nan;fractional_coefficient=nan
status=0;order_used=0;min_ties=0;power=2
if(present(other_power))power=other_power
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1).or. &
   any(E<0).or.any(D<0).or.branch<0.or.branch>71.or.q<0.or.q>3.or. &
   face<0.or.face>31.or.btest(face,3).or.power<2.or.power>8)then
 status=10;return
endif
! Every skipped normalized rest/bounded Gram term is at least eps**2.
! Target axis is in the term filter, but no whole-face constant-zero is used.
call configure_filter(E,D,branch,ibset(face,3))
B=E(1,:)+E(2,:);ord=2
do
 call series_begin(ord)
 do j=1,5
  if(j==4)then
   xs(j)=monomial(2)
  else if(btest(face,j-1))then
   xs(j)=monomial(2*power)
  else
   xs(j)=constant(u(j)*u(j))
  endif
 enddo
 do i=1,5
  orig(i)=constant(1)
  do j=1,5
   orig(i)=orig(i)*xs(j)**E(i,j)
  enddo
 enddo
 ! FULL physical source. Constant-face zero filters are intentionally absent.
 call physical_series(orig(1),orig(2),orig(3),orig(4),orig(5),branch,q,n,delta,tau)
 angular=constant(1);dm=constant(1);tm=constant(1)
 do j=1,5
  angular=angular*sqrt(xs(j))**E(5,j)
  dm=dm*xs(j)**D(j);tm=tm*xs(j)**B(j)
 enddo
 reg=n/angular;dr=delta/dm;tr=tau/tm
 njet=[coefficient(reg,0),coefficient(reg,1)]
 djet=[coefficient(dr,0),coefficient(dr,1)]
 tjet=[coefficient(tr,0),coefficient(tr,1)]
 if(series_status==0)then
  negative_residual=0
  vs=[valuation_half(reg),valuation_half(dr),valuation_half(tr)]
  first=min(0,minval(vs))
  if(first < -100000)then
   status=14;exit
  endif
  do k=first,-1
   negative_residual=max(negative_residual,abs(coefficient_half(reg,k)), &
       abs(coefficient_half(dr,k)),abs(coefficient_half(tr,k)))
  enddo
  ! On the backend's half-index grid this is every power strictly between 0,1.
  ! A nonzero fractional coefficient is NEVER thresholded to zero.
  fractional_coefficient=max(abs(coefficient_half(reg,1)), &
       abs(coefficient_half(dr,1)),abs(coefficient_half(tr,1)))
  scale=max(1._qp,maxval(abs(njet)),maxval(abs(djet)),maxval(abs(tjet)))
  if(.not.all(ieee_is_finite([njet,djet,tjet,negative_residual,fractional_coefficient])))then
   status=11
  else if(negative_residual>1.e-23_qp*scale)then
   status=12
  else if(fractional_coefficient/=0._qp)then
   status=13
  else if(djet(0)<=0.or.tjet(0)<=0)then
   status=15
  endif
  exit
 endif
 if(ord>=8)then
  status=100+series_status;exit
 endif
 ord=ord*2
enddo
order_used=ord;min_ties=series_min_ties
! status=0 means successful numerical arc extraction only. It does not turn
! u_other=epsilon**power into the iterated face-then-target limit.
end subroutine

subroutine native_u4_chart_jet(u,E,D,branch,q,coeffs,status,failed_face,max_order, &
                               residual,max_ties,other_power,ledger,packets)
real(qp),intent(in)::u(5)
integer,intent(in)::E(5,5),D(5),branch,q
real(qp),intent(out)::coeffs(0:4,0:3),residual
integer,intent(out)::status,failed_face,max_order,max_ties
integer,intent(in),optional::other_power
real(qp),intent(out),optional::ledger(0:4,0:3,0:31),packets(0:1,3,0:31)
real(qp)::poly(0:4,0:4,0:31),mixed(0:4,0:4),alpha(5)
real(qp)::nj(0:1),dj(0:1),tj(0:1),neg,frac,vec(0:4,0:3)
real(qp)::comp(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3)
integer::face,mask,sgn,ord,ties,B(5),power,j,poles,zero_alpha_mask
coeffs=0;status=0;failed_face=-1;max_order=0;max_ties=0;residual=0;comp=0
if(present(ledger))ledger=0
if(present(packets))packets=0
power=2;if(present(other_power))power=other_power
! For beta4>0, continuity alone makes the non-integrated difference vanish
! after J4=2u4; integrated-axis4 terms are O(u4). No first derivative is used.
if(E(5,4)>0)return
B=E(1,:)+E(2,:);alpha=real(E(5,:),qp)/2;poly=0
zero_alpha_mask=0
do j=1,5
 if(j/=4.and.E(5,j)==0)zero_alpha_mask=ibset(zero_alpha_mask,j-1)
enddo
if(zero_alpha_mask==0)return
do face=0,31
 if(btest(face,3).or.iand(face,zero_alpha_mask)==0)cycle
 call native_u4_packet(u,E,D,branch,q,face,nj,dj,tj,status,ord,neg,frac,ties,power)
 max_order=max(max_order,ord);max_ties=max(max_ties,ties)
 if(ieee_is_finite(neg))residual=max(residual,neg)
 if(present(packets))then
  packets(:,1,face)=nj;packets(:,2,face)=dj;packets(:,3,face)=tj
 endif
 if(status/=0)then
  failed_face=face;return
 endif
 call first_jet_polynomial(nj(0),nj(1),dj(0),dj(1),tj(0),tj(1),poly(:,:,face),status)
 if(status/=0)then
  failed_face=face;return
 endif
enddo
do mask=0,31
 if(btest(mask,3).or.iand(mask,zero_alpha_mask)==0)cycle
 poles=0
 do j=1,5
  if(btest(mask,j-1).and.E(5,j)==0)poles=poles+1
 enddo
 if(poles>3)then
  status=301;failed_face=mask;return
 endif
 mixed=0
 do face=0,31
  if(btest(face,3).or.iand(face,mask)/=mask)cycle
  sgn=(-1)**popcnt(ieor(face,mask));mixed=mixed+sgn*poly(:,:,face)
 enddo
 call contract_log_jet(u,alpha,D,B,mask,mixed,vec,status)
 if(status/=0)then
  failed_face=mask;return
 endif
 vec(:,0)=0 ! explicitly NOT the true constant coefficient
 if(present(ledger))ledger(:,:,mask)=vec
 z=vec-comp;tmp=coeffs+z;comp=(tmp-coeffs)-z;coeffs=tmp
enddo
if(.not.all(ieee_is_finite(coeffs)))status=11
end subroutine

subroutine native_u4_log_jet(u,parent,original,refinement_delta,status,failure,max_order,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::original(0:4,0:3),refinement_delta(0:4,0:3)
integer,intent(out)::status,failure(5),max_order
integer,intent(in),optional::other_power
real(qp)::vec(0:4,0:3),comp(0:4,0:3),compref(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3),res,nan
integer::c,q,branch,sg,key,ff,ord,ties,r,power,sign0
original=0;refinement_delta=0;status=0;failure=0;max_order=0;comp=0;compref=0
power=2;if(present(other_power))power=other_power
if(parent<0.or.parent>2.or..not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
 status=10;return
endif
! This interface is certified/tested only for LOW.
if(parent/=2)return
branch=24*parent
do c=offsets(parent)+1,offsets(parent+1)
 do q=0,3
  sg=2*mod(branch,2)-1
  if(q==1.or.q==2)sg=-sg
  if(mod(branch/12,2)==1)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  call native_u4_chart_jet(u,fanE(:,:,c),fanD(:,key,c),branch,q,vec,status,ff,ord,res,ties,power)
  max_order=max(max_order,ord)
  if(status/=0)then
   failure=[c,q,0,ff,status];exit
  endif
  z=vec-comp;tmp=original+z;comp=(tmp-original)-z;original=tmp
 enddo
 if(status/=0)exit
enddo
if(status==0.and.parent==2)then
 do r=1,physical_entries
  c=physical_chart(r)
  if(any(matmul(fanE(:,:,c),physical_T(:,:,r))/=physical_E(:,:,r)).or. &
      any(matmul(fanD(:,4,c),physical_T(:,:,r))/=physical_D(:,r)))then
   status=302;failure=[c,1,physical_subcone(r),-1,status];exit
  endif
  call native_u4_chart_jet(u,physical_E(:,:,r),physical_D(:,r),48,1,vec,status,ff,ord,res,ties,power)
  max_order=max(max_order,ord)
  if(status/=0)then
   failure=[c,1,physical_subcone(r),ff,status];exit
  endif
  sign0=1;if(physical_kind(r)==0)sign0=-1
  z=sign0*vec-compref;tmp=refinement_delta+z;compref=(tmp-refinement_delta)-z;refinement_delta=tmp
 enddo
endif
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);original=nan;refinement_delta=nan
endif
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_cached_ordered_low_correction.f90 <==
! Isolated complete lowest correction components; no proposal division or MC.
program run_cached_ordered_low_correction
use endpoint_series_qp,only:qp,series_status,series_message
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
use cached_ordered_unfolded_paired_reference_qp,only:cached_ordered_unfolded_paired_values
use ordered_physical_refinement_qp,only:ordered_physical_refinement_values
use paired_twoaxis_common_qp,only:paired_twoaxis_common
implicit none
real(qp)::u(6),reference(0:4),physical_delta(0:4),common(0:4),old24(0:4),new70(0:4),nan
integer::ios,idx,branch,parent,status,common_status,entry_failed,face_failed,max_order,failure(5)
logical::have_ledger
character(2048)::inputfile,outputfile,ledgerfile
call get_command_argument(1,inputfile);call get_command_argument(2,outputfile);call get_command_argument(3,ledgerfile)
if(len_trim(inputfile)==0.or.len_trim(outputfile)==0)error stop 'Usage: replay input.txt output.txt [physical-ledger.txt]'
if(trim(inputfile)==trim(outputfile).or.(len_trim(ledgerfile)>0.and. &
 (trim(ledgerfile)==trim(inputfile).or.trim(ledgerfile)==trim(outputfile))))error stop 'Distinct input/output/ledger paths required'
open(70,file=trim(inputfile),status='old',action='read')
open(71,file=trim(outputfile),status='replace',action='write')
have_ledger=len_trim(ledgerfile)>0
if(have_ledger)then
 open(72,file=trim(ledgerfile),status='replace',action='write')
 write(72,'(A)')'# idx branch oldphysical24[5] newphysical70[5] common_status; all J5/pi, no proposal division'
endif
idx=0;nan=ieee_value(0._qp,ieee_quiet_nan)
do
 read(70,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0)then
  write(*,*)'FATAL malformed input after completed rows',idx
  error stop 'Input parsing failure; completed output remains on disk'
 endif
 idx=idx+1
 if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
  write(*,*)'FATAL invalid unit point',idx
  error stop 'Invalid open-cube input; no point dropped'
 endif
 parent=int(3*u(6));branch=int(72*u(6))
 reference=0;physical_delta=0;common=0;old24=0;new70=0;common_status=0
 if(parent==2)then
  call cached_ordered_unfolded_paired_values(u(:5),parent,reference,status,entry_failed,face_failed,max_order)
  if(status/=0.or..not.all(ieee_is_finite(reference)))then
   write(*,*)'FATAL auxiliary',idx,branch,status,entry_failed,face_failed,max_order,series_status,trim(series_message)
   error stop 'Auxiliary rejected; completed output preserved, current row not accepted'
  endif
  call ordered_physical_refinement_values(u(:5),parent,old24,new70,physical_delta,status,failure=failure)
  if(status/=0.or..not.all(ieee_is_finite(physical_delta)).or. &
     .not.all(ieee_is_finite(old24)).or..not.all(ieee_is_finite(new70)))then
   write(*,*)'FATAL physical',idx,branch,status,failure,series_status,trim(series_message)
   error stop 'Physical refinement rejected; completed output preserved, current row not accepted'
  endif
  call paired_twoaxis_common(u(:5),parent,common,common_status)
  if(common_status==1)then
   ! This row is a pending component packet, NEVER an accepted full correction.
   ! The caller must recompute common from the original decimal u via Python MP.
   common=nan
  else if(common_status/=0.or..not.all(ieee_is_finite(common)))then
   write(*,*)'FATAL common',idx,branch,common_status
   error stop 'Common contraction rejected; completed output preserved, current row not accepted'
  endif
 endif
 write(71,'(2(I8,1X),15(ES47.36E4,1X),I4)')idx,branch,reference,physical_delta,common,common_status
 if(have_ledger)then
  write(72,'(2(I8,1X),10(ES47.36E4,1X),I4)')idx,branch,old24,new70,common_status
  flush(72)
 endif
 flush(71)
enddo
close(70);close(71)
if(have_ledger)close(72)
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_complete_low_u4_log_control.f90 <==
program run_complete_low_u4_log_control
use endpoint_series_qp,only:qp
use complete_low_u4_log_control_qp
use ieee_arithmetic,only:ieee_is_finite
implicit none
real(qp)::u(6),coeffs(0:4,0:3),control(0:4),started,finished
integer::i,ios,parent,status,en,face,ord
character(2048)::input,output
call get_command_argument(1,input);call get_command_argument(2,output)
open(10,file=trim(input),status='old');open(11,file=trim(output),status='replace');i=0
do
 read(10,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0)stop 1
 if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))stop 3
 i=i+1;parent=int(3*u(6));call cpu_time(started)
 call complete_low_u4_log_control(u(:5),parent,coeffs,control,status,en,face,ord)
 call cpu_time(finished)
 ! Same 32 columns as the reference-change control. No division by q.
 write(11,'(6(I0,1X),26(ES44.34E4,1X))')i,parent,status,en,face,ord,coeffs,control,finished-started
 flush(11)
 if(status/=0)stop 2
enddo
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_general_mid_axis_log_control.f90 <==
program run_general_mid_axis_log_control
use endpoint_series_qp,only:qp
use general_mid_axis_log_control_qp
use ieee_arithmetic,only:ieee_is_finite
implicit none
real(qp)::u(6),coeffs(0:4,0:3),control(0:4),groups(0:4,0:3,4),started,finished
integer::i,ios,parent,status,en,face,ord,g,target
character(2048)::input,output,ledger,arg
logical::detail
call get_command_argument(1,input);call get_command_argument(2,output);call get_command_argument(3,ledger)
call get_command_argument(4,arg);target=3
if(len_trim(arg)>0)then
 read(arg,*,iostat=ios)target
 if(ios/=0)stop 4
endif
if(target/=3.and.target/=4)stop 4
detail=len_trim(ledger)>0
open(10,file=trim(input),status='old');open(11,file=trim(output),status='replace')
if(detail)open(12,file=trim(ledger),status='replace')
i=0
do
 read(10,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0)stop 1
 if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))stop 3
 i=i+1;parent=int(3*u(6));call cpu_time(started)
 call complete_mid_axis_log_control(u(:5),parent,target,coeffs,control,status,en,face,ord,groups)
 call cpu_time(finished)
 write(11,'(6(I0,1X),26(ES44.34E4,1X))')i,parent,status,en,face,ord,coeffs,control,finished-started
 flush(11)
 if(detail)then
  do g=1,4
   write(12,'(4(I0,1X),20(ES44.34E4,1X))')i,parent,status,g,groups(:,:,g)
  enddo
  flush(12)
 endif
 if(status/=0)stop 2
enddo
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_positive_mid_u4_log_control.f90 <==
program run_positive_mid_u4_log_control
use endpoint_series_qp,only:qp
use positive_mid_u4_log_control_qp
use ieee_arithmetic,only:ieee_is_finite
implicit none
real(qp)::u(6),coeffs(0:4,0:3),control(0:4),groups(0:4,0:3,4),started,finished
integer::i,ios,parent,status,en,face,ord,g
character(2048)::input,output,ledger
logical::detail
call get_command_argument(1,input);call get_command_argument(2,output);call get_command_argument(3,ledger)
detail=len_trim(ledger)>0
open(10,file=trim(input),status='old');open(11,file=trim(output),status='replace')
if(detail)open(12,file=trim(ledger),status='replace')
i=0
do
 read(10,*,iostat=ios)u
 if(ios<0)exit
 if(ios/=0)stop 1
 if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))stop 3
 i=i+1;parent=int(3*u(6));call cpu_time(started)
 call complete_mid_u4_log_control(u(:5),parent,coeffs,control,status,en,face,ord,groups)
 call cpu_time(finished)
 write(11,'(6(I0,1X),26(ES44.34E4,1X))')i,parent,status,en,face,ord,coeffs,control,finished-started
 flush(11)
 if(detail)then
  do g=1,4
   write(12,'(4(I0,1X),20(ES44.34E4,1X))')i,parent,status,g,groups(:,:,g)
  enddo
  flush(12)
 endif
 if(status/=0)stop 2
enddo
end program


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/scet3.py <==
from pathlib import Path
import importlib.util,numpy as np,itertools
OLD=Path(__file__).resolve().parents[3]/'local-contact-scet-nlo/src/scet.py'
spec=importlib.util.spec_from_file_location('verified_nlo_scet',OLD);old=importlib.util.module_from_spec(spec);spec.loader.exec_module(old)
CF,CA=old.CF,old.CA

def li2(x):
 out=old.spence(1-x)
 small=x<.01
 if np.any(small):
  y=x[small];term=y.copy();ss=y.copy()
  for k in range(2,16):term*=y;ss+=term/(k*k)
  out[small]=ss
 return out

def Rstable(y,z,cy,cz):
 ly=np.where(y>.5,np.log1p(-cy),np.log(y));lz=np.where(z>.5,np.log1p(-cz),np.log(z))
 base=ly*lz-ly*np.log(cy)-lz*np.log(cz)+np.pi**2/6-li2(y)-li2(z)
 base=np.where(y>.5,ly*lz-lz*np.log(cz)-li2(z)+li2(cy),base)
 return np.where(z>.5,ly*lz-ly*np.log(cy)-li2(y)+li2(cz),base)

def hard(x,inv):
 c,a,b=inv[...,2],inv[...,1],inv[...,0];T=a/b+b/a+2*c/(a*b)
 la=np.where(a>.5,np.log1p(-(b+c)),np.log(a))
 lb=np.where(b>.5,np.log1p(-(a+c)),np.log(b))
 lc=np.where(c>.5,np.log1p(-(a+b)),np.log(c))
 rat=1+(c+b)/(2*a)+(c+a)/(2*b)-a/(2*(c+a))-b/(2*(c+b))
 rat+=la*(2-a*b/(2*(c+b)**2)+2*(a-b)/(c+b))
 rat+=lb*(2-a*b/(2*(c+a)**2)+2*(b-a)/(c+a))
 sl=-(c+b)/(2*a)-(c+a)/(2*b)+c/(2*(c+a))+c/(2*(c+b))+2*c/(a+b)
 sl+=2*lc*(2*c/(a+b)+c*c/(a+b)**2)
 sl+=la/2*(c*a/(c+b)**2+4*c/(c+b)+a/(c+b))
 sl+=lb/2*(c*b/(c+a)**2+4*c/(c+a)+b/(c+a))
 rca=Rstable(c,a,a+b,b+c);rcb=Rstable(c,b,a+b,a+c);rab=Rstable(a,b,b+c,a+c)
 sl+=rca*(2*c+a)/b+rcb*(2*c+b)/a
 lc0=-4-rab-(la*la+lb*lb)/2+rat/T
 sl0=-4-rca-rcb-lc*lc/2+sl/T
 return CA*lc0-sl0/CA-7*np.pi**2/12*(-(2*CA-1/CA))

def summed(v,z,order=64):
 inv=np.stack([v*z/(2+z),v/(2+z),1-v*(1+z)/(2+z)],axis=-1);x=1-inv
 x[...,2]=inv[...,0]+inv[...,1]
 s=np.stack([inv[...,2]/(x[...,0]*x[...,1]),inv[...,1]/(x[...,0]*x[...,2]),inv[...,0]/(x[...,1]*x[...,2])],axis=-1)
 basis=np.zeros(s.shape);pairs={(0,1):0,(0,2):1,(1,2):2}
 for i,j in itertools.permutations(range(3),2):
  m=3-i-j;ij=pairs[tuple(sorted((i,j)))];jm=pairs[tuple(sorted((j,m)))];im=pairs[tuple(sorted((i,m)))];alpha,beta=s[...,jm]/s[...,ij],s[...,im]/s[...,ij]
  i0,i1=old.angular_integrals(alpha,beta,order)
  basis[...,ij]+=.5*np.log(s[...,ij])**2-np.pi**2/12+2*(i0*np.log(alpha)+i1)
 H=np.zeros(v.shape);B=np.zeros(v.shape)
 for gluon in range(3):
  quarks=[i for i in range(3)if i!=gluon];idx=quarks+[gluon];xx=x[...,idx];ii=inv[...,idx];b=2*CF*(xx[...,0]**2+xx[...,1]**2)/(ii[...,0]*ii[...,1]);colour=np.full(3,-1.5);colour[pairs[tuple(quarks)]]=1/6
  H+=b*(hard(xx,ii)+old.jets(xx)+np.sum(basis*colour,axis=-1));B+=b
 return H,B


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/recursive/src/supported_native_u4_log_jet_qp.f90 <==
! ISOLATED CANDIDATE. The weighted-arc coefficients are NOT a joint-C1 proof.
! Unfiltered complete24 physical tree; no face_is_zero or term support filter.
! first_jet_polynomial includes d0**xi*t0**zeta before the shared contraction.
module supported_native_u4_log_jet_qp
use endpoint_first_jet_qp
use ieee_arithmetic,only:ieee_is_finite,ieee_value,ieee_quiet_nan
use supported_first_jet_physics_qp,only:physical_series,configure_filter
use endpoint_contact_qp,only:fanE,fanD,offsets
use ordered_physical_metadata_qp
use ordered_u4_log_jet_qp,only:first_jet_polynomial,contract_log_jet
implicit none
private
public::native_u4_packet,native_u4_chart_jet,native_u4_log_jet,native_u4_regularity_certified
! This explicit false flag must not be inferred true from numerical agreement.
logical,parameter::native_u4_regularity_certified=.false.
contains

subroutine native_u4_packet(u,E,D,branch,q,face,njet,djet,tjet,status,order_used, &
                            negative_residual,fractional_coefficient,min_ties,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::E(5,5),D(5),branch,q,face
real(qp),intent(out)::njet(0:1),djet(0:1),tjet(0:1),negative_residual,fractional_coefficient
integer,intent(out)::status,order_used,min_ties
integer,intent(in),optional::other_power
type(series)::xs(5),orig(5),n,delta,tau,angular,dm,tm,reg,dr,tr
integer::i,j,k,ord,power,B(5),first,vs(3)
real(qp)::scale,nan
nan=ieee_value(0._qp,ieee_quiet_nan)
njet=nan;djet=nan;tjet=nan;negative_residual=nan;fractional_coefficient=nan
status=0;order_used=0;min_ties=0;power=2
if(present(other_power))power=other_power
if(.not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1).or. &
   any(E<0).or.any(D<0).or.branch<0.or.branch>71.or.q<0.or.q>3.or. &
   face<0.or.face>31.or.btest(face,3).or.power<2.or.power>8)then
 status=10;return
endif
! Target axis is INCLUDED in the certified support filter. Every skipped
! normalized term is at least epsilon**2, never merely constant-zero.
call configure_filter(E,D,branch,ibset(face,3))
B=E(1,:)+E(2,:);ord=2
do
 call series_begin(ord)
 do j=1,5
  if(j==4)then
   xs(j)=monomial(2)
  else if(btest(face,j-1))then
   xs(j)=monomial(2*power)
  else
   xs(j)=constant(u(j)*u(j))
  endif
 enddo
 do i=1,5
  orig(i)=constant(1)
  do j=1,5
   orig(i)=orig(i)*xs(j)**E(i,j)
  enddo
 enddo
 ! FULL physical source. Constant-face zero filters are intentionally absent.
 call physical_series(orig(1),orig(2),orig(3),orig(4),orig(5),branch,q,n,delta,tau)
 angular=constant(1);dm=constant(1);tm=constant(1)
 do j=1,5
  angular=angular*sqrt(xs(j))**E(5,j)
  dm=dm*xs(j)**D(j);tm=tm*xs(j)**B(j)
 enddo
 reg=n/angular;dr=delta/dm;tr=tau/tm
 njet=[coefficient(reg,0),coefficient(reg,1)]
 djet=[coefficient(dr,0),coefficient(dr,1)]
 tjet=[coefficient(tr,0),coefficient(tr,1)]
 if(series_status==0)then
  negative_residual=0
  vs=[valuation_half(reg),valuation_half(dr),valuation_half(tr)]
  first=min(0,minval(vs))
  if(first < -100000)then
   status=14;exit
  endif
  do k=first,-1
   negative_residual=max(negative_residual,abs(coefficient_half(reg,k)), &
       abs(coefficient_half(dr,k)),abs(coefficient_half(tr,k)))
  enddo
  ! On the backend's half-index grid this is every power strictly between 0,1.
  ! A nonzero fractional coefficient is NEVER thresholded to zero.
  fractional_coefficient=max(abs(coefficient_half(reg,1)), &
       abs(coefficient_half(dr,1)),abs(coefficient_half(tr,1)))
  scale=max(1._qp,maxval(abs(njet)),maxval(abs(djet)),maxval(abs(tjet)))
  if(.not.all(ieee_is_finite([njet,djet,tjet,negative_residual,fractional_coefficient])))then
   status=11
  else if(negative_residual>1.e-23_qp*scale)then
   status=12
  else if(fractional_coefficient/=0._qp)then
   status=13
  else if(djet(0)<=0.or.tjet(0)<=0)then
   status=15
  endif
  exit
 endif
 if(ord>=8)then
  status=100+series_status;exit
 endif
 ord=ord*2
enddo
order_used=ord;min_ties=series_min_ties
! status=0 means successful numerical arc extraction only. It does not turn
! u_other=epsilon**power into the iterated face-then-target limit.
end subroutine

subroutine native_u4_chart_jet(u,E,D,branch,q,coeffs,status,failed_face,max_order, &
                               residual,max_ties,other_power,ledger,packets)
real(qp),intent(in)::u(5)
integer,intent(in)::E(5,5),D(5),branch,q
real(qp),intent(out)::coeffs(0:4,0:3),residual
integer,intent(out)::status,failed_face,max_order,max_ties
integer,intent(in),optional::other_power
real(qp),intent(out),optional::ledger(0:4,0:3,0:31),packets(0:1,3,0:31)
real(qp)::poly(0:4,0:4,0:31),mixed(0:4,0:4),alpha(5)
real(qp)::nj(0:1),dj(0:1),tj(0:1),neg,frac,vec(0:4,0:3)
real(qp)::comp(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3)
integer::face,mask,sgn,ord,ties,B(5),power,j,poles
coeffs=0;status=0;failed_face=-1;max_order=0;max_ties=0;residual=0;comp=0
if(present(ledger))ledger=0
if(present(packets))packets=0
power=2;if(present(other_power))power=other_power
! For beta4>0, continuity alone makes the non-integrated difference vanish
! after J4=2u4; integrated-axis4 terms are O(u4). No first derivative is used.
if(E(5,4)>0)return
B=E(1,:)+E(2,:);alpha=real(E(5,:),qp)/2;poly=0
do face=0,31
 if(btest(face,3))cycle
 call native_u4_packet(u,E,D,branch,q,face,nj,dj,tj,status,ord,neg,frac,ties,power)
 max_order=max(max_order,ord);max_ties=max(max_ties,ties)
 if(ieee_is_finite(neg))residual=max(residual,neg)
 if(present(packets))then
  packets(:,1,face)=nj;packets(:,2,face)=dj;packets(:,3,face)=tj
 endif
 if(status/=0)then
  failed_face=face;return
 endif
 call first_jet_polynomial(nj(0),nj(1),dj(0),dj(1),tj(0),tj(1),poly(:,:,face),status)
 if(status/=0)then
  failed_face=face;return
 endif
enddo
do mask=0,31
 if(btest(mask,3))cycle
 poles=0
 do j=1,5
  if(btest(mask,j-1).and.E(5,j)==0)poles=poles+1
 enddo
 if(poles>3)then
  status=301;failed_face=mask;return
 endif
 mixed=0
 do face=0,31
  if(btest(face,3).or.iand(face,mask)/=mask)cycle
  sgn=(-1)**popcnt(ieor(face,mask));mixed=mixed+sgn*poly(:,:,face)
 enddo
 call contract_log_jet(u,alpha,D,B,mask,mixed,vec,status)
 if(status/=0)then
  failed_face=mask;return
 endif
 if(present(ledger))ledger(:,:,mask)=vec
 z=vec-comp;tmp=coeffs+z;comp=(tmp-coeffs)-z;coeffs=tmp
enddo
if(.not.all(ieee_is_finite(coeffs)))status=11
end subroutine

subroutine native_u4_log_jet(u,parent,original,refinement_delta,status,failure,max_order,other_power)
real(qp),intent(in)::u(5)
integer,intent(in)::parent
real(qp),intent(out)::original(0:4,0:3),refinement_delta(0:4,0:3)
integer,intent(out)::status,failure(5),max_order
integer,intent(in),optional::other_power
real(qp)::vec(0:4,0:3),comp(0:4,0:3),compref(0:4,0:3),z(0:4,0:3),tmp(0:4,0:3),res,nan
integer::c,q,branch,sg,key,ff,ord,ties,r,power,sign0
original=0;refinement_delta=0;status=0;failure=0;max_order=0;comp=0;compref=0
power=2;if(present(other_power))power=other_power
if(parent<0.or.parent>2.or..not.all(ieee_is_finite(u)).or.any(u<=0).or.any(u>=1))then
 status=10;return
endif
! This interface is certified/tested only for LOW.
if(parent/=2)return
branch=24*parent
do c=offsets(parent)+1,offsets(parent+1)
 do q=0,3
  sg=2*mod(branch,2)-1
  if(q==1.or.q==2)sg=-sg
  if(mod(branch/12,2)==1)sg=-sg
  key=1;if(sg>0)key=2
  if(mod(q,2)==1)key=key+2
  call native_u4_chart_jet(u,fanE(:,:,c),fanD(:,key,c),branch,q,vec,status,ff,ord,res,ties,power)
  max_order=max(max_order,ord)
  if(status/=0)then
   failure=[c,q,0,ff,status];exit
  endif
  z=vec-comp;tmp=original+z;comp=(tmp-original)-z;original=tmp
 enddo
 if(status/=0)exit
enddo
if(status==0.and.parent==2)then
 do r=1,physical_entries
  c=physical_chart(r)
  if(any(matmul(fanE(:,:,c),physical_T(:,:,r))/=physical_E(:,:,r)).or. &
      any(matmul(fanD(:,4,c),physical_T(:,:,r))/=physical_D(:,r)))then
   status=302;failure=[c,1,physical_subcone(r),-1,status];exit
  endif
  call native_u4_chart_jet(u,physical_E(:,:,r),physical_D(:,r),48,1,vec,status,ff,ord,res,ties,power)
  max_order=max(max_order,ord)
  if(status/=0)then
   failure=[c,1,physical_subcone(r),ff,status];exit
  endif
  sign0=1;if(physical_kind(r)==0)sign0=-1
  z=sign0*vec-compref;tmp=refinement_delta+z;compref=(tmp-refinement_delta)-z;refinement_delta=tmp
 enddo
endif
if(status/=0)then
 nan=ieee_value(0._qp,ieee_quiet_nan);original=nan;refinement_delta=nan
endif
end subroutine
end module


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/sobol_original.py <==
"""Fixed160-row Sobol sampler using the production vendor SciPy engine.

No physics/auxiliary evaluator, runner, installation or process is invoked.
Native tokens and their density are produced together from exact digital
midpoints. Use under the existing serial mpmath proposal lock.
"""
from pathlib import Path
from dataclasses import dataclass
from functools import lru_cache
import hashlib, importlib
import numpy as np
import mpmath as mp
import scipy
from scipy.stats import qmc

DIMENSION=32
BITS=53
PARENT_COUNTS=(32,64,64)
CANDIDATE_SEED=9270531601
SEED_DOMAIN='vendor-scipy-sobol-ray-batch-160-v1'
EXPECTED_SCIPY_VERSION='1.18.1'

def _sha(blob):
    return hashlib.sha256(blob).hexdigest()

@lru_cache(maxsize=1)
def runtime_identity():
    """Hash the actual imported engine/RNG implementation, not a guessed path."""
    if scipy.__version__!=EXPECTED_SCIPY_VERSION:
        raise RuntimeError('This candidate requires the frozen production SciPy1.18.1')
    names=('scipy','scipy.stats.qmc','scipy.stats._qmc','scipy.stats._sobol',
           'scipy._lib._util','numpy.random._generator','numpy.random._pcg64',
           'numpy.random.bit_generator')
    modules={}
    for name in names:
        path=Path(importlib.import_module(name).__file__).resolve()
        modules[name]=dict(path=str(path),sha256=_sha(path.read_bytes()))
    direction_file=Path(scipy.__file__).resolve().parent/'stats/_sobol_direction_numbers.npz'
    return dict(scipy_version=scipy.__version__,numpy_version=np.__version__,
                mpmath_version=mp.__version__,modules=modules,
                direction_numbers=dict(path=str(direction_file),sha256=_sha(direction_file.read_bytes())),
                engine='scipy.stats.qmc.Sobol(d=32,scramble=True,bits=53,rng=Generator(PCG64(SeedSequence(words))),optimization=None)',
                scipy_rng_rule='SciPy QMCEngine spawns one owned child Generator from the supplied fresh Generator')

def seed_words(master_seed,batch,parent):
    if any(type(v)not in (int,np.int64) or v<0 for v in (master_seed,batch)) or type(parent)not in (int,np.int64) or parent not in range(3):
        raise ValueError('Require nonnegative integer seed/batch and parent0,1,2')
    label=f'{SEED_DOMAIN}|{int(master_seed)}|{int(batch)}|{int(parent)}'.encode('ascii')
    return np.frombuffer(hashlib.sha256(label).digest(),dtype='<u4').astype(np.uint32).tolist()

def parent_integer_net(master_seed,batch,parent):
    """One complete independently seeded32/64-row net, with its first point."""
    runtime_identity()
    words=seed_words(master_seed,batch,parent)
    rng=np.random.Generator(np.random.PCG64(np.random.SeedSequence(words)))
    engine=qmc.Sobol(d=DIMENSION,scramble=True,bits=BITS,rng=rng,optimization=None)
    points=engine.random_base2(m=5 if parent==0 else 6)
    if points.shape!=(PARENT_COUNTS[parent],DIMENSION) or not np.isfinite(points).all() or np.any(points<0) or np.any(points>=1):
        raise RuntimeError('Invalid complete Sobol net')
    scaled=np.ldexp(points,BITS)
    if np.any(scaled!=np.floor(scaled)):
        raise RuntimeError('Vendor Sobol coordinate is not a53-bit dyadic rational')
    integers=scaled.astype(np.uint64)
    if np.any(integers>=(1<<BITS)) or not np.array_equal(np.ldexp(integers.astype(float),-BITS),points):
        raise RuntimeError('Loss of exact Sobol digital coordinates')
    return integers,words

def midpoint_in_context(integer):
    if not 0<=int(integer)<1<<BITS:
        raise ValueError('Sobol integer outside53-bit range')
    return (mp.mpf(int(integer))+mp.mpf(1)/2)/(1<<BITS)

@dataclass(frozen=True)
class VendorSobolRayBatch:
    master_seed:int=CANDIDATE_SEED

    def identity(self,proposal):
        seed_words(self.master_seed,0,0)
        return dict(schema=SEED_DOMAIN,master_seed=int(self.master_seed),dimensions=DIMENSION,bits=BITS,
            samples_per_batch=160,parent_counts=list(PARENT_COUNTS),parent_density_exact=['3/5','6/5','6/5'],
            parent_coordinate='(24*parent+1/2)/72, serialized to100 digits; branch=24*parent',
            seed_domain=SEED_DOMAIN,seed_expander='SHA256 little-endian uint32 -> SeedSequence -> explicit PCG64 -> vendor Sobol owned child',
            row_order='parent0 rows0..31; parent1 rows32..95; parent2 rows96..159',
            midpoint='convert exact dyadic float to uint53 first; then(integer+1/2)/2^53 in mpmath',
            finite_grid_marginal='uniform53-bit midpoint product grid; no claim of literal continuous-Lebesgue unbiasedness',
            sampler_source_sha256=_sha(Path(__file__).read_bytes()),runtime=runtime_identity(),
            proposal=proposal.identity(),density_floor_exact='1/2',continuous_density_changed=False,
            native_serialization_digits=100,archive_dtype='U112',clipping=False,
            estimator='(native-local)/(q_parent*q_cont)+global/q_parent; knownC,H1,H2 each once',
            replicate_method='independent complete160-row scrambled-net batch means; rows within a net are dependent')

    def verify_identity(self,expected,proposal):
        if self.identity(proposal)!=expected:
            raise RuntimeError('Frozen Sobol sampler/runtime/proposal identity changed')

    def draw_batch(self,batch,proposal):
        if proposal.digits!=100 or not hasattr(proposal,'draw_from_uniforms'):
            raise ValueError('Require the frozen100-digit continuous proposal')
        exact=[];densities=[];density_decimal=[];used=[];components=[];blocks=[];seeds=[]
        for parent in range(3):
            block,words=parent_integer_net(self.master_seed,batch,parent);blocks.append(block);seeds.append(words)
            for row in block:
                with mp.workdps(120):
                    uniforms=tuple(midpoint_in_context(integer)for integer in row)
                    coordinates,_,count,component=proposal.draw_from_uniforms(uniforms)
                    if not 0<count<=19 or len(coordinates)!=5:
                        raise RuntimeError('Frozen proposal coordinate-consumption contract changed')
                    tokens=[mp.nstr(value,100)for value in coordinates]
                    tokens.append(mp.nstr((mp.mpf(parent*24)+mp.mpf('.5'))/72,100))
                    if any(len(t)>112 or not 0<mp.mpf(t)<1 for t in tokens):
                        raise RuntimeError('Serialized native coordinate outside open cube')
                    density=proposal.density(tokens);q=float(density)
                    if not mp.isfinite(density) or density<mp.mpf('.5') or not np.isfinite(q) or q<.5:
                        raise RuntimeError('Full-support continuous density guard failed')
                    exact.append(tokens);densities.append(q);density_decimal.append(mp.nstr(density,100))
                    used.append(count);components.append(component)
        parent=np.repeat(np.arange(3,dtype=np.int64),PARENT_COUNTS)
        input_text=''.join(' '.join(tokens)+'\n'for tokens in exact)
        return dict(input_text=input_text,input_sha256=_sha(input_text.encode('ascii')),
            u_decimal=np.asarray(exact,dtype='U112'),u=np.asarray(exact,dtype=float),unit_draw=np.asarray(exact,dtype=float),
            parent=parent,branch=24*parent,branch_density_ratio=np.asarray([3*PARENT_COUNTS[p]/160 for p in parent]),
            continuous_density_ratio=np.asarray(densities),continuous_density_decimal=np.asarray(density_decimal,dtype='U112'),
            sobol_uint53=np.concatenate(blocks),sobol_seed_words=np.asarray(seeds,dtype=np.uint32),
            proposal_uniforms_consumed=np.asarray(used),proposal_component=np.asarray(components),
            batch=int(batch),sampling_identity=self.identity(proposal))

# A descriptive primary class plus the same convenient name as the isolated
# custom reference. Both names resolve to this vendor implementation only.
ScrambledRayBatch=VendorSobolRayBatch


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/algorithm_sources/twojet_scet.py <==
"""Analytic thrust singular distribution; sigma0*(alpha_s/2pi)^2.
Becher:2008cf, arXiv:0803.0342v2 Appendix C (66),(67).
Kelley:2011ng, arXiv:1105.3676v2 Eq.(47) fixes soft constants analytically.
"""
import math
CF=4/3; CA=3; TF=.5; NF=5; Z3=1.2020569031595942854; p=math.pi
soft_CF=p**4/2
soft_CA=-2140/81-871*p*p/54+14*p**4/15+286*Z3/9
soft_nf=80/81+154*p*p/27-104*Z3/9
H2_parts=[CF**2*(4-3*p*p/2+p**4/18-24*Z3+soft_CF)/4,
 CF*CA*(493/81+85*p*p/6-73*p**4/90+566*Z3/9+soft_CA)/4,
 CF*TF*NF*(28/81-14*p*p/3-88*Z3/9+soft_nf)/4]
H2=sum(H2_parts)
logs=[CF**2*(9/4-2*p*p+4*Z3)+CF*TF*NF*5+CF*CA*(-57/4+6*Z3),CF**2*(13-4*p*p)+CF*TF*NF*22/9+CF*CA*(-169/18+2*p*p/3),CF**2*18-4*CF*TF*NF+11*CF*CA,8*CF**2]
def singular_density(t):
 l=math.log(t);return sum(c*l**i for i,c in enumerate(logs))/t
if __name__=='__main__':
 import json
 from pathlib import Path
 result={'H2':H2,'H2_colour_CF2_CFCA_CFTFnf':H2_parts,'log_coefficients_ascending':logs,'scale':'mu=Q','normalization':'sigma0*(alpha_s/2pi)^2','source':['Becher:2008cf Eq.(66),(67)','Kelley:2011ng Eq.(47)'],'method':'Analytic hard/jet/soft result. No full cumulant or inclusive coefficient used.'}
 print(json.dumps(result,indent=2));(Path(__file__).resolve().parents[1]/'checks/scet-input.json').write_text(json.dumps(result,indent=2)+'\n')


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/build_kernels.py <==
"""Compile the pinned formula sources. Generates no samples and trains no model."""
from pathlib import Path
import argparse,hashlib,json,os,shutil,subprocess
HERE=Path(__file__).resolve().parent

def main():
 p=argparse.ArgumentParser();p.add_argument('--output',type=Path,required=True);p.add_argument('--fc',default=os.environ.get('FC','gfortran'));a=p.parse_args()
 source=HERE/'algorithm_sources';manifest=json.loads((HERE/'SOURCE_MANIFEST.json').read_text())
 for name,item in manifest['files'].items():
  if hashlib.sha256((source/name).read_bytes()).hexdigest()!=item['sha256']:raise RuntimeError('Source hash changed: '+name)
 config=json.loads((HERE/'kernel-build.json').read_text());out=a.output.resolve();out.mkdir(parents=True,exist_ok=True)
 fc=shutil.which(a.fc)
 if fc is None:raise RuntimeError('Set FC or --fc to a GNU Fortran compiler supporting REAL128')
 include=sorted({f.parent for f in source.rglob('*.inc')})
 flags=['-O2','-fno-fast-math','-ffree-line-length-none','-fcheck=bounds','-I'+str(out),'-J'+str(out)]+['-I'+str(d)for d in include]
 objects=[]
 for k,name in enumerate(config['compile_order']):
  obj=out/f'module-{k:02d}.o';subprocess.run([fc,*flags,'-c',str(source/name),'-o',str(obj)],cwd=out,check=True);objects.append(str(obj))
 for name,driver in config['drivers'].items():subprocess.run([fc,*flags,str(source/driver),*objects,'-o',str(out/name)],cwd=out,check=True)
 record={'compiler':subprocess.check_output([fc,'--version'],text=True).splitlines()[0],'flags':flags,'drivers':config['drivers'],'source_manifest_sha256':hashlib.sha256((HERE/'SOURCE_MANIFEST.json').read_bytes()).hexdigest(),'executables':{n:hashlib.sha256((out/n).read_bytes()).hexdigest()for n in config['drivers']}}
 (out/'build-record.json').write_text(json.dumps(record,indent=2)+'\n');print('Compiled',', '.join(config['drivers']))
if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/estimator_contract.py <==
"""Final accounting only. No physical calls, model training or data selection."""
from decimal import Decimal, localcontext


def dec(x):
    if isinstance(x, float):
        raise TypeError('Pass exact source/model tokens, not binary floats')
    v = x if isinstance(x, Decimal) else Decimal(str(x).replace('D', 'E'))
    if not v.is_finite():
        raise ArithmeticError('Nonfinite contribution')
    return v


def complete_weight(native, local, global_companion, gamma, poles, qp, qc,
                    E='0', gaussian='0', gaussian_integral='0',
                    gram_centered='0', q_sampling=None):
    """Eq. (6); optionally Eq. (2) of LATEST_SCHEME. H2/A2H1 are excluded."""
    with localcontext() as ctx:
        ctx.prec = 130
        n, r, g = [list(map(dec, x)) for x in (native, local, global_companion)]
        ga, p = list(map(dec, gamma)), list(map(dec, poles))
        if not all(len(v) == 5 for v in (n, r, g)) or len(ga) != 4 or len(p) != 4:
            raise ValueError('Expected five components, four poles')
        qp, qc = dec(qp), dec(qc)
        if qp <= 0 or qc <= 0:
            raise ValueError('Positive densities required')
        v = [(ni-ri)/(qp*qc)+gi/qp for ni,ri,gi in zip(n,r,g)]
        result = v[0] - sum((a*b for a,b in zip(ga,v[1:])), Decimal(0))
        result += sum((a*b for a,b in zip(ga,p)), Decimal(0))
        result -= (dec(E)+dec(gaussian))/(qp*qc)
        result += dec(gaussian_integral)/qp - dec(gram_centered)/qp
        if q_sampling is not None:
            qs = dec(q_sampling)
            if qs <= 0:
                raise ValueError('Positive sampling density required')
            result *= qc/qs  # includes known pole constant, all control addbacks
        return +result


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/evaluate_packet.py <==
"""Portable wrapper for the frozen analytic kernels; no sampling or learning.

Input consists of existing six-token cube rows. Output is the full unnormalized
packet and log coefficients. Every term is retained; caller applies densities.
"""
from pathlib import Path
from decimal import Decimal, localcontext
import argparse, hashlib, importlib.util, json, subprocess

HERE = Path(__file__).resolve().parent


def rows(path):
    return [s.split() for s in path.read_text().splitlines() if s.strip()]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--kernel-dir', type=Path, required=True)
    ap.add_argument('--input', type=Path, required=True)
    ap.add_argument('--output', type=Path, required=True)
    a = ap.parse_args()
    source, out, kernels = a.input.resolve(), a.output.resolve(), a.kernel_dir.resolve()
    out.mkdir(parents=True, exist_ok=False)
    inp = rows(source)
    if not inp or any(len(r) != 6 for r in inp):
        raise ValueError('Nonempty six-column exact input required')
    def run(name, args):
        with (out/(name+'.log')).open('w') as log:
            subprocess.run([str(kernels/name), *map(str,args)], check=True,
                           stdout=log, stderr=subprocess.STDOUT)
    native, legacy, ordered = [out/(n+'.txt') for n in ('native','legacy','ordered')]
    run('native', [source,native,out/'native-progress.txt'])
    run('legacy', [HERE/'algorithm_sources/analytic-reference-table.txt',source,
                   legacy,out/'legacy-ledger.txt'])
    run('ordered', [source,ordered,out/'ordered-ledger.txt'])
    for name in ('low_logs','high_logs','mid4_logs','mid3_logs'):
        args = [source,out/(name+'.txt')]
        if name != 'low_logs':
            args.append(out/(name+'-ledger.txt'))
        if name == 'mid3_logs':
            args.append('3')
        run(name,args)
    data = {name:rows(out/(name+'.txt')) for name in
            ('native','legacy','ordered','low_logs','high_logs','mid4_logs','mid3_logs')}
    if any(len(v) != len(inp) for v in data.values()):
        raise RuntimeError('Incomplete packet preserved; no samples accepted')
    fallback = None
    def D(s):
        v=Decimal(s.replace('D','E'))
        if not v.is_finite():
            raise ArithmeticError('Nonfinite component')
        return v
    with localcontext() as ctx, (out/'packets.jsonl').open('w') as f:
        ctx.prec=130
        for i,u in enumerate(inp):
            if any(not 0<D(v)<1 for v in u):
                raise ValueError('Coordinates outside open cube')
            p=int(3*D(u[5])); n,l,r=(data[k][i] for k in ('native','legacy','ordered'))
            assert len(n)==21 and len(l)==17 and len(r)==18
            assert int(n[0])==int(l[0])==int(r[0])==i+1
            assert int(n[1])==int(l[1])==24*p and int(r[1])//24==p
            logs={}
            for name in ('low_logs','high_logs','mid4_logs','mid3_logs'):
                row=data[name][i]
                assert len(row)==32 and int(row[0])==i+1 and int(row[1])==p and int(row[2])==0
                logs[name]=row
            N=list(map(D,n[2:7])); R=list(map(D,l[2:7])); G=list(map(D,l[7:12]))
            if p==2:
                status=int(r[17]); assert status in (0,1)
                if status==1:
                    if fallback is None:
                        path=HERE/'algorithm_sources/recursive/frozen-mp/src/paired_twoaxis_common.py'
                        spec=importlib.util.spec_from_file_location('packet_common_mp',path)
                        module=importlib.util.module_from_spec(spec);spec.loader.exec_module(module)
                        fallback=module.PairedTwoAxisCommon()
                    common=[D(fallback.m.nstr(v,90)) for v in fallback.pulled_back(u,2)]
                else:
                    common=list(map(D,r[12:17]))
                new=[D(r[2+j])-D(r[7+j])-common[j] for j in range(5)]
                Q=list(map(D,logs['low_logs'][26:31]))
                R=[(2*x+3*y)/5+q for x,y,q in zip(R,new,Q)]
                G=[2*x/5 for x in G]
            record=dict(row=i+1,u_decimal=u,parent=p,N=list(map(str,N)),
                        Rloc=list(map(str,R)),Rglob=list(map(str,G)),logs=logs)
            f.write(json.dumps(record)+'\n')
    (out/'receipt.json').write_text(json.dumps(dict(complete_rows=len(inp),
        input_sha256=hashlib.sha256(source.read_bytes()).hexdigest(),
        density_applied=False,H_or_pole_constant_added=False),indent=2)+'\n')


if __name__=='__main__':
    main()


==> anc/nnlo-radiation/figure-reproduction-en/06_fig8_local_contact_c2/kernel-build.json <==
{
  "drivers": {
    "native": "recursive/build/scalar-face0-label-average-qp/driver.f90",
    "legacy": "recursive/build/lowest-joint-root-reference-qp/total-driver.f90",
    "ordered": "recursive/src/run_cached_ordered_low_correction.f90",
    "low_logs": "recursive/src/run_complete_low_u4_log_control.f90",
    "high_logs": "recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90",
    "mid4_logs": "recursive/src/run_positive_mid_u4_log_control.f90",
    "mid3_logs": "recursive/src/run_general_mid_axis_log_control.f90"
  },
  "compile_order": [
    "recursive/src/endpoint_series_qp.f90",
    "recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90",
    "recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90",
    "recursive/src/endpoint_physics_qp.f90",
    "recursive/src/endpoint_contact_qp.f90",
    "recursive/src/endpoint_taylor_algebra_qp.f90",
    "recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90",
    "recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90",
    "recursive/src/lowest_small_y_reference_qp.f90",
    "recursive/src/lowest_angular_root_completion_qp.f90",
    "recursive/src/lowest_joint_root_reference_qp.f90",
    "recursive/src/lowest_joint_root_total_qp.f90",
    "recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90",
    "recursive/src/endpoint_allaxes_kernel_qp.f90",
    "recursive/src/highest_nonconstant_pair_strip_qp.f90",
    "recursive/src/full_soft_fan_reference_qp.f90",
    "recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90",
    "recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90",
    "recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90",
    "recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90",
    "recursive/src/cached_ordered_unfolded_paired_reference_qp.f90",
    "recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90",
    "recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90",
    "recursive/src/ordered_physical_refinement_qp.f90",
    "recursive/src/paired_twoaxis_rational_qp.f90",
    "recursive/src/paired_twoaxis_common_qp.f90",
    "recursive/src/endpoint_first_jet_qp.f90",
    "recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90",
    "recursive/src/ordered_u4_log_jet_qp.f90",
    "recursive/src/supported_native_u4_log_jet_qp.f90",
    "recursive/src/legacy_low_u4_log_jet_qp.f90",
    "recursive/src/complete_low_u4_log_control_qp.f90",
    "recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90",
    "recursive/src/positive_native_u4_log_jet_qp.f90",
    "recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90",
    "recursive/src/positive_mid_u4_log_control_qp.f90",
    "recursive/src/general_mid_axis_log_control_qp.f90"
  ]
}


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/PROMPT.md <==
# Prompt to send directly to an AI agent

**Isolation requirement:** Treat the existing EERAD3 installation, original source tree, and supplied source snapshots as read-only. First create an independent source copy inside a dedicated working directory. Keep all source changes, interface adaptations, builds, tests, and run outputs inside that working directory. Do not modify or overwrite original sources or installed files, including through symbolic or hard links. Invoke an existing executable only from the working directory.

Using the independently computed contact from task `06_fig8_local_contact_c2`, reproduce the **red dashed local-contact NNLO two-jet prediction in paper-v4 Figure 8**, together with the green solid cumulant-matched P2B curve and the independent black `EERAD3` reference. Read `PSEUDOCODE.md` and use the supplied actual native measurement and plot sources. Generate fresh physical samples; do not use the numerical contact check in task 06 as a substitute for extracting it.

For direct reproduction select task 06's previous Gaussian-plus-exact-Gram contact. If instead you use its optional current V4-density contact, label that comparison explicitly and retain its own covariance and sample provenance; the distribution formula is unchanged. IID and scrambled-Sobol contact determinations remain separate statistical inputs, not an automatically pooled contact.

Compute `F_M[J] = I_3^NLO[J-J_B]` at order `(alpha_s/(2*pi))^2`, then `prediction[J] = F_M[J] + c2*J_B`. `I_3^NLO` is the **complete EERAD3 three-jet NLO input**: three-parton finite virtual plus integrated subtraction, four-parton real contribution, and its mapped local counterevents. Apply the measurement separately on every real state and every mapped counterevent. Sum the real and local counterevent weights at the same radiation point before accumulation. Do not replace this by a bare matrix element, remove the backend's local counterterms, or add another copy of them.

The supplied `production_template.f90`, `response-qp.f90`, and `kernels-qp.f` are the actual formula/measurement sources of the figure. They use the relevant routines from EERAD3 2.0.0, source commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. Check this version and `native-provenance.json`; retain the included license. You can compile the provided isolated kernel without changing an installed EERAD3:

```sh
python build_radiation.py --fc gfortran --output WORK/radiation-build
```

This evaluator has `ymin=y0=0` and no physical infrared/jettiness cut. The exact primary-sector indicator in its four-parton phase space is a partition of the integration domain, not a slicing cutoff. Use REAL128 for the native local cancellation. The output doubles store already combined values. Reuse the original task `03_fig8_twojet_nnlo` only for the **green cumulant-matched comparison and black reference**; its full-cumulant contact prescription must not enter the red curve.

Use the exact bins, normalization, Born response and covariance rules in `PSEUDOCODE.md`. The observables are thrust, EEC including both endpoints/self-correlations, and the two leading JADE/E jet energies at `ycut=.04`, retaining all two-, three- and four-jet events. There is no extra jet-selection cut. Compute the auxiliary C-parameter bins required by the 66-bin output contract even though they are not plotted in Figure 8.

The figure used 64 independent scrambled Sobol batches of 8192 radiation points. Start with two batches to measure cost, then reproduce this sample size or a predeclared precision target. Report actual CPU-hours and wall time. This radiation stage can be parallelized by complete batches on a server, independently of the more expensive contact stage. Do not impose a time estimate borrowed from contact integration. Keep radiation and contact samples independent.

Match the plot style: red dashed local-contact prediction with its band, green solid cumulant-matched P2B, black open reference markers, four columns with a lower pull panel, serif/STIX fonts, and legend inside the EEC panel. The lower panel is `(prediction-reference)/combined_standard_error`, not a percentage or a ratio. The contact error is common to all Born-supported bins, so store the full covariance before drawing per-bin bands. Treat reference bins with no events as unmeasured, not as exact zeros. Do not add special thrust-tail coloring or marks beyond the existing reference-unhit convention.

Deliver newly generated radiation batches, contact provenance, complete covariance, comparison data, PDF/PNG figures, reproducible commands and a concise validation report. Check per-observable `sum(F_bins)=0`, `sum(full_bins)=c2`, and the corresponding covariance sums. Keep independent-reference deviations visible; do not tune the contact, remove finite events or adjust bins to force agreement.


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/PSEUDOCODE.md <==
# Figure 8 assembly and native-call pseudocode

The sources in `algorithm_sources/` are immutable snapshots. `production_template.f90` is the authoritative native phase-space/measurement implementation; its complete list of maps, signs and weights must be preserved. `run_radiation.py` and `paper_fig8_plot_original.py` are historical orchestration references with old local paths. Adapt their I/O to the independent files below; do not launch those paths on the recipient machine.

## 1. Native kernel and normalization

```python
# Q=1, mu=Q, nf=5, photon non-singlet, all color components.
# The native routines already provide the order-alpha_s^2 coefficient.
as_native = 2*pi
ca = cn = 3; cf = cflo = 4/3; tr = nf/2
iproc=1; nloop=-1; icol=0; njets=3; ichan=0; plot=True
ymin=y0=0

def native_measurement(x5):
    three71 = zeros(71); four71 = zeros(71)
    # phase_three and phase_four include their own physical Jacobians.
    for permutation in all_six_three_parton_assignments:
        p3,J3 = phase_three(x5[0],x5[1])
        setstate(permutation(p3),3)
        three71 += native_sig3zq() * J3 * (response(p3)-born_response)
    for hard in (1,2,3):
      for flip in (0,1):
       for angle_shift in (0,pi/2):
        p4,J4 = phase_four(x5,hard,flip,angle_shift)
        if J4 == 0: continue  # primary-sector partition ALREADY applied here
        for permutation in all_six_four_parton_assignments:
            p = permutation(p4); setstate(p,4)
            f4 = response(p)-born_response
            local = native_sig4zq()*f4
            # sig3zqs calls ecuts/bino; hooks store six mapped states + weights.
            reset_counterevent_buffer()
            call_native_sig3zqs()
            for signed_weight,p3_counter in stored_counterevents:
                local += signed_weight*(response(p3_counter)-born_response)
            four71 += J4*local/2  # exact azimuth average from native source
    return three71,four71
```

This is structural pseudocode for the supplied implementation, not an instruction to rederive or reorder the EERAD3 weights. Use its `twojet_local_observer` routines and hooks unchanged. In particular `sig3zqs` weights are signed already; do not subtract them a second time. The primary sector is `min(s12,s13,s14,s23,s24)>=s34`, evaluated on the **unpermuted phase-space state inside `phase_four`**, before all six assignments. Do not apply it again to each permutation. The source loops, symmetry factors and phase-space Jacobians define the normalization. For the extra entries, the native response uses `1-T`, `C`, `(E1/Q-1/2)^2`, `(E2/Q-1/2)^2`, and jet count. Their Born values are zero for the first four and two for the last; use the supplied complete 71-entry response.

## 2. Generate independent radiation batches

```python
build_radiation(FC, WORK/'radiation-build')
contact = read_verified_contact_json(task06_output)
assert contact.normalization == 'sigma0*(alpha_s/(2*pi))^2'
assert independent(contact.sample_seeds, radiation_seeds)

for batch in range(number_of_batches):  # paper: 64, power=13 ->8192 points
    engine = Sobol(d=5, scramble=True, bits=52, seed=master_seed+batch)
    u = (floor(engine.random_base2(13)*2**52)+.5)/2**52
    x = u.copy(); x[:,:3] = u[:,:3]**2
    jac3 = 4*u[:,0]*u[:,1]
    jac4 = 8*u[:,0]*u[:,1]*u[:,2]
    # THREE does NOT receive the third-coordinate Jacobian.

    # Native binary input: native-endian int32 N, then N rows of five float64.
    write_int32_and_row_major_float64(inputfile,len(x),x)
    run(['radiation-qp',inputfile,outputfile])
    n,raw = read_int32_and_float64(outputfile,shape=(len(x),144))
    assert n==len(x)
    three = raw[:,:71]; four = raw[:,71:142]
    # Last two columns are diagnostics, not additional physical contributions.
    F = jac3[:,None]*three + jac4[:,None]*four
    assert finite(F).all()
    for bins in ([0:12],[12:24],[24:40],[40:55],[55:66]):
        assert close(F[:,bins].sum(axis=1),0,scaled_roundoff_tolerance)
    save_atomic_batch(mean=F.mean(axis=0),complete_points=len(F),
                      seed=master_seed+batch,hashes,elapsed,CPU)

M = array(complete_independent_batch_means)[:,:66]
Fmean = mean(M,axis=0)
CovF = covariance(M,rowvar=False,ddof=1)/len(M)
```

Historical radiation seed was 9263001 plus the batch index. Use a new recorded seed for independent reproduction. The original first thrust moment, output entry 66 before taking the histogram slice, was `44.98206535 +/- 0.04214264`; it is a validation value, not an input or a fit target. The remaining extra output entries are C and jet-energy moments and the jet-count-minus-two response. Do not treat them as histogram bins.

## 3. Exact bins and Born response

All numbers below are physical bin boundaries, regardless of the later display-axis transformation. Bins are left-closed/right-open except for the final right endpoint, which is included. The executable contains the C-parameter edges in its `e2` array; retain that twelve-bin slot even though it is not displayed.

```python
tau_edges = [0,.001,.002,.01,.02,.05,.1,.15,.2,.25,.3,.4,.5]       #0:12
C_edges = [0,.005,.01,.05,.1,.3,.4,.5,.6,.7,.8,.9,1]             #12:24
eec_edges = [0,.001,.003,.01,.03,.1,.2,.35,.5,.65,.8,.9,.97,.99,.997,.999,1] #24:40
lead_edges = [0,.25,.3,.35,.4,.45,.48,.49,.495,.505,.51,.52,.55,.6,.7,1] #40:55
second_edges = [0,.1,.2,.25,.3,.35,.4,.45,.48,.49,.495,.5]      #55:66

b=zeros(66)
b[0]=1                 #thrust endpoint
b[12]=1                #C endpoint, unused panel but retained output
b[24]=b[39]=.5         #ordered EEC pairs incl self-pairs; sum weights=1
b[40+8]=1              #E1/Q=.5 lies inside [.495,.505]
b[55+10]=1             #E2/Q=.5 belongs to final [.495,.5]
```

EEC uses **all ordered** pairs including self-correlations with weight `Ei*Ej/Q^2`. The supplied JADE/E routine merges the pair with smallest `2*Ei*Ej*(1-cos(theta_ij))/Q^2` while below 0.04, using four-vector recombination; evaluate this same energy-angle distance after merging. Sort the resulting jet energies; keep 2, 3 and 4 jets without an event-selection cut. Compute each counterevent observable from its own momenta.

## 4. Add the independent contact and compare

```python
c = contact.c2; ce = contact.SE
prediction = Fmean + c*b
Cov = CovF + ce**2*outer(b,b)
SE = sqrt(diag(Cov))
# Store separate analytic/quadrature systematics; above is statistical covariance.
for observable_slice in (slice(0,12),slice(24,40),slice(40,55),slice(55,66)):
    assert close(sum(b[observable_slice]),1)
    assert close(sum(Fmean[observable_slice]),0)
    assert close(sum(prediction[observable_slice]),c)
    assert close(sum(Cov[observable_slice,observable_slice]),ce**2)

# Green and black curves: execute unchanged task03 with independent samples.
green = independently_regenerated_cumulant_matched_P2B()
reference = independently_regenerated_native_EERAD3_NNLO_coefficient()
# Inclusive C2 may be used to restore the reference's Born contribution only.
# It is NOT used in the red contact or in ML training.
for observable in observables:
    width=diff(edges[observable])
    red_density=prediction[slice]/width
    red_error=SE[slice]/width
    green_density=green.bin_integrals/width
    black_density=reference.bin_integrals/width
    valid=reference.has_events & reference.valid_error
    pull=(prediction[slice]-reference.bin_integrals)/sqrt(
                          SE[slice]**2+reference.bin_SE**2)
    draw_only_valid_reference_pulls(pull[valid])
```

The green curve in the paper has its **own** radiation data and cumulant contact; it is not obtained by shifting the new red radiation data to a different contact. Preserve this when independently recreating all curves. Reference samples, red radiation samples and local-contact samples should be independent for the displayed pull denominator. Correlated reuse would require the corresponding cross-covariance.

## 5. Figure style and output

Use `paper_fig8_plot_original.py` as the exact style template, adapting only file I/O to the above newly generated records. It defines `xscale` for all four observables. Thrust uses a symlog x axis with threshold .001; EEC uses `log((x+.001)/(1.001-x))`; leading energy uses `asinh((x-.5)/.02)`; second-leading energy uses `-log1p((.5-x)/.005)`. Histogram densities always divide by physical widths, not widths in these transformed coordinates.

Create 2×4 axes, figure size 7.05×3.6 inches, height ratio 3:1, serif/STIX, inward ticks. Red `#b33a3a` is dashed with width1.2 and band alpha.17; green `#41845b` is solid with width1; reference is black with open markers. Upper y scale is symlog, threshold100, range ±2e6. The lower panel shows the pull with grey ±2 and minimum range ±3.8; expand the range if any valid point would otherwise be hidden. Legend is inside the EEC panel at lower center. Preserve the light Born-bin background, the original reference-unhit marker convention and the absence of a special thrust-tail decoration.

Save PDF/PNG, physical bin integrals and densities, full 66×66 covariance, contact JSON/hash, all batch identities and source/build records. Plot regenerated errors rather than reproducing old error bars from the prompt's check values.


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/SOURCE_MANIFEST.json <==
{
  "purpose": "Formula, native interface, analysis and plot sources only; no run data",
  "files": {
    "production_template.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/src/production_template.f90",
      "sha256": "50271f30a92ff0a1102abb6e7b93f02135c512503a7fef4390810e8764124ad6"
    },
    "response-qp.f90": {
      "source": "tmp/twojet-nnlo-local-20260926/src/response-qp.f90",
      "sha256": "ec8d31c1289eb789b0dbe5bdaa7e9d7646888a1071906125131b6da783c322f2"
    },
    "kernels-qp.f": {
      "source": "tmp/twojet-nnlo-local-20260926/src/kernels-qp.f",
      "sha256": "2daaaa90984b9c0b0b51a43edd38495d036f98de2cdeb75a138e2339b5bd5fe7"
    },
    "build_native.py": {
      "source": "tmp/twojet-nnlo-local-20260926/src/build_native.py",
      "sha256": "8de35abf6d41d5e1dd057b5f68c805bb3ff08387b4f3ae92885c01adc0575019"
    },
    "run_radiation.py": {
      "source": "tmp/twojet-nnlo-local-20260926/src/run_radiation.py",
      "sha256": "14d06b69fb56ebd35be12cbb95e5c2afe64ef4c9336622960d249eb1d1b66a32"
    },
    "COPYING.eerad3": {
      "source": "tmp/twojet-nnlo-local-20260926/src/COPYING.eerad3",
      "sha256": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986"
    },
    "native-provenance.json": {
      "source": "tmp/twojet-nnlo-local-20260926/docs/native-provenance.json",
      "sha256": "d92666ef1c3cbc44220fd6d3e53e6477ec9a6c7695813c9a3781bfef0492031f"
    },
    "paper_fig8_plot_original.py": {
      "source": "paper-v4/tools/build_nnlo_local_figures.py",
      "sha256": "5dfbb930fcaf9a0215e387d294c7cce1afb3e2f32c46d9e832f27cbcc7a49378"
    }
  }
}


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/COPYING.eerad3 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/build_native.py <==
from pathlib import Path
import re,json,hashlib,subprocess,shutil
D=Path(__file__).resolve().parents[1]
S=Path('/Users/xiaohuiliu/Documents/pi/tmp/eerad3')
files=[S/'src/Zqq'/f for f in ['sigZQ.f','treeZQ.f','aversub0ZQ.f']]+[S/'src/core'/f for f in ['ants.f','kinematics.f','eerad3lib.f']]
cat={}
for path in files:
 lines=path.read_text().splitlines(keepends=True)
 for i,line in enumerate(lines):
  m=re.match(r'^      (?:[\w*()]+\s+)?(?:function|subroutine)\s+(\w+)\(',line,re.I)
  if not m:continue
  j=next(j for j in range(i+1,len(lines)) if re.match(r'^      end\s*$',lines[j],re.I))
  cat[m[1].lower()]=(path,''.join(lines[i:j+1]))
# Retain exactly the required perturbative branches, without unused two-loop dependencies.
for name,stop in [('sig3zq','      elseif (abs(nloop).eq.2)then'),('sig4zq','      elseif ((njets.eq.3.and.abs(nloop).eq.2)'),('sig3zqs','      elseif (abs(nloop).eq.2)then')]:
 p,body=cat[name];body=body[:body.index(stop)]+'      endif\n      return\n      end\n';cat[name]=(p,body)
need=set();todo=['sig3zq','sig4zq','sig3zqs']
while todo:
 n=todo.pop()
 if n in need:continue
 need.add(n);p,b=cat[n]
 live='\n'.join(l for l in b.splitlines() if l and l[0] not in 'cC*!')
 todo +=[x.lower() for x in re.findall(r'\b(\w+)\s*\(',live) if x.lower() in cat and x.lower() not in need]
raw='\n'.join(cat[n][1] for n in sorted(need))
(D/'src/kernels-dp.f').write_text(raw)
quad=raw.replace('real*8','real*16').replace('real(8)','real(16)').replace('double precision','real*16')
quad=re.sub(r'(\d(?:[\d.]*))[dD]([+-]?\d+)',r'\1q\2',quad)
for a,b in [('dlog','log'),('dsqrt','sqrt'),('dabs','abs'),('dble','real'),('datan','atan'),('dacos','acos'),('dexp','exp')]:quad=re.sub(r'\b'+a+r'\b',b,quad,flags=re.I)
(D/'src/kernels-qp.f').write_text(quad)
shutil.copy2(S/'COPYING',D/'src/COPYING.eerad3')
manifest={n:{'source':str(cat[n][0]),'sha256':hashlib.sha256(cat[n][1].encode()).hexdigest()} for n in sorted(need)}
(D/'docs/native-provenance.json').write_text(json.dumps(manifest,indent=2)+'\n')
for kind in ['dp','qp']:
 cmd=['/opt/homebrew/bin/gfortran','-O2','-fno-automatic','-ffixed-line-length-none','-ffree-line-length-none','-c',str(D/f'src/kernels-{kind}.f'),'-o',str(D/f'build/kernels-{kind}.o')]
 r=subprocess.run(cmd,capture_output=True,text=True)
 if r.returncode:print(r.stderr);raise SystemExit(r.returncode)
print('Compiled',len(need),'native scalar routines in DP and QP; no cut or event generation entry imported.')


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/kernels-qp.f <==
      function A30(ia,iu,ib)
      implicit real*16(a-h,o-z)
      common /yij4/y(4,4)
      yau=y(ia,iu)
      yub=y(iu,ib)
      yab=y(ia,ib)
      yaub=yau+yub+yab
      A30=1q0/yaub 
     .     *(yau/yub+yub/yau+2q0*yab*yaub/yau/yub) 
      return
      end

      function A31(s12,s13,s23)
      implicit real(16)(a-h,o-z)
      parameter(pi=3.141592653589793238q0)
      s123=s12+s13+s23
c     A31 as in (5.13): A31=(FCA+FCF/2)/s123.
c     FCF,FCA are defined at the end of this file.
      A31=FCA(s12,s13,s23)+FCF(s12,s13,s23)/2q0
      A31=A31/s123
      return
      end

      real(16) function A40(s12,s13,s14,s23,s24,s34)
      implicit real(16)(a-h,o-z)

      s134=s13+s14+s34
      s234=s23+s24+s34
      s1234=s134+s234-s34+s12

      wt=0q0
      wt =
     &  + s134**(-2) * ( 2*s12*s13*s14**2*s24 + s12*s13*s24*s34**2 +
     &    s12*s24*s34**3 + 2*s13*s14**2*s23*s24 + 2*s13*s14**2*s24**2
     &     + s13*s23*s24*s34**2 + s13*s24**2*s34**2 + s23*s24*s34**3 +
     &    s24**2*s34**3 )
      wt = wt + s134**(-1)*s234**(-1) * (  - 4*s12*s13*s14*s24*s34 - 4*
     &    s12*s13*s14*s24**2 - 3*s12*s13*s14*s34**2 + 6*s12*s13*s24*
     &    s34**2 + 3*s12*s13*s34**3 + 6*s12*s24*s34**3 + 3*s12*s24**2*
     &    s34**2 + 3*s12*s34**4 - 8*s12**2*s13*s24*s34 - 4*s12**2*s13*
     &    s34**2 - 4*s12**2*s24*s34**2 - 4*s12**2*s34**3 + 2*s12**3*
     &    s34**2 + 3*s13*s14*s24*s34**2 + 4*s13*s14*s24**2*s34 + s13*
     &    s14*s34**3 - 2*s13*s14**2*s24*s34 - s13*s14**2*s34**2 - 3*s13
     &    *s24*s34**3 - 3*s13*s24**2*s34**2 - 2*s13*s24**3*s34 - s13*
     &    s34**4 - 3*s24*s34**4 - 3*s24**2*s34**3 - s24**3*s34**2 -
     &    s34**5 )
      wt = wt + s134**(-1) * ( 2*s12*s13*s14*s34 + 2*s12*s13*s23*s34 -
     &    8*s12*s13*s24*s34 - 4*s12*s13*s34**2 + 3*s12*s23*s34**2 - 6*
     &    s12*s24*s34**2 - 3*s12*s34**3 + 2*s12**2*s13*s34 + 4*s12**2*
     &    s34**2 + 2*s13*s14*s23*s34 - 2*s13*s14*s24*s34 - 4*s13*s14*
     &    s24**2 - s13*s14*s34**2 + 2*s13*s14**2*s24 + s13*s14**2*s34
     &     - 3*s13*s23*s24*s34 - s13*s23*s34**2 + s13*s23**2*s34 + s13*
     &    s24*s34**2 - s13*s24**2*s34 + s13*s34**3 - 3*s23*s24*s34**2
     &     - s23*s34**3 + s23**2*s34**2 + 2*s24*s34**3 - s24**2*s34**2
     &     + s34**4 )
      wt = wt + s234**(-2) * ( 3*s12*s13*s24*s34**2 + 4*s12*s13*s24**2*
     &    s34 + 2*s12*s13*s24**3 + s12*s13*s34**3 + 3*s13*s14*s24*
     &    s34**2 + 4*s13*s14*s24**2*s34 + 2*s13*s14*s24**3 + s13*s14*
     &    s34**3 + 3*s13**2*s24*s34**2 + 4*s13**2*s24**2*s34 + 2*s13**2
     &    *s24**3 + s13**2*s34**3 )
      wt = wt + s234**(-1) * (  - 8*s12*s13*s24*s34 - 3*s12*s13*s34**2
     &     + 2*s12*s14*s24*s34 + 3*s12*s14*s34**2 - 6*s12*s24*s34**2 -
     &    2*s12*s24**2*s34 - 3*s12*s34**3 + 2*s12**2*s24*s34 + 4*s12**2
     &    *s34**2 - 5*s13*s14*s24*s34 - 4*s13*s14*s24**2 - 2*s13*s14*
     &    s34**2 + 2*s13*s24**2*s34 + 2*s13*s24**3 - 3*s13**2*s24*s34
     &     - 2*s13**2*s34**2 - 3*s14*s24*s34**2 - 2*s14*s24**2*s34 -
     &    s14*s34**3 + s14**2*s24*s34 + s14**2*s34**2 + 3*s24*s34**3 +
     &    3*s24**2*s34**2 + s24**3*s34 + s34**4 )
      wt = wt + 4*s12*s13*s34 + 2*s12*s14*s34 + 2*s12*s23*s34 + 6*s12*
     &    s24*s34 + 6*s12*s34**2 + 2*s12**2*s34 + 3*s13*s14*s34 - 2*s13
     &    *s24*s34 + 2*s13**2*s34 + 2*s14*s24*s34 + 3*s14*s34**2 +
     &    s14**2*s34 + 4*s23*s24*s34 + 3*s23*s34**2 + s23**2*s34 - 2*
     &    s24*s34**2 + s24**2*s34

      A40=wt/s34**2/s13/s24
        
      return
      end

      function A40s(i1,i2,i3,i4,wtplot)
      implicit real*16(a-h,o-z)
      common /s3/s12,s13,s23
      common /yij4/y(4,4)
      common /plots/plot
      logical plot 

      wt=0q0
      
c     1-3-4 antenna.
      call pmap4to3old(i1,i3,i4,i2,1,3,2)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = sd30(i1,i3,i4)*T(s12,s13,s23)*var
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

c     3-4-2 antenna.
      call pmap4to3old(i3,i4,i2,i1,3,2,1)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = sd30(i2,i4,i3)*T(s12,s13,s23)*var
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

      A40s = wt

      return
      end

      real(16) function A40tilde(s12,s13,s14,s23,s24,s34)
      implicit real(16)(a-h,o-z)

      s134=s13+s14+s34
      s234=s23+s24+s34
      wt=0q0

      wt = wt +   ( s13**3*s24**2 + s13**3*s24
     +    *s12 - s13**2*s14*s24**2 + s13**2*s14*s24*s12 - s13**2*
     +    s23*s24**2 - s13**2*s23*s24*s12 + s13**2*s24**3 + 4*
     +    s13**2*s24**2*s12 + 4*s13**2*s24*s12**2 - s13*s14**2*
     +    s23**2 + s13*s14**2*s23*s12 - s13*s14*s23**2*s12 - 4*s13
     +    *s14*s23*s24*s12 + 4*s13*s14*s23*s12**2 - s13*s14*
     +    s24**2*s12 + 4*s13*s14*s24*s12**2 + s13*s23*s24**2*s12
     +     + 4*s13*s23*s24*s12**2 + 4*s13*s23*s12**3 + s13*s24**3
     +    *s12 + 4*s13*s24**2*s12**2 + 4*s13*s24*s12**3 + s14**3*
     +    s23**2 + s14**3*s23*s12 + s14**2*s23**3 - s14**2*s23**2*
     +    s24 + 4*s14**2*s23**2*s12 - s14**2*s23*s24*s12 + 4*
     +    s14**2*s23*s12**2 + s14*s23**3*s12 + s14*s23**2*s24*
     +    s12 + 4*s14*s23**2*s12**2 + 4*s14*s23*s24*s12**2 + 4*
     +    s14*s23*s12**3 + 4*s14*s24*s12**3 )/s134/s234

      wt = wt +  (  - 2*s13**2*s23*s24 - 2*s13**2*s23*
     +    s12 + s13**2*s24**2 + s13**2*s24*s12 - 2*s13*s14*s23**2
     +     - 2*s13*s14*s23*s24 - 2*s13*s14*s24**2 + 2*s13*s23**2*
     +    s12 + 2*s13*s23*s24*s12 + 4*s13*s23*s12**2 + 2*s13*
     +    s24**3 + 5*s13*s24**2*s12 + 4*s13*s24*s12**2 + s14**2*
     +    s23**2 - 2*s14**2*s23*s24 + s14**2*s23*s12 - 2*s14**2*
     +    s24*s12 + 2*s14*s23**3 + 5*s14*s23**2*s12 + 2*s14*s23*
     +    s24*s12 + 4*s14*s23*s12**2 + 2*s14*s24**2*s12 + 4*s14*
     +    s24*s12**2 )/s134

      wt = wt + s23*s24 * (  - 2*s13**2*s23 - 2*s13**2*
     +    s24 - 2*s13**2*s12 - 2*s14**2*s23 - 2*s14**2*s24 - 2*
     +    s14**2*s12 )/s134**2

      wt = wt +  ( 2*s13**3*s24 - 2*s13**2*s23*s24 + 2*
     +    s13**2*s23*s12 + s13**2*s24**2 + 5*s13**2*s24*s12 - 2*
     +    s13*s14*s23**2 - 2*s13*s14*s23*s24 + 2*s13*s14*s23*s12
     +     - 2*s13*s14*s24**2 + 2*s13*s14*s24*s12 - 2*s13*s23**2*
     +    s12 + 4*s13*s23*s12**2 + s13*s24**2*s12 + 4*s13*s24*
     +    s12**2 + 2*s14**3*s23 + s14**2*s23**2 - 2*s14**2*s23*s24
     +     + 5*s14**2*s23*s12 + 2*s14**2*s24*s12 + s14*s23**2*s12
     +     + 4*s14*s23*s12**2 - 2*s14*s24**2*s12 + 4*s14*s24*
     +    s12**2 )/s234

      wt = wt + s13*s14 * (  - 2*s13*s23**2 - 2*s13*
     +    s24**2 - 2*s14*s23**2 - 2*s14*s24**2 - 2*s23**2*s12 - 2*
     +    s24**2*s12 )/s234**2

      wt = wt + 4*s13**2*s24 + 2*s13**2*s12 + 4*s13*s14*s12 + 4*s13*
     +    s23*s12 + 4*s13*s24**2 + 6*s13*s24*s12 + 2*s13*s24*s34
     +     + 4*s13*s12**2 + 4*s14**2*s23 + 2*s14**2*s12 + 4*s14*
     +    s23**2 + 6*s14*s23*s12 + 2*s14*s23*s34 + 4*s14*s24*s12
     +     + 4*s14*s12**2 + 2*s23**2*s12 + 4*s23*s24*s12 + 4*s23
     +    *s12**2 + 2*s24**2*s12 + 4*s24*s12**2 + 4*s12**3
  

      A40tilde=wt/s13/s14/s23/s24/2q0 

      return
      end

      function A40tildes(i1,i2,i3,i4,wtplot)
      implicit real*16(a-h,o-z)
      common/s3/s12,s13,s23
      common/yij4/y(4,4)
      common/plots/plot
      logical plot 

      wt=0q0

c     1-3-2 antenna.
      call pmap4to3old(i1,i3,i2,i4,1,2,3)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = A30(i1,i3,i2)*T(s12,s13,s23)*var
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

c     1-4-2 antenna.
      call pmap4to3old(i1,i4,i2,i3,1,2,3)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = A30(i1,i4,i2)*T(s12,s13,s23)*var
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

      A40tildes = wt

      return
      end

      real(16) function B40(s12,s13,s14,s23,s24,s34)
      implicit real(16)(a-h,o-z)

      s134=s13+s14+s34
      s234=s23+s24+s34
      wt=0q0
      wt = wt +  ( 2*s12**2*s34 - 2*s12*s13*s24
     +     + s12*s13*s34 - 2*s12*s14*s23 + s12*s14*s34 + 
     +     s12*s23*s34 + 
     +    s12*s24*s34 + 2*s12*s34**2 - s13**2*s24 + 
     +    s13*s14*s23 + s13*
     +    s14*s24 + s13*s23*s24 - s13*s24**2 - 
     +    s14**2*s23 - s14*s23**2
     +     + s14*s23*s24 )/s134/s234

      wt = wt +  ( 2*s12*s13*s14 + s12*s13*s34 + s12*s14*
     +    s34 - s13**2*s24 + s13*s14*s23 + s13*s14*s24 + 
     +   s13*s23*s34 - 
     +    s14**2*s23 + s14*s24*s34 )/s134**2

      wt = wt +  ( 2*s12*s23*s24 + s12*s23*s34 + s12*s24*
     +    s34 + s13*s23*s24 + s13*s23*s34 - s13*s24**2 - 
     +    s14*s23**2 + 
     +    s14*s23*s24 + s14*s24*s34 )/s234**2

      B40 = wt/s34**2
    
      return
      end

      function B40s(i1,i2,i3,i4,wtplot)
      implicit real*16(a-h,o-z)
      common /yij4/y(4,4)
      common /s3/s12,s13,s23
      common /plots/plot
      logical plot 

      wt=0q0

c     1-3-4 antenna.
      call pmap4to3old(i1,i3,i4,i2,1,3,2)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = E30(i1,i3,i4)*T(s12,s13,s23)*var/2q0
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

c     3-4-2 antenna.
      call pmap4to3old(i3,i4,i2,i1,3,2,1)
      call ecuts(3,var,ipass)
      if(ipass.eq.1)then
         wtsub = E30(i2,i3,i4)*T(s12,s13,s23)*var/2q0
         if(plot)then
            call bino(1,wtplot*wtsub,4)
         else
            call distrib(wtdis)
            wtsub = wtsub/wtdis
         endif
         wt=wt+wtsub
      endif

      B40s = wt

      return
      end

      real(16) function C40(s12,s13,s14,s23,s24,s34)
      implicit real(16)(a-h,o-z)

      s134=s13+s14+s34
      s123=s23+s12+s13
      s124=s12+s14+s24
      s234=s23+s24+s34
      
      s1234=s12+s13+s14+s23+s24+s34
      y12=s12/s1234
      y13=s13/s1234
      y14=s14/s1234
      y23=s23/s1234
      y24=s24/s1234
      y34=s34/s1234
      y134=y13+y14+y34
      y123=y23+y12+y13
      y124=y12+y14+y24
      y234=y23+y24+y34
      
      wt=0q0
      wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y134**(-1) * 
     .     ( 2*y12*y13
     .     *y14 + 2*y12*y13*y34 + 2*y13*y14*y23 + 2*y13*y23*y34 )
      
      wt = wt + y23**(-1)*y34**(-1)*y123**(-1)*y234**(-1) * 
     .     ( y12**2*
     .     y34 - y12*y13*y24 - y12*y14*y23 + y12*y14*y34 + 
     .     y12*y23*y34
     .     + y12*y34**2 + y13*y14*y24 - y13*y23*y24 - y13*y24*y34 - 
     .     y14**2*y23 - y14*y23**2 - y14*y23*y34 )

      wt = wt + y23**(-1)*y34**(-1)*y134**(-1)*y234**(-1) * 
     .     (  - y12**2
     .     *y34 + y12*y13*y24 + y12*y14*y23 - y12*y14*y34 - 
     .     y12*y23*y34
     .     - y12*y34**2 - y13*y14*y24 - y13*y23*y24 - y13*y24*y34 + 
     .     y14**2*y23 + y14*y23**2 + y14*y23*y34 )

      wt = wt + y23**(-1)*y34**(-1)*y234**(-2) * 
     .     (  - 2*y12*y23*y24 - 2
     .     *y12*y24*y34 + 2*y13*y24**2 - 2*y14*y23*y24 - 
     .     2*y14*y24*y34 )

      C40 = -wt/2.q0/s1234**2

      return
      end

      subroutine DAK(yau,yub,yab,x,y,z)
      implicit real*16(a-h,o-z)
      y=yub/(yau+yub)
      yaub=yau+yub+yab
      rho=yaub*yab+4q0*y*(1q0-y)*yau*yub 
      rho=sqrt(rho/yaub/yab)
      x=(1q0+rho+yub*(1q0+rho-2q0*y)/(yau+yab))/2q0
      z=(1q0-rho+yau*(1q0-rho-2q0*y)/(yub+yab))/2q0
      return
      end

      function E30(ia,iu,ib)
      implicit real*16(a-h,o-z)
      common /yij4/y(4,4)
      yau=y(ia,iu)
      yub=y(iu,ib)
      yab=y(ia,ib)
      yaub=yau+yab+yub
c     E30 as in (6.14).
      E30=1q0/yaub**2*( (yau**2+yab**2)/yub+yau+yab )
      return
      end

      function FCA(s12,s13,s23)
      implicit real(16)(a-h,o-z)
      parameter(pi=3.141592653589793238q0)

      s123=s12+s13+s23
      y12=s12/s123
      y13=s13/s123
      y23=s23/s123
      
      omy12=1q0-y12
      omy13=1q0-y13
      omy23=1q0-y23

      r1213=log(y12)*log(y13)-log(y12)*log(omy12)-log(y13)*log(omy13)
     .    +pi**2/6q0-rli2(y12)-rli2(y13)
      r1223=log(y12)*log(y23)-log(y12)*log(omy12)-log(y23)*log(omy23)
     .    +pi**2/6q0-rli2(y12)-rli2(y23)
      r1323=log(y23)*log(y13)-log(y23)*log(omy23)-log(y13)*log(omy13)
     .    +pi**2/6q0-rli2(y23)-rli2(y13)
      FCA =
     .  +log(y13)*(y13/(y12+y23))
     .  +log(y23)*(y23/(y12+y13))
     .  +((y12**2+(y12+y13)**2)/y13/y23*r1223
     .                  +(y12**2+(y12+y23)**2)/y13/y23*r1213
     .                  +(y13**2+y23**2)/y13/y23/(y13+y23)
     .    -2q0*log(y12)*(y12**2/(y13+y23)**2+2q0*y12/(y13+y23)) )
     .     -T(y12,y13,y23)*r1323
c     Correction such that finite piece remains after I1 extracted.
      FCA = FCA 
     .     - (10q0/6q0*log(y13*y23)-3q0/2q0*log(y12)-4q0)*T(y12,y13,y23)

      return
      end

      function FCF(s12,s13,s23)
      implicit real(16)(a-h,o-z)
      parameter(pi=3.141592653589793238q0)

      s123=s12+s13+s23
      y12=s12/s123
      y13=s13/s123
      y23=s23/s123

      omy12=1q0-y12
      omy13=1q0-y13
      omy23=1q0-y23

      r1213=log(y12)*log(y13)-log(y12)*log(omy12)-log(y13)*log(omy13)
     .    +pi**2/6q0-rli2(y12)-rli2(y13)
      r1223=log(y12)*log(y23)-log(y12)*log(omy12)-log(y23)*log(omy23)
     .    +pi**2/6q0-rli2(y12)-rli2(y23)
      FCF =
     .  +(y12/(y12+y13)+y12/(y12+y23)+(y12+y23)/y13+(y12+y13)/y23)
     .  +log(y13)*((4q0*y12**2+2q0*y12*y13
     .           +4q0*y12*y23+y13*y23)/(y12+y23)**2)
     .  +log(y23)*((4q0*y12**2+2q0*y12*y23
     .           +4q0*y12*y13+y13*y23)/(y12+y13)**2)
     . -2q0*((y12**2+(y12+y13)**2)/y13/y23*r1223
     .                  +(y12**2+(y12+y23)**2)/y13/y23*r1213
     .                  +(y13**2+y23**2)/y13/y23/(y13+y23)
     .    -2q0*log(y12)*(y12**2/(y13+y23)**2+2q0*y12/(y13+y23)) )
     
c     Correction such that finite piece remains after I1 extracted.
      FCF=FCF-8q0*T(y12,y13,y23)-3q0*log(y12)*T(y12,y13,y23)

      return
      end

      subroutine pmap4to3old(i1,i2,i3,i4,j1,j2,j3)
      implicit none
      integer, intent(in)  :: i1,i2,i3,i4,j1,j2,j3
      integer              :: i
      real(16)              :: a,b,c
      real(16)              :: y(4,4)
      real(16)              :: s12,s13,s23,s(3,3)
      real(16)              :: p(1:4,5),ppar(1:4,5)
      real(16)              :: p5(1:4,1:5),p4(1:4,1:4),p3(1:4,1:3)
c     Common blocks.
      common/yij4/y
      common/s3/s12,s13,s23
      common/pmom/p
      common/pcut/ppar
      common/mapmomenta/p5,p4,p3

      do i=1,4
         p4(i,1) = p(i,i1)
         p4(i,2) = p(i,i2)
         p4(i,3) = p(i,i3)
         p4(i,4) = p(i,i4)
      enddo

      call DAK(y(i1,i2),y(i2,i3),y(i1,i3),a,b,c)

      s(j1,j2) =         y(i1,i2)        +y(i1,i3)        +y(i2,i3)
      s(j1,j3) =       a*y(i1,i4)      +b*y(i2,i4)      +c*y(i3,i4)
      s(j2,j3) = (1q0-a)*y(i1,i4)+(1q0-b)*y(i2,i4)+(1q0-c)*y(i3,i4)
      s(j2,j1) = s(j1,j2)
      s(j3,j1) = s(j1,j3)
      s(j3,j2) = s(j2,j3)

      do i=1,4
         ppar(i,j1) =       a*p(i,i1)      +b*p(i,i2)      +c*p(i,i3)
         ppar(i,j2) = (1q0-a)*p(i,i1)+(1q0-b)*p(i,i2)+(1q0-c)*p(i,i3)
         ppar(i,j3) = p(i,i4)
         p3(i,1) = ppar(i,j1)
         p3(i,2) = ppar(i,j2)
         p3(i,3) = ppar(i,j3)
      enddo

      s12 = s(1,2)
      s13 = s(1,3)
      s23 = s(2,3)

      return
      end

      function rli2(x)
      implicit real*16(a-h,o-z)
      parameter(a1 = -0.250000000000000q0)
      parameter(a2 = -0.111111111111111q0)
      parameter(a3 = -0.010000000000000q0)
      parameter(a4 = -0.0170068027210884q0)
      parameter(a5 = -0.0194444444444444q0)
      parameter(a6 = -0.0206611570247934q0)
      parameter(a7 = -0.0214173006480699q0)
      parameter(a8 = -0.02194886637723q0)
      parameter(a9 = -0.0220893589994137q0)
      parameter(a10 = -0.0229303207720760q0)
      parameter(zeta2 =  1.644934066848226q0)
      if(x.gt.1q0)then
         write(*,*)' argument greater than 1 passed to li2'
         rli2=0q0
         return
      elseif(x.lt.0q0)then
         write(*,*)' argument less than 0 passed to li2'
         rli2=0q0
         return
      elseif(x.eq.1q0)then
         rli2=zeta2
         return
      elseif(x.eq.0q0)then
         rli2=0q0
         return
      elseif(x.gt.0.5q0)then
         y=1q0-x
         z=-log(1q0-y)
         z2=z*z
         rli2=-z*(1q0+a1*z*(1q0+a2*z*(1q0+a3*z2*(1q0+a4*z2*
     .        (1q0+a5*z2*(1q0+a6*z2*(1q0+a7*z2*(1q0+a8*z2*(1q0+a9*z2*
     .        (1q0+a10*z2))))))))))
     .        +zeta2-log(x)*log(1q0-x)
         return
      elseif(x.le.0.5q0)then
         y=x
         z=-log(1q0-y)
         z2=z*z
         rli2=z*(1q0+a1*z*(1q0+a2*z*(1q0+a3*z2*(1q0+a4*z2*
     .        (1q0+a5*z2*(1q0+a6*z2*(1q0+a7*z2*(1q0+a8*z2*(1q0+a9*z2*
     .        (1q0+a10*z2))))))))))
         return
      endif
      rli2=0q0
      return
      end

      function sd30(ia,iu,ib)
      implicit real*16(a-h,o-z)
      common /yij4/y(4,4)
      yau=y(ia,iu)
      yub=y(iu,ib)
      yab=y(ia,ib)
      yaub=yau+yab+yub
      sd30=1q0/yaub**2*( 2q0*yaub**2*yab/yau/yub
     .               + (yab*yub+yub**2)/yau
     .               +  yau*yab/yub+5q0/2q0*yaub+yub/2q0 )
      return
      end

      function sig3ZQ(s12,s13,s23) 
      implicit real*16(a-h,o-z)
      parameter(pi=3.141592653589793238q0)
      parameter(zeta2=1.64493406684822644q0)
      parameter(zeta3=1.20205690315959429q0)
      common /qcd/as,ca,cflo,cf,tr,cn 
      common /tcuts/ymin,y0
      common/inphys/iproc,nloop,icol,njets,ichan

      sig3ZQ = 0q0
      one  = 1q0

      if(nloop.eq.-1)one=0q0

      if (nloop.eq.0)then
         sig3ZQ = cflo*(as/2q0/pi)*T(s12,s13,s23)
      elseif (abs(nloop).eq.1)then
         ee0=0q0
         ff0=0q0
         ee1=0q0
         ee2=0q0
         ff2=0q0
c     N terms.
         if(icol.eq.0.or.icol.eq.1)then
c     Integral of q-g-g antenna (d30, contained in A40s)      
c     use (6.11) and d30 as antenna.
            ee0 = 34q0/3q0
c     ee0 = 31q0/6q0
c     ff0=A_3^1 (5.13)-4*T
c     A31 is defined in aversubnew.f 
c     add A_2^1*T according to (9.26)
            ff0=A31(s12,s13,s23)-4q0*T(s12,s13,s23)
         endif

c     -1/N terms.
         if(icol.eq.0.or.icol.eq.2)then
c     Integral of q-g-qbar antenna (5.8).
            ee2 = 19q0/4q0 
c     tildeA31=1/2*(FCF+8*T)
c     Has been ff2=FCF/2 originally.
            ff2 = tilda31(s12,s13,s23)-4q0*T(s12,s13,s23)
         endif

*     Nf terms. Note that nf=2*tr.
c     ff1 comes from (5.17).
c     ee1 corresponds to integral of E30 (6.17) contained in B40s.
c     ff1 from quark loop is renorm. factor times tree.
         if(icol.eq.0.or.icol.eq.3)then
            ee1 =  -1.q0
            ff1 = 1q0/6q0*log(s13*s23)
         endif
         sig3ZQ = cflo*(as/2q0/pi)*
     .        (T(s12,s13,s23)*(one 
     .        +(as/2q0/pi)*(cn*ee0+2q0*tr*(ee1+ff1)-1q0/cn*ee2))
     .        +(as/2q0/pi)*(cn*ff0-1q0/cn*ff2)) 
      endif
      return
      end

      function sig3ZQs(i1,i2,i3,i4,wtplot)
      implicit real*16(a-h,o-z)
      logical plot 
      parameter(pi=3.141592653589793238q0)
      common/qcd/as,ca,cflo,cf,tr,cn 
      common/tcuts/ymin,y0
      common/plots/plot
      common/inphys/iproc,nloop,icol,njets,ichan
      common/yij4/y(4,4)

      s12 = y(i1,i2)
      s13 = y(i1,i3)
      s14 = y(i1,i4)
      s23 = y(i2,i3)
      s24 = y(i2,i4)
      s34 = y(i3,i4)
      sig3ZQs = 0q0

      if (njets.ne.3) return
      if (abs(nloop).eq.1)then
         fac=-cflo*(as/2q0/pi)**2/4q0
         wt1=2q0*cn*wtplot*fac 
         wt2=-1/cn*wtplot*fac 
         wt3=4q0*tr*wtplot*fac
         treeA40s=0q0
         treeA40tils=0q0
         treeB40s=0q0
c     N terms.
         if (icol.eq.0.or.icol.eq.1)then
            treeA40s = A40s(i1,i2,i3,i4,wt1)
         endif
c     -1/N terms.
         if(icol.eq.0.or.icol.eq.2)then
            treeA40tils = A40tildes(i1,i2,i3,i4,wt2)
         endif
c     Nf terms (nf=2*tr).
         if(icol.eq.0.or.icol.eq.3)then
            treeB40s = B40s(i1,i2,i3,i4,wt3)
         endif
         
         sig3ZQs = cflo*(as/2q0/pi)**2/4q0*(
     .        2q0*cn*treeA40s
     .        -1q0/cn*treeA40tils
     .        +4q0*tr*treeB40s
     .        )

      endif
      return
      end

      function sig4ZQ(i1,i2,i3,i4,wtplot,var4) 
      implicit real*16(a-h,l,o-z)
      parameter(pi=3.141592653589793238q0)
      parameter(zeta2=1.64493406684822644q0)
      parameter(zeta3=1.20205690315959429q0)
      parameter(zeta4=1.08232323371113819q0)
      logical plot 
      common/plots/plot
      common/inphys/iproc,nloop,icol,njets,ichan
      common/qcd/as,ca,cflo,cf,tr,cn 
      common/tcuts/ymin,y0
      common/ps/n1,n2,n3,n4
      common/yij4/y(4,4)

      s12 = y(i1,i2)
      s13 = y(i1,i3)
      s14 = y(i1,i4)
      s23 = y(i2,i3)
      s24 = y(i2,i4)
      s34 = y(i3,i4)
      s1234 = s12+s13+s14+s23+s24+s34

      sig4ZQ = 0q0
      one  = 1q0

      if (nloop.lt.0) one = 0q0
      if ((njets.eq.3.and.abs(nloop).eq.1) .or.
     .     (njets.eq.4.and.nloop.eq.0))then
         treeA34    = 0q0
         treeAslc   = 0q0
         treeBpole  = 0q0
         treeBfin   = 0q0
         treeA40    = 0q0
         treeA40b   = 0q0
         treeA40til = 0q0
         treeC40    = 0q0
         treeB40    = 0q0
c     N terms.
         if (icol.eq.0.or.icol.eq.1)then
c     A40 is as in (5.27).
            treeA40  = A40(s12,s13,s14,s23,s24,s34)
            treeA40a = treeA40
            treeA40b = A40(s12,s14,s13,s24,s23,s34)
         endif
c     1/N terms.
         if (icol.eq.0.or.icol.eq.2)then
            treeA40til = A40tilde(s12,s13,s14,s23,s24,s34)
            treeC40    = C40(s12,s13,s14,s23,s24,s34)
         endif
c     Nf terms.
         if (icol.eq.0.or.icol.eq.3)then
            treeB40 = B40(s12,s13,s14,s23,s24,s34)
         endif
c     N-part: factor 1/2 statistical times factor 2 for 3<->4 
c     => no factor for N-part
c     A40tilde-part gets statistical factor 1/2
c     Nf=2*tr
c     C40 contains by def only 2-3-4, for 1-3-4 multiply by 2 
c     ( see (9.12) )
c     as Bpole was 2*B40, Aslc=2*A40tilde, Bfin=-2*C40
         sig4ZQ = cflo*(as/2q0/pi)**2/4q0*( 
     .        2q0*cn*treeA40   
     .        -1q0/cn*treeA40til    
     .        +4q0*tr*treeB40         
     .        -4q0/cn*treeC40
     .        ) 

      endif
      return
      end

      function T(s12,s13,s23)
      implicit real*16(a-h,o-z)
      s123=s12+s13+s23
      y12=s12/s123
      y13=s13/s123
      y23=s23/s123

      T=y13/y23+y23/y13+2q0*y12/y13/y23

      return
      end

      function tilda31(s12,s13,s23)
      implicit real(16)(a-h,o-z)
      parameter(pi=3.141592653589793238q0)

      s123=s12+s13+s23
      y12=s12/s123
      y13=s13/s123
      y23=s23/s123

      omy12=1q0-y12
      omy13=1q0-y13
      omy23=1q0-y23

      r1213=log(y12)*log(y13)-log(y12)*log(omy12)-log(y13)*log(omy13)
     .     +pi**2/6q0-rli2(y12)-rli2(y13)
      r1223=log(y12)*log(y23)-log(y12)*log(omy12)-log(y23)*log(omy23)
     .     +pi**2/6q0-rli2(y12)-rli2(y23)

c     A31t as in (5.15): tildeA31=1/2*(FCF+8*T)/s123.
      tilda31 =
     .     +(y12/(y12+y13)+y12/(y12+y23)+(y12+y23)/y13+(y12+y13)/y23)
     .     +log(y13)*((4q0*y12**2+2q0*y12*y13
     .     +4q0*y12*y23+y13*y23)/(y12+y23)**2)
     .     +log(y23)*((4q0*y12**2+2q0*y12*y23
     .     +4q0*y12*y13+y13*y23)/(y12+y13)**2)
     .     -2q0*((y12**2+(y12+y13)**2)/y13/y23*r1223
     .     +(y12**2+(y12+y23)**2)/y13/y23*r1213
     .     +(y13**2+y23**2)/y13/y23/(y13+y23)
     .     -2q0*log(y12)*(y12**2/(y13+y23)**2+2q0*y12/(y13+y23)) )

c     Correction such that finite piece remains after I1 extracted.
      tilda31=(tilda31-3q0*log(y12)*T(y12,y13,y23))/2q0/s123
c     1/s123 to have normalisation of (3.3).
      return
      end


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/native-provenance.json <==
{
  "a30": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "035a64f0372c344ffab2db8c893035befb6f939ee7cc5c035a257aa13300fa67"
  },
  "a31": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "9bdc2cea4bc1de26ed3cc08e12598014620d37869273b5dbac66ed453f1fb487"
  },
  "a40": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "ff5da119014bd214581a332ecbc72bb4b26fd75dfb82746b6561b5bce26d2972"
  },
  "a40s": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/aversub0ZQ.f",
    "sha256": "745819c70309421c2c8146cdd0534739a86c34bab27f43aefcdf3809fa2a495b"
  },
  "a40tilde": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "a563de6170012a0a69817e3b6ac699f315e3ab7b123636eb55aed94c68f77c20"
  },
  "a40tildes": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/aversub0ZQ.f",
    "sha256": "6ed946fdad09c7b641529bda06471d52509f18a404fed6b65e9c28ec28038d15"
  },
  "b40": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "c8adfd45cd51e9cff8f6d5942ea7ad44c8eccf5c2273e96c6325484388bb3a4d"
  },
  "b40s": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/aversub0ZQ.f",
    "sha256": "d60cad4c637e758a4eb17e0b24d4bd431014dcdd432277dbd8e063dc418f4840"
  },
  "c40": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "b50a4ef3d4272172931e22ee4ea735faf793f27f77ff87c1bb1bdfca62be58b6"
  },
  "dak": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/kinematics.f",
    "sha256": "01d988442e6a95a5e14838aeb49619fd2da7a0ad60a00681f1052a3c39ace896"
  },
  "e30": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "b6753f39b27caeb468daa31f6389491e87bc2c27ab984ae57c5e91b08ebfd3b3"
  },
  "fca": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "517d88385e2f40dac07897339cca70924c11397288722f62d183f15871f6070a"
  },
  "fcf": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "fc4d6f81a639ca0f9d6f97f1b6751bbc307827211c0372182bc9ec725a1b924d"
  },
  "pmap4to3old": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/kinematics.f",
    "sha256": "71e51be8df9d5a9d8ba812ae3f93b8c987bfa789b2d8aadd90cd60930382a84b"
  },
  "rli2": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/eerad3lib.f",
    "sha256": "89c1bd98bd930b22418764ab844703a4f66c05f7816d5ad241fed54c9f681319"
  },
  "sd30": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "358a3c1019a97352836e737e58ab167f88c231174b8916e587986152bfa6da56"
  },
  "sig3zq": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/sigZQ.f",
    "sha256": "2a21a8e9286d23d7067a4b8deff0a989be5b2ff1c3e0f99b6d41e69c883d5d28"
  },
  "sig3zqs": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/sigZQ.f",
    "sha256": "1c78f1d8284de2f3816d50281b248a261073eab8709a6b92f2ef970b7284e1ef"
  },
  "sig4zq": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/sigZQ.f",
    "sha256": "8337a8cb6c6f5b48d85f040ad7a31e99aa1a67f21dedf4f9ab411fb6ae5e43e2"
  },
  "t": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/Zqq/treeZQ.f",
    "sha256": "2a12c79cdc1a27aba54bee6f59d62a91fa9c3feb6b5ccede657841e4f751760b"
  },
  "tilda31": {
    "source": "/Users/xiaohuiliu/Documents/pi/tmp/eerad3/src/core/ants.f",
    "sha256": "09b89993bd2da1a36fe74cdaf5afa8f7fe73b6db0f9464b2925bd413db544c25"
  }
}


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/paper_fig8_plot_original.py <==
"""Paper-v4 Figure 8 from frozen independent radiation and contact data.

This script performs no event generation or contact fitting. Every run verifies and reproduces the saved input snapshot.
"""
from pathlib import Path
import csv
import hashlib
import json
import os
import time

PAPER_ROOT = Path(__file__).resolve().parents[1]
OUT = PAPER_ROOT / 'data/nnlo-local-contact'
ROOT = PAPER_ROOT.parent
FIGURES = PAPER_ROOT / 'figures'
INPUT = OUT / 'inputs'
os.environ.setdefault('MPLCONFIGDIR', str(PAPER_ROOT / 'review/mpl-cache'))
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

BASE = ROOT / 'tmp/twojet-nnlo-local-20260926'
OLD = BASE / 'p2b-recursive/checks/exact-gram-residual-stage-candidate-20260927/continuous'
RAD = BASE / 'results/radiation-high-statistics'
PAPER = ROOT / 'paper-v3/data/nnlo'
SPECS = [('tau', slice(0, 12), 'Thrust', r'$1-T$'),
         ('EEC', slice(24, 40), 'EEC', r'$z=(1-\cos\chi)/2$'),
         ('leading_jet_energy', slice(40, 55), 'Leading jet', r'$E_1/Q$'),
         ('second_jet_energy', slice(55, 66), 'Second-leading jet', r'$E_2/Q$')]
RED, GREEN = '#b33a3a', '#41845b'


def freeze():
    record = json.loads((OUT/'input-manifest.json').read_text())
    for name, item in record['files'].items():
        assert hashlib.sha256((INPUT/name).read_bytes()).hexdigest() == item['sha256']
    return record


def xscale(ax, name, edges):
    if name == 'tau':
        ax.set_xscale('symlog', linthresh=edges[1]); ticks = [0, .001, .01, .1, .5]
    elif name == 'EEC':
        forward = lambda x: np.log((np.clip(x, 0, 1)+.001)/(1.001-np.clip(x, 0, 1)))
        inverse = lambda t: (np.exp(t)*1.001-.001)/(1+np.exp(t))
        ax.set_xscale('function', functions=(forward, inverse)); ticks = [0, .01, .5, .99, 1]
    elif name == 'leading_jet_energy':
        ax.set_xscale('function', functions=(lambda x: np.arcsinh((x-.5)/.02),
                                              lambda t: .5+.02*np.sinh(t)))
        ticks = [0, .4, .5, .6, 1]
    else:
        ax.set_xscale('function', functions=(lambda x: -np.log1p(np.maximum(.5-x, 0)/.005),
                                              lambda t: .5-.005*np.expm1(-t)))
        ticks = [0, .4, .48, .5]
    ax.set_xlim(edges[0], edges[-1]); ax.set_xticks(ticks)
    ax.set_xticklabels([f'{v:g}' for v in ticks])


def main():
    provenance = freeze()
    contact = json.loads((INPUT/'contact-iid-summary.json').read_text())
    config = json.loads((INPUT/'contact-iid-configuration.json').read_text())
    original = json.loads((INPUT/'original-contact.json').read_text())
    original_results = json.loads((INPUT/'original-results.json').read_text())
    protocol = json.loads((INPUT/'radiation-protocol.json').read_text())
    rad_summary = json.loads((INPUT/'radiation-summary.json').read_text())
    assert protocol['infrared_cut'] is None and not protocol['contact_included']
    ids = contact['included_batches']
    assert ids == list(range(config['fresh_from'], ids[-1]+1))
    assert contact['model_sha256'] == config['model_sha256']
    means = np.array(contact['gram_residual']['batch_RR_means'])
    htotal = float(contact['H1']) + float(contact['H2'])
    c = float(means.mean()+htotal)
    ce = float(means.std(ddof=1)/np.sqrt(len(means)))
    assert np.isclose(c, contact['gram_residual']['c2'], atol=1e-11)
    assert np.isclose(ce, contact['gram_residual']['batch_SE'], atol=1e-11)

    # The first 66 entries are the same histogram bins. Extra moment entries
    # differ between the original and new files and are never combined.
    rad = np.load(INPUT/'radiation.npz')
    batch_means = rad['batch_means'][:, :66]
    m = batch_means.mean(axis=0)
    cov = np.cov(batch_means, rowvar=False, ddof=1)/len(batch_means)
    assert np.allclose(m, rad['mean'][:66], rtol=1e-12, atol=1e-11)
    assert np.allclose(cov, rad['covariance'][:66, :66], rtol=1e-12, atol=1e-10)
    assert np.allclose(np.sqrt(np.diag(cov)), rad['SE'][:66], rtol=1e-12, atol=1e-11)
    b = np.asarray(original['born_response'])[:66]
    pred = m + c*b
    # Independent contact and radiation campaigns. The contact uncertainty is
    # fully correlated across all Born bins, including the two EEC endpoints.
    pcov = cov + ce**2*np.outer(b, b)
    se = np.sqrt(np.diag(pcov))
    assert np.isfinite(pred).all() and np.isfinite(pcov).all()
    np.savez(OUT/'full-histogram-covariance.npz', radiation=m, radiation_covariance=cov,
             born_response=b, prediction=pred, covariance=pcov, contact=c, contact_SE=ce)

    plt.rcParams.update({'font.family': 'serif', 'font.size': 9,
        'axes.labelsize': 10, 'axes.titlesize': 10, 'legend.fontsize': 7,
        'xtick.labelsize': 7, 'ytick.labelsize': 8, 'mathtext.fontset': 'stix',
        'pdf.fonttype': 42, 'axes.linewidth': .65,
        'xtick.direction': 'in', 'ytick.direction': 'in'})
    fig, axs = plt.subplots(2, 4, figsize=(7.05, 3.6),
        gridspec_kw={'height_ratios': [3, 1]}, sharex='col', sharey='row')
    records = {}
    max_pull = 0.
    for j, (name, sl, title, xlabel) in enumerate(SPECS):
        z = np.load(INPUT/f'{name}-comparison.npz')
        edges = z['edges']; widths = np.diff(edges)
        y, err = pred[sl], se[sl]
        born = b[sl]
        assert len(y) == len(widths)
        assert np.isclose(born.sum(), 1.)
        assert np.allclose(batch_means[:, sl].sum(axis=1), 0., atol=1e-8)
        assert np.isclose(y.sum(), c, atol=1e-8)
        assert np.isclose(pcov[sl, sl].sum(), ce**2, rtol=1e-9, atol=1e-8)
        ax, lower = axs[:, j]
        xscale(ax, name, edges); xscale(lower, name, edges)
        for k in np.flatnonzero(born):
            ax.axvspan(edges[k], edges[k+1], color='0.95', zorder=0)
        ax.stairs((y-err)/widths, edges, baseline=(y+err)/widths,
                  fill=True, color=RED, alpha=.17, lw=0, zorder=1)
        ax.stairs(y/widths, edges, baseline=None, color=RED, lw=1.2, ls='--', zorder=4)
        ax.stairs(z['prediction']/widths, edges, baseline=None,
                  color=GREEN, lw=1., ls='-', zorder=3)
        trans = ax.xaxis.get_transform()
        te = trans.transform(edges)
        mid = trans.inverted().transform((te[:-1]+te[1:])/2)
        shown = np.ones(len(mid), dtype=bool)
        shown[original_results['observables'][name]['reference_unhit_bins']] = False
        ax.errorbar(mid[shown], z['reference'][shown]/widths[shown],
            yerr=z['reference_SE'][shown]/widths[shown], fmt='o', mfc='white',
            mec='black', color='black', ms=2.6, lw=.65, capsize=1.3, zorder=5)
        if not shown.all():
            ax.plot(mid[~shown], z['reference'][~shown]/widths[~shown],
                    'x', color='0.6', ms=3, zorder=5)
        ax.set_yscale('symlog', linthresh=100)
        ax.set_ylim(-2e6, 2e6)
        ax.set_yticks([-1e6, -1e4, -1e2, 0, 1e2, 1e4, 1e6])
        ax.axhline(0, color='0.5', lw=.6, zorder=0); ax.grid(alpha=.15)
        ax.set_title(title, pad=8); ax.tick_params(labelbottom=False)
        combined = np.hypot(err, z['reference_SE'])
        active = z['valid_reference'] & (combined > 0)
        pull = np.divide(y-z['reference'], combined,
                         out=np.full_like(y, np.nan), where=combined > 0)
        max_pull = max(max_pull, float(np.abs(pull[active]).max()))
        lower.axhspan(-2, 2, color='0.94'); lower.axhline(0, color='0.5', lw=.6)
        lower.plot(mid[active], pull[active], 'o', color=RED, ms=3)
        lower.set_xlabel(xlabel)
        np.savez(OUT/f'{name}-local-comparison.npz', edges=edges, prediction=y,
                 SE=err, covariance=pcov[sl, sl], radiation=m[sl], born_response=born,
                 reference=z['reference'], reference_SE=z['reference_SE'],
                 valid_reference=z['valid_reference'], pull=pull,
                 original_figure8_prediction=z['prediction'])
        with (OUT/f'{name}-local-comparison.csv').open('w') as f:
            writer = csv.writer(f)
            writer.writerow(['low', 'high', 'radiation_integral', 'Born_weight',
                             'prediction_integral', 'prediction_SE',
                             'reference_integral', 'reference_SE', 'pull',
                             'original_figure8_prediction'])
            writer.writerows(zip(edges[:-1], edges[1:], m[sl], born, y, err,
                                 z['reference'], z['reference_SE'], pull, z['prediction']))
        records[name] = {'sum': float(y.sum()), 'sum_SE': float(np.sqrt(pcov[sl, sl].sum())),
                         'Born_bins': np.flatnonzero(born).tolist(),
                         'max_abs_pull': float(np.abs(pull[active]).max()),
                         'valid_bins': int(active.sum())}
    pull_limit = max(3.8, np.ceil(max_pull*1.1))
    for ax in axs[1]:
        ax.set_ylim(-pull_limit, pull_limit)
        ax.set_yticks([-3, 0, 3] if pull_limit == 3.8 else [-pull_limit, 0, pull_limit])
    axs[0, 0].set_ylabel(r'$d\mathcal{B}_2/dO$')
    axs[1, 0].set_ylabel(r'$\Delta/\sigma_\Delta$')
    legend = [Line2D([], [], color=RED, lw=1.2, ls='--', label='P2B + local contact'),
              Line2D([], [], color=GREEN, lw=1., ls='-', label='P2B + cumulant matching'),
              Line2D([], [], color='black', marker='o', mfc='white', ms=3,
                     ls='none', label=r'$\mathtt{EERAD3}$')]
    axs[0, 1].legend(handles=legend, loc='lower center', bbox_to_anchor=(.5, .035),
        ncol=1, frameon=False, fontsize=6.2, handlelength=1.7, handletextpad=.4, borderaxespad=.15)
    # Numerical value and input descriptions appear in the paper caption.
    fig.subplots_adjust(left=.085, right=.985, bottom=.14, top=.86, wspace=.12, hspace=.12)
    for ext in ['pdf', 'png']:
        fig.savefig(FIGURES/f'nnlo-distributions.{ext}', dpi=240,
                    bbox_inches='tight', pad_inches=.02)
    plt.close(fig)
    result = {
        'status': 'Preview from saved complete data; no new physical integration',
        'contact': {'c2': c, 'SE': ce, 'estimator': 'IID Gaussian + exact Gram',
                    'batches': len(means), 'samples': contact['complete_samples'], 'batch_indices': ids},
        'radiation': {'samples': rad_summary['samples'], 'batches': len(batch_means),
                      'infrared_cut': None, 'contact_included_in_source': False},
        'formula': 'prediction = F + c2 * Born_response',
        'covariance': 'Cov(prediction) = Cov(F) + SE(c2)^2 * outer(Born_response, Born_response)',
        'normalization': 'sigma0 * (alpha_s/(2*pi))^2; bin integrals divided by physical widths for plot',
        'original_figure8_contact': {'c2': original['coefficient'], 'SE': original['se']},
        'reference_used_only_for_comparison': True,
        'figure': 'paper-v4/figures/nnlo-distributions.pdf',
        'snapshot_epoch': provenance['snapshot_epoch'],
        'observable_checks': records,
        'pull_limit': pull_limit,
    }
    (OUT/'verification.json').write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/production_template.f90 <==
module twojet_local_observer
use twojet_response,only:rk=>q,nb,response,born
implicit none
integer::counter=0
real(rk)::terms(6)=0,states(4,3,6)=0,p(4,5),ppar(4,5),y(4,4)
real(rk)::as,ca,cflo,cf,tr,cn,ymin,y0,s12,s13,s23
integer::iproc,nloop,icol,njets,ichan
logical::plot
common/pmom/p
common/pcut/ppar
common/yij4/y
common/s3/s12,s13,s23
common/qcd/as,ca,cflo,cf,tr,cn
common/tcuts/ymin,y0
common/inphys/iproc,nloop,icol,njets,ichan
common/plots/plot
integer,parameter:: perms(4,6)=reshape([1,2,3,4,1,3,2,4,1,4,2,3,2,3,1,4,2,4,1,3,3,4,1,2],[4,6])
integer,parameter:: perms3(3,6)=reshape([1,2,3,1,3,2,2,1,3,2,3,1,3,1,2,3,2,1],[3,6])
contains
subroutine init()
as=2*acos(-1._rk);ca=3;cn=3;cf=4._rk/3;cflo=cf;tr=2.5_rk
iproc=1;nloop=-1;icol=0;njets=3;ichan=0;plot=.true.;ymin=0;y0=0
end subroutine
subroutine setstate(pin,n)
integer,intent(in)::n
real(rk),intent(in)::pin(4,n)
real(rk)::ni(3),nj(3)
integer::i,j
p=0;y=0
p(1:3,1:n)=pin(2:4,:);p(4,1:n)=pin(1,:);ppar=p
 do i=1,n
 ni=p(1:3,i)/p(4,i)
 do j=i+1,n
 nj=p(1:3,j)/p(4,j)
 y(i,j)=p(4,i)*p(4,j)*sum((ni-nj)**2);y(j,i)=y(i,j)
 enddo
 enddo
end subroutine
subroutine phase_three(u,v,pin,jac)
real(rk),intent(in)::u,v
real(rk),intent(out)::pin(4,3),jac
real(rk)::a,b,c,E1,E2,E3
 a=u*v/(2+u);b=v/(2+u);c=1-a-b
 E1=(a+b)/2;E2=(a+c)/2;E3=(b+c)/2
 pin=0;pin(1,:)=[E1,E2,E3];pin(4,1)=E1
 pin(2,2)=sqrt(a*b*c)/(2*E1);pin(4,2)=E2-a/(2*E1)
 pin(2:4,3)=-pin(2:4,1)-pin(2:4,2)
 jac=v/(2+u)**2
end subroutine
subroutine phase_four(x,hard,flip,angle,pin,jac)
real(rk),intent(in)::x(5),angle
integer,intent(in)::hard,flip
real(rk),intent(out)::pin(4,4),jac
real(rk)::v,z,w,a,b,c,d,den,E1,E2,EK,pk,ct,st,ph,n(3),ex(3),r(4),tmp
integer::low(2),i,k
 v=x(1);z=x(2);w=x(3)
 r=[v*z*w,v,v*z,v*z]
 r(hard+1)=1
 low=0;k=0
 do i=2,4
 if(i==hard+1)cycle
 k=k+1;low(k)=i
 enddo
 r(low(1))=v;r(low(2))=v*z
 if(hard==1)r(1)=v*v*z*w
 if(flip==1)then
 tmp=r(low(1));r(low(1))=r(low(2));r(low(2))=tmp
 endif
 den=sum(r);r=r/den
 a=r(1);b=r(2);c=r(3);d=r(4)
 jac=v*v*z/den**4
 if(hard==1)jac=jac*v
 E1=(b+c)/2;E2=(b+d)/2;EK=(c+d+2*a)/2
 pin=0;pin(1,1)=E1;pin(4,1)=E1;pin(1,2)=E2
 pin(2,2)=sqrt(b*(c*d-a*b))/(2*E1);pin(4,2)=E2-b/(2*E1)
 n=-pin(2:4,1)-pin(2:4,2);pk=sqrt(sum(n*n));n=n/pk
 ex=[n(3),0._rk,-n(1)]
 ct=2*x(4)-1;st=2*sqrt(x(4)*(1-x(4)));ph=2*acos(-1._rk)*x(5)+angle
 pin(1,3)=(EK+pk*ct)/2
 pin(2:4,3)=((pk+EK*ct)*n+sqrt(a)*st*(cos(ph)*ex+sin(ph)*[0._rk,1._rk,0._rk]))/2
 pin(1,4)=EK-pin(1,3);pin(2:4,4)=pk*n-pin(2:4,3)
 call setstate(pin,4)
 ! Exact primary-sector indicator, no infrared cutoff. All six labels are summed.
 if(min(y(1,2),y(1,3),y(1,4),y(2,3),y(2,4))<y(3,4))jac=0
end subroutine
subroutine radiation(x,answer)
real(rk),intent(in)::x(5)
real(rk),intent(out)::answer(144)
real(rk)::p3(4,3),p4(4,4),cur(4,4),jac,rr,val,h(71),hh(71),three(71),four(71)
real(rk),external::sig3zq,sig4zq,sig3zqs
integer::hard,flip,ang,j,i,k
three=0;four=0
call phase_three(x(1),x(2),p3,jac)
 do k=1,6
 call setstate(p3(:,perms3(:,k)),3)
 val=sig3zq(y(1,2),y(1,3),y(2,3))
 call response(p3(:,perms3(:,k)),3,h);h(1:nb)=h(1:nb)-born;h(71)=h(71)-2
 three=three+jac*val*h
 enddo
 do hard=1,3
 do flip=0,1
 do ang=0,1
 call phase_four(x,hard,flip,real(ang,rk)*acos(-1._rk)/2,p4,jac)
 if(jac==0)cycle
 do k=1,6
 do i=1,4
 cur(:,perms(i,k))=p4(:,i)
 enddo
 call setstate(cur,4)
 rr=sig4zq(1,2,3,4,1._rk,1._rk)
 call response(cur,4,h);h(1:nb)=h(1:nb)-born;h(71)=h(71)-2
 counter=0;terms=0;states=0;ppar=p
 val=sig3zqs(1,2,3,4,1._rk)
 if(counter/=6)error stop 'Counterterm inventory mismatch'
 h=rr*h
 do j=1,6
 call response(states(:,:,j),3,hh);hh(1:nb)=hh(1:nb)-born;hh(71)=hh(71)-2
 h=h+terms(j)*hh
 enddo
 four=four+jac*h/2
 enddo
 enddo
 enddo
 enddo
 answer(1:71)=three;answer(72:142)=four;answer(143:144)=[maxval(abs(three)),maxval(abs(four))]
end subroutine
end module
program run
use twojet_local_observer
use, intrinsic::ieee_arithmetic
implicit none
integer::ui,uo,n,k
real(8)::row(5),out(144)
real(rk)::answer(144),x(5),jac
character(2048)::infile,outfile,arg
call init()
call get_command_argument(1,infile);call get_command_argument(2,outfile)
open(newunit=ui,file=trim(infile),access='stream',form='unformatted',status='old')
open(newunit=uo,file=trim(outfile),access='stream',form='unformatted',status='replace')
read(ui)n;write(uo)n
 do k=1,n
 read(ui)row;x=real(row,rk)
 call radiation(x,answer)
 out=real(answer,8)
 if(.not.all(ieee_is_finite(out)))error stop 'Nonfinite complete radiation sample'
 write(uo)out
 enddo
close(ui);close(uo)
end program
subroutine ecuts(n,var,ipass)
use twojet_local_observer
implicit none
integer::n,ipass
real(rk)::var
counter=counter+1
if(counter>6)error stop 'Too many counterterms'
var=1;ipass=1
states(1,:,counter)=ppar(4,1:3);states(2:4,:,counter)=ppar(1:3,1:3)
end subroutine
subroutine bino(i,w,n)
use twojet_local_observer
implicit none
integer::i,n
real(rk)::w
terms(counter)=terms(counter)+w
end subroutine
subroutine distrib(w)
use twojet_local_observer
implicit none
real(rk)::w
w=1
end subroutine


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/response-qp.f90 <==
module twojet_response
use iso_fortran_env,only:real64
implicit none
integer,parameter::q=16
integer,parameter:: nb=66
integer,parameter:: n1=13, o1=0
real(real64),parameter:: e1(n1)=[0.00000000000000000d+00,1.00000000000000002d-03,2.00000000000000004d-03,1.00000000000000002d-02,2.00000000000000004d-02,5.00000000000000028d-02,1.00000000000000006d-01,1.49999999999999994d-01,2.00000000000000011d-01,2.50000000000000000d-01,2.99999999999999989d-01,4.00000000000000022d-01,5.00000000000000000d-01]
integer,parameter:: n2=13, o2=12
real(real64),parameter:: e2(n2)=[0.00000000000000000d+00,5.00000000000000010d-03,1.00000000000000002d-02,5.00000000000000028d-02,1.00000000000000006d-01,2.99999999999999989d-01,4.00000000000000022d-01,5.00000000000000000d-01,5.99999999999999978d-01,6.99999999999999956d-01,8.00000000000000044d-01,9.00000000000000022d-01,1.00000000000000000d+00]
integer,parameter:: n3=17, o3=24
real(real64),parameter:: e3(n3)=[0.00000000000000000d+00,1.00000000000000002d-03,3.00000000000000006d-03,1.00000000000000002d-02,2.99999999999999989d-02,1.00000000000000006d-01,2.00000000000000011d-01,3.49999999999999978d-01,5.00000000000000000d-01,6.50000000000000022d-01,8.00000000000000044d-01,9.00000000000000022d-01,9.69999999999999973d-01,9.89999999999999991d-01,9.96999999999999997d-01,9.98999999999999999d-01,1.00000000000000000d+00]
integer,parameter:: n4=16, o4=40
real(real64),parameter:: e4(n4)=[0.00000000000000000d+00,2.50000000000000000d-01,2.99999999999999989d-01,3.49999999999999978d-01,4.00000000000000022d-01,4.50000000000000011d-01,4.79999999999999982d-01,4.89999999999999991d-01,4.94999999999999996d-01,5.05000000000000004d-01,5.10000000000000009d-01,5.20000000000000018d-01,5.50000000000000044d-01,5.99999999999999978d-01,6.99999999999999956d-01,1.00000000000000000d+00]
integer,parameter:: n5=12, o5=55
real(real64),parameter:: e5(n5)=[0.00000000000000000d+00,1.00000000000000006d-01,2.00000000000000011d-01,2.50000000000000000d-01,2.99999999999999989d-01,3.49999999999999978d-01,4.00000000000000022d-01,4.50000000000000011d-01,4.79999999999999982d-01,4.89999999999999991d-01,4.94999999999999996d-01,5.00000000000000000d-01]
real(q),parameter:: born(nb)=[1.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,1.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.5_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.5_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,1.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,0.0_q,1.0_q]

contains
integer function locate(x,e,n)
integer,intent(in)::n
real(q),intent(in)::x
real(real64),intent(in)::e(n)
integer::j
locate=1
 do j=2,n
 if(x>=real(e(j),q))locate=j
 enddo
locate=min(n-1,locate)
end function
subroutine response(pin,n,answer)
integer,intent(in)::n
real(q),intent(in)::pin(4,n)
real(q),intent(out)::answer(nb+5)
real(q)::p(4,n),v(3,n),norm(n),dir(3,n),w(n),sumv(3),tv,cv,qtot,den,tmax,signs,cosij,near,far,z,h(nb),mom(4),cross(3),weight
real(q)::jets(4,n),jn(n),jd(3,n),distance,best,energy1,energy2,tenergy
integer::i,j,k,mask,whichi,whichj,count
logical::active(n)
real(real64)::Tpar,Dpar,dummy(18)
p=real(pin,q);v=p(2:4,:);qtot=sum(p(1,:))
 do i=1,n
 norm(i)=sqrt(sum(v(:,i)*v(:,i)))
 if(norm(i)>0)then
 dir(:,i)=v(:,i)/norm(i)
 else
 dir(:,i)=0
 endif
 enddo
den=sum(norm);tmax=0
 do mask=0,2**(n-1)-1
 sumv=v(:,1)
 do i=2,n
 signs=-1
 if(btest(mask,i-2))signs=1
 sumv=sumv+signs*v(:,i)
 enddo
 tmax=max(tmax,sqrt(sum(sumv*sumv)))
 enddo
tv=1-tmax/den;cv=0;w=norm/den
 do i=1,n-1
 do j=i+1,n
 cross=[dir(2,i)*dir(3,j)-dir(3,i)*dir(2,j),dir(3,i)*dir(1,j)-dir(1,i)*dir(3,j),dir(1,i)*dir(2,j)-dir(2,i)*dir(1,j)]
 cv=cv+3*w(i)*w(j)*sum(cross*cross)
 enddo
 enddo
h=0;h(o1+locate(tv,e1,n1))=1;h(o2+locate(cv,e2,n2))=1
w=p(1,:)/qtot;h(o3+1)=sum(w*w)
 do i=1,n-1
 do j=i+1,n
 near=sum((dir(:,i)-dir(:,j))**2)/4;far=1-sum((dir(:,i)+dir(:,j))**2)/4;z=near
 if(near>.5_q)z=far
 k=o3+locate(z,e3,n3);h(k)=h(k)+2*w(i)*w(j)
 enddo
 enddo
jets=p;active=.true.;count=n
 do while(count>2)
 do i=1,n
 jn(i)=sqrt(sum(jets(2:4,i)**2));jd(:,i)=0
 if(jn(i)>0)jd(:,i)=jets(2:4,i)/jn(i)
 enddo
 best=huge(best);whichi=0;whichj=0
 do i=1,n-1
 do j=i+1,n
 if(.not.(active(i).and.active(j)))cycle
 distance=jets(1,i)*jets(1,j)*sum((jd(:,i)-jd(:,j))**2)/(qtot*qtot)
 if(distance<best)then
 best=distance;whichi=i;whichj=j
 endif
 enddo
 enddo
 if(best>=real(0.04_real64,q))exit
 jets(:,whichi)=jets(:,whichi)+jets(:,whichj);jets(:,whichj)=0;active(whichj)=.false.;count=count-1
 enddo
energy1=-1;energy2=-1
 do i=1,n
 tenergy=jets(1,i)/qtot
 if(tenergy>energy1)then
 energy2=energy1;energy1=tenergy
 else if(tenergy>energy2)then
 energy2=tenergy
 endif
 enddo
h(o4+locate(energy1,e4,n4))=1;h(o5+locate(energy2,e5,n5))=1
mom=[tv,cv,(energy1-.5_q)**2,(energy2-.5_q)**2]
! Full response. Selection and Born subtraction are applied separately by fillhists.
answer(1:nb)=h;answer(nb+1:nb+4)=mom;answer(nb+5)=count
end subroutine

end module


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/algorithm_sources/run_radiation.py <==
from pathlib import Path
import sys,json,time,subprocess,struct,os,argparse
import numpy as np
from scipy.stats import qmc
D=Path(__file__).resolve().parents[1]
ap=argparse.ArgumentParser();ap.add_argument('--out',default='radiation-pilot');ap.add_argument('--power',type=int,default=9);ap.add_argument('--batches',type=int,default=8);ap.add_argument('--kind',default='qp');ap.add_argument('--seed',type=int,default=9262601);ap.add_argument('--transform',type=float,default=2);a=ap.parse_args()
O=D/'results'/a.out;O.mkdir(exist_ok=True);deadline=json.loads((D/'control/authorization.json').read_text())['deadline_epoch']
start=time.time();manifest={'kind':a.kind,'power':a.power,'base_seed':a.seed,'transform':a.transform,'infrared_cut':None,'contact_included':False,'start':start};(O/'protocol.json').write_text(json.dumps(manifest,indent=2)+'\n')
records=[]
for batch in range(a.batches):
 if time.time()>=deadline or (D/'control/PAUSE').exists():break
 dest=O/f'batch-{batch:05}.npz'
 if dest.exists():
  z=np.load(dest);records.append(z['mean']);continue
 seed=a.seed+batch
 u=qmc.Sobol(5,scramble=True,seed=seed,bits=52).random_base2(a.power)
 u=(np.floor(u*2**52)+.5)/2**52
 x=u.copy();x[:,:3]=u[:,:3]**a.transform
 # Exact Jacobian. THREE uses first two variables, so the third-coordinate
 # Jacobian belongs only to FOUR (unused third variable integrates to one).
 jac3=a.transform**2*np.prod(u[:,:2]**(a.transform-1),axis=1)
 jac4=jac3*a.transform*u[:,2]**(a.transform-1)
 inp=O/f'input-{batch:05}.bin';out=O/f'raw-{batch:05}.bin'
 with inp.open('wb') as f:f.write(struct.pack('i',len(x)));f.write(x.tobytes())
 t=time.time();p=subprocess.run([str(D/f'build/radiation-{a.kind}'),str(inp),str(out)],capture_output=True,text=True,timeout=max(1,deadline-time.time()))
 if p.returncode:
  (O/'failure.json').write_text(json.dumps({'batch':batch,'returncode':p.returncode,'stderr':p.stderr,'input':str(inp)},indent=2));raise RuntimeError(p.stderr)
 with out.open('rb') as f:n=struct.unpack('i',f.read(4))[0];raw=np.frombuffer(f.read(),dtype=np.float64).reshape(n,144)
 three=raw[:,:71]*jac3[:,None];four=raw[:,71:142]*jac4[:,None];total=three+four
 if not np.isfinite(total).all():raise FloatingPointError('Nonfinite complete sample retained')
 mean=total.mean(0);records.append(mean)
 np.savez_compressed(dest,mean=mean,three_mean=three.mean(0),four_mean=four.mean(0),sample_sum=total.sum(0),sample_sumsq=(total**2).sum(0),max_weight=np.max(abs(total),axis=0),seed=seed,n=n,seconds=time.time()-t)
 means=np.array(records);m=means.mean(0);se=means.std(0,ddof=1)/np.sqrt(len(means)) if len(means)>1 else np.full(71,np.nan)
 summary={'stage':'radiation only; A2 not yet included','batches':len(means),'samples':len(means)*n,'mean':m.tolist(),'SE':se.tolist(),'first_moment_thrust':float(m[66]),'first_moment_thrust_SE':float(se[66]),'last_batch_seconds':time.time()-t,'elapsed':time.time()-start,'max_complete_histogram_weight':float(np.max(abs(total[:,:66]))),'bin_sum_checks':[float(m[lo:hi].sum())for lo,hi in [(0,12),(24,40),(40,55),(55,66)]],'updated_epoch':time.time()}
 (O/'summary.json').write_text(json.dumps(summary,indent=2)+'\n');np.savez(O/'aggregate.npz',mean=m,SE=se,covariance=np.cov(means,rowvar=False)/len(means)if len(means)>1 else np.full((71,71),np.nan),batch_means=means)
 from render_radiation import render
 render(O)
 print(json.dumps({k:summary[k]for k in ['batches','samples','first_moment_thrust','first_moment_thrust_SE','last_batch_seconds','max_complete_histogram_weight','bin_sum_checks']}),flush=True)
print('Stopped after requested batches/deadline, saved complete batches.',flush=True)


==> anc/nnlo-radiation/figure-reproduction-en/07_fig8_nnlo_from_local_contact/build_radiation.py <==
"""Build the actual EERAD3 three-jet NLO measurement kernel used by Figure 8."""
from pathlib import Path
import argparse,hashlib,json,os,shutil,subprocess
HERE=Path(__file__).resolve().parent


def main():
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path,required=True)
    p.add_argument('--fc',default=os.environ.get('FC','gfortran'));a=p.parse_args()
    src=HERE/'algorithm_sources';out=a.output.resolve();out.mkdir(parents=True,exist_ok=True)
    manifest=json.loads((HERE/'SOURCE_MANIFEST.json').read_text())
    for name,v in manifest['files'].items():
        assert hashlib.sha256((src/name).read_bytes()).hexdigest()==v['sha256'],name
    fc=shutil.which(a.fc)
    if fc is None:raise RuntimeError('GNU Fortran with REAL128 required')
    flags=['-O2','-fno-fast-math','-fno-automatic','-ffree-line-length-none','-ffixed-line-length-none']
    obj=out/'kernels-qp.o'
    subprocess.run([fc,*flags,'-c',str(src/'kernels-qp.f'),'-o',str(obj)],cwd=out,check=True)
    exe=out/'radiation-qp'
    subprocess.run([fc,*flags,'-I'+str(out),'-J'+str(out),str(src/'response-qp.f90'),
        str(src/'production_template.f90'),str(obj),'-o',str(exe)],cwd=out,check=True)
    (out/'build-record.json').write_text(json.dumps(dict(compiler=subprocess.check_output(
        [fc,'--version'],text=True).splitlines()[0],flags=flags,executable_sha256=hashlib.sha256(exe.read_bytes()).hexdigest()),indent=2)+'\n')
    print(exe)


if __name__=='__main__':main()


==> anc/nnlo-radiation/figure-reproduction-en/ADDITIONS_MANIFEST.json <==
{
  "distribution": "arXiv v4, synchronized with included prompts",
  "task_files_unchanged": true,
  "task_file_count": 114,
  "self_excluded": true,
  "additions": {
    "06_fig8_local_contact_c2/LATEST_SCHEME.md": "e7fca23f0c7b7759ae3038bfe4b1607e3f3153f7e7063d6918fcbbce06930c19",
    "06_fig8_local_contact_c2/METHOD.md": "46dad9ff975b2de54f7ee80ded53293d5779872ae36af933af7b97e511ed3fee",
    "06_fig8_local_contact_c2/PROMPT.md": "484ec755374a0a6f4d327644456cc65d4ca08a02db6a55b23cd5929caf2da1dc",
    "06_fig8_local_contact_c2/PSEUDOCODE.md": "85f0d94a3df8dc4bb35d7d81a1d90dadde2f5fb654a6a8ac91fd34b37d51f07a",
    "06_fig8_local_contact_c2/SOURCE_GUIDE.md": "5166569d831b8f447c57e93ea9ac845748420e4a7fb28261da6041db26ae13cd",
    "06_fig8_local_contact_c2/SOURCE_MANIFEST.json": "9ecd824cfd583eea476683c4e6d9bfa94c28118c5cf758d18f0991fef391420e",
    "06_fig8_local_contact_c2/algorithm_sources/COPYING.eerad3": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986",
    "06_fig8_local_contact_c2/algorithm_sources/analytic-reference-table.txt": "215b34eb3b51f0a2d51318e6a7039c7e2d7ba89549bc361452b9040530a2535d",
    "06_fig8_local_contact_c2/algorithm_sources/collinear_mp.py": "b5a884434c9120cc16ac1ebe346643d301b8cd1a712d6c15e3ab06a25134794a",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/common.py": "98023408d5485ed99c440b3163e31970d61d4d7177b3ce18c407cf2a17baf204",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/frozen_hat_primitives.py": "0ac459ccf702ac0c6a4e9d039ec7e2440b6c783cabdd5df0125c6147895d08ca",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/train.py": "8b76a6b4ce41b7284bc8fe3995f0ebc98ae3dce993989cb993e97c791c9f3040",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-base-proposal.py": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-inverse7.py": "1c0cea447ccf8ef50e87ea68205e0ddaf9223082cc929f92fc3a1d2cb1e0688c",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-rosenblatt5.py": "7e5585dba60694a8df82dfefef25751453fb87a54b47d4b8fb67641a3d3cc09d",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/proposal.py": "088ec507a29e18b87c6d49e78d54d4cd9e3427456c03875cf5b980914404e283",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/train.py": "e3e27dad6477070b5b19f8bf3fc75a11b623a14d67fe3804954e1af7f2dcfdd5",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/sobol_batch_original.py": "698b06c0d25d2040328c70379df77c3c7301b23e186721bb6f10e66808489098",
    "06_fig8_local_contact_c2/algorithm_sources/learning/bounded_mid_log_control.py": "ea06f196cb4aefcf5f49cc5791b3ec35cde63f1b8b1902ff42f5c8fab264d152",
    "06_fig8_local_contact_c2/algorithm_sources/learning/gaussian_inference_original.py": "a90384e2d57d985369466c716a7a306c12e620de1a86ce1922bd3998848a301a",
    "06_fig8_local_contact_c2/algorithm_sources/learning/gram_inference_original.py": "a83b23e43bf601ba2cded62182030ad193296bb0da6e88b2b348ead5accf7da8",
    "06_fig8_local_contact_c2/algorithm_sources/learning/high_fit_original.py": "7a5ee2b9c671c3ab01905bcfaee9e467acfb9d8a52b8277d8446873ae2417d02",
    "06_fig8_local_contact_c2/algorithm_sources/learning/high_inference_original.py": "954e37895e0b5960eab6c59dcffbdc99921d96f3881a7f86f38bf85867a74b72",
    "06_fig8_local_contact_c2/algorithm_sources/learning/low56_blend_original.py": "62155f37a343f63e145776e1f7d4ec72588110b213fd03e8a59baa5db494b985",
    "06_fig8_local_contact_c2/algorithm_sources/learning/low_polynomial_fit_original.py": "c20bdc850e6d0838e43b85080fdba656d73785424c8656ee56d73ed50cb293e6",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_fit_original.py": "032e22107f78930e5eb9303afe838d6880be76810f7cb25923cfba8d6bce252b",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_inference_original.py": "682920c2059b438db7b12fc06fa9084cfe93457f8860a93463b18b719f9270b3",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_joint_fit_original.py": "98c2d066071f2ddcc838de416f025444b819742a451b070a1e589176decafa0b",
    "06_fig8_local_contact_c2/algorithm_sources/learning/positive_power_control_weighted.py": "390a813fe37575f199e246fec042e0d7c8043829ad33c033c8890f96289da3f9",
    "06_fig8_local_contact_c2/algorithm_sources/learning/proposal_moments_extended.py": "8134a6cd4946f4a704b8aa8e06f7a04c30eb279cbf46152367dda1bf6cf23ddf",
    "06_fig8_local_contact_c2/algorithm_sources/learning/rbf_control.py": "b3ce207bf146c56f0f546046cee2e9df8edbcfa5b3f0f03531441c1e674368a5",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_adaptive_rbf_extended.py": "2dacfa84a329ffba1c89ea414562a68256d80211e7d79c41d7e756683d862c5d",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_density_matched_powers.py": "9665994ad0370b37cd24f918d8eeee6111c58f43e916bb9b20c2de8cb79734ae",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_exact_proposal_gram_powers.py": "b45a7fa149bdc44e9a19ba2266bd6b1bc8e0f09e415090f269f8577bddcb826b",
    "06_fig8_local_contact_c2/algorithm_sources/nlo_scet.py": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "06_fig8_local_contact_c2/algorithm_sources/proposal.py": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90": "504fd831cc217cd3cecb13b51ba90ab15715e0ef08e1b49ad4f22f4b95d17aab",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_constants.inc": "4d6c7972c14b72fd334bcaa333c006e0c20f587eb3d6acbf9e80a77ea4762e73",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90": "adbbf337f29a641591a642bf639d903255d5aea88edfecdfb123be302bcdc59f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90": "6fab1ce2bc53a11b463fe7a901e639d937142c9eb3c47007238f1fd86a40b77d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/legacy-low-u4-log-jet-qp/legacy_u4_constants.inc": "b82d04edd013222d991a9c4bd302ccc16409255a73af5963ca5906295be52501",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/lowest-joint-root-reference-qp/total-driver.f90": "4396901c752ef1b56856ef422aae35c78de344b8302f635ff5400a38678456dd",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90": "2db77ac90b728dd370dd80a1bf022ce88c9d39337551327d415a6de080684a4a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90": "616693c0681047bd587bf1fb302e87409714e3b031786dd5c0e24ca035d0671d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90": "23cd44c50550e144b81c97e5af3572aa3c856d513fb83026513ce77097efa054",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90": "6922c958c062fc83f6e1b23eec5cf30aa850458f2c34b0856b17d3a8ef6861b5",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90": "ab64e06efe388aa72686753d240c283f437b005393eeb55a6d419efc59ed5d39",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90": "ca19bfa19f70cf53267498c8e5f71ced3f8c093fa946f6979c352a47c9b1c27a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90": "55ee37fc4fcc14a4ff24c8e563d831e81b07489da4d70614af36e953cad9509a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/driver.f90": "e5fbe6c51ff1514ee1044817e23bde99f42e887a49ade5e03fc5de8bb2bbf6d6",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90": "34571d736d524b14549512d4daa8da0fda5dec6dc86684a3dce2565fd25f498d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90": "6ee6ecdd063b301b79c4f479870c755e906b230376442613f6ef520dc9f1db5e",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90": "471772c8aee308fdec161f214156621564b2a6bb9184d626fe1d7dc708cfd9da",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/angular-resolution/fan.json": "2ffb73e95a6c34dc52c160e1849a20e01d0b244a7ba2d13f11a427133d28bdfc",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json": "94fa37e27360cadd880f4dab500f7206858e6f274b9569d4f378a25404bb9cb1",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90": "883667b9ae203d5f67a8bc2f7e4f2c207994088b8b588b26ab4d2465d76d4630",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90": "c9e334fa28b008f58ec35acafd37bde7a8eefa8bde860c20f7183f919b45ed84",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json": "7e59d649a7adcf65cbfad64f9321af4ca4acfa6a1e57969281d621b74f1110a2",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/quarter-unfold-paired.json": "6e2d8beaf5044a556d0bb854f46a3c5b1756290db22c5d6d38c128ffac04ff7b",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/src/paired_twoaxis_common.py": "a06e92a0f68ca85a17b72b9b86c58b827725fa3902091156c87e4fceef9a89cb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_ordered_low_correction.py": "670094b355f3a5a69dfdf893cc1edea7b0fffad72ce9e780fe11fd246db78135",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_reference_log_control.py": "38f033799d759ddccaa2cfb212f66201acd219cf774b97596494c73fbc93f122",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/build_fullfan_finite_v_tables.py": "7df01b621fc0346671325dd2fcbd6d771d57c1687e3954e403a72c2350a76f46",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/cached_ordered_unfolded_paired_reference_qp.f90": "44c1d1a23bb4cd5e1320f49e389d21398dbc5c905122d4b7faec12515d6b5c21",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/complete_low_u4_log_control_qp.f90": "0064a3377cadb5a3f120957f38af0b3299228cdb18378590725b0de69c258eeb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_allaxes_kernel_qp.f90": "4320cd765f770d25360a20d06acb103f0c4488a0f9fcf44bb2855209e501944c",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_contact_qp.f90": "6184ad65b2c9fb9595fb55f781b2ba35c009ba6f6e29ab16b2ea9fab1e0d1279",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_first_jet_qp.f90": "84e56610249fa097fec6471bb46fef622e422ab52e9b6092ed7d88c9e16338f8",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_physics_qp.f90": "39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_series_qp.f90": "5e162acec5911bc7e3fb17f4d1da8bcb1c56f8760f0a7526b10b9ffb2741de64",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_taylor_algebra_qp.f90": "44c5f26def147129dc77853e93e3dd1079dfe1c08c23b96babf3ee726484da1d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/full_soft_fan_reference_qp.f90": "303c8e83e8044d5d416d5fa6d214594285b15ef03bcbb1035e842718631c20a8",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_finite_v_moments.py": "be1f1d45104b90f0f6eec94d621a26218c3700e03bf05aa0926ad1fd249ab7eb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_soft_reference_moments.py": "e166f012357dcedf44ec779b059c74f02f1a83a0969a7f8e9e8326637958012e",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/general_mid_axis_log_control_qp.f90": "afef7148ea399b8eabefb30a2f5e08217f4c68c5447d52527c565c2dab202c54",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/highest_nonconstant_pair_strip_qp.f90": "7153a355de81face123719266baa5e6fe98579e17d9aea5c2309830202e8736a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/integrate_one_loop.py": "fceb5c2177701878d682f9f98a99afd018e3b9bea31c0c7b4f3bb9b1adb33012",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/legacy_low_u4_log_jet_qp.f90": "f14ec285576b6de9707446c157872374b8909bcfa74e967ce0abbd78e25a35c4",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_angular_root_completion_qp.f90": "4b2c39b154cb6d70d1eb3ef55619fe081118101b543bc89263f7535a158045ff",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_reference_qp.f90": "6953569d79779267d739dfcc70a0acf496bf291dea6e2749af4fb78637d61116",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_total_qp.f90": "9838e971981454fcc615564ca2da007e6bafae6342ea84d127efe38db8bf63bf",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_small_y_reference_qp.f90": "252f6e2874503a440c8c7c58d5d51905b2ed05568e101d9bf174d922f8e10292",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_endpoints.py": "62e25b593d24489ae01312525f21a60de07d1ed74792e93c6a6dba96a3822bf7",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_poles.py": "68278939ea6429d0abc052bbb9f708afbb88b5a9246ff0da6982f901c41c5023",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_physical_refinement_qp.f90": "22fd7eb0441dfd61722d6d3c1e21d1a178512c194fe1fc6f98b7511a7c1ecf42",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_u4_log_jet_qp.f90": "e31156f2b8bde3ec5b94119584b852966445e4774df1ccbc2801c8e274385b33",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_common_qp.f90": "c8fd7784cc293845eb4e2c274b4c3ece9eeaaa00fa87267aae8771d68463ad8f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_rational_qp.f90": "1b5311ee4c4dfe6627b657a5e2464e214fdbccf47170e5ee62023f1ff105a966",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_mid_u4_log_control_qp.f90": "25fd06f6fd21fd165cd210aff2babbda2bb35ea39a76e192b169bcbb71dc3426",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_native_u4_log_jet_qp.f90": "95c808091ed9ce1d192001f1966e6f6bcaa6baa252e2c5b0fad4daf44da3d43b",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_cached_ordered_low_correction.f90": "d6d215d024d7ae74a25ba0c80a2ffbb77b1046f1bca91d4625d30f44e5eb1f8d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_complete_low_u4_log_control.f90": "613640591b04f9826351974eebce521bc60d35b2805a7ff1ba82ed91bb87506c",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_general_mid_axis_log_control.f90": "b2344e7f66389c37591bfda111781fefb779833c80c11c84ff1fd146d6722b02",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_positive_mid_u4_log_control.f90": "d391b9a1b2820fdac4948ba0083b98a660f300c05e44135f997383b01ff7162f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/scet3.py": "07951080864a492fc450d523dba5faa1b0050c7d2f6489f2893fdde10b0eecf0",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/supported_native_u4_log_jet_qp.f90": "27a6e57461e7e04b477d72eb8efed863b4d0bc58466fbc7094adb19efa8ed9b3",
    "06_fig8_local_contact_c2/algorithm_sources/sobol_original.py": "76d068b30f12fddc399f1199edea1a9a53fca71af665ac6f9ce61aa1514d3677",
    "06_fig8_local_contact_c2/algorithm_sources/twojet_scet.py": "faa31a01a025a484b5e7b80d9db4e38392fb251b7f895b0d0f01a434e8181944",
    "06_fig8_local_contact_c2/build_kernels.py": "305c6b19d75728da6ba39271f144478653a89b2c64cce15e03394490d3326ddd",
    "06_fig8_local_contact_c2/estimator_contract.py": "b542f90c68611d4a18eae5aad05074eac784358d43898412bd5ec9caeb21a7b0",
    "06_fig8_local_contact_c2/evaluate_packet.py": "fe2b1c8c55771b3d8858ada7a97d313c94afa698c7bae461f4345d8f060c002f",
    "06_fig8_local_contact_c2/kernel-build.json": "544d3d733bae26a7b26f50739ce15234e213231ee152ca99ae2817b7c4e1dbbd",
    "07_fig8_nnlo_from_local_contact/PROMPT.md": "dbc58b194191d1865c6810b26f838c71b61a571691e58595cee649d5472a4b8b",
    "07_fig8_nnlo_from_local_contact/PSEUDOCODE.md": "bcaa892c97e521df7d65661201fa187253a6dbe9dec1d248141b76b3fb377024",
    "07_fig8_nnlo_from_local_contact/SOURCE_MANIFEST.json": "a0ecb292ad6a38422f1b164ca1d26c7f847a1105f9f8fa2a04afa614daabffba",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/COPYING.eerad3": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/build_native.py": "8de35abf6d41d5e1dd057b5f68c805bb3ff08387b4f3ae92885c01adc0575019",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/kernels-qp.f": "2daaaa90984b9c0b0b51a43edd38495d036f98de2cdeb75a138e2339b5bd5fe7",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/native-provenance.json": "d92666ef1c3cbc44220fd6d3e53e6477ec9a6c7695813c9a3781bfef0492031f",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/paper_fig8_plot_original.py": "5dfbb930fcaf9a0215e387d294c7cce1afb3e2f32c46d9e832f27cbcc7a49378",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/production_template.f90": "50271f30a92ff0a1102abb6e7b93f02135c512503a7fef4390810e8764124ad6",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/response-qp.f90": "ec8d31c1289eb789b0dbe5bdaa7e9d7646888a1071906125131b6da783c322f2",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/run_radiation.py": "14d06b69fb56ebd35be12cbb95e5c2afe64ef4c9336622960d249eb1d1b66a32",
    "07_fig8_nnlo_from_local_contact/build_radiation.py": "68b52cbd766f9828108ed117133988a709101281055945b1d5b1422daa8565de",
    "ADDITIONS_VERIFICATION.md": "fe4f93f85512110eab962b929dd7ff0207054789e11647effa83377409e33f2f",
    "V4_ADDITIONS.md": "ad2618ac73426a4f4b33a7659d3c53ec562fc26efbcdc133bc11993f5880d41d"
  }
}


==> anc/nnlo-radiation/figure-reproduction-en/ADDITIONS_VERIFICATION.md <==
# Verification of the current arXiv v4 additions

This verification concerns packaging and correspondence to the existing task files. It does not claim a new end-to-end contact calculation or rerun of the earlier native-kernel tests.

- All seven PROMPT.md and all seven PSEUDOCODE.md files are present and byte-for-byte unchanged from the submission before this top-level update.
- All other files inside task folders 01-07, including formulas, source guides, sampling prescriptions, build helpers and source manifests, are unchanged.
- The 114 files of tasks 06 and 07 are present. Their formula sources are checked against the supplied SOURCE_MANIFEST.json hashes.
- The task 06 baseline benchmark is c2 = 5.6448351001 +/- 2.8620997028, with 75 independent IID batches of 144 points, about 22 M1 CPU-hours after training, a fresh-training-data estimate of 29 CPU-hours, and a factor 8.2 in production statistics for an error near one at unchanged variance.
- Task 07's radiation benchmark is 64 independent scrambled-Sobol batches of 8192 points. Contact and radiation sampling budgets and covariances remain separate.
- The current MANIFEST.json covers every file below this directory except itself. ADDITIONS_MANIFEST.json covers tasks 06-07 and these top-level addition notes; the full manifest covers that additions manifest as well. Every recorded hash is recomputed and verified after packaging.
- The original standalone English and Chinese v4 reproduction packages are not modified. Earlier audit files remain as historical records. The only new content in this update is top-level documentation and metadata; no production data, model parameters or executable is added.

The diff and hash audit accompanying the submission records the exact changed files. An independent recipient must still generate and check new training and integration samples as instructed by each task.


==> anc/nnlo-radiation/figure-reproduction-en/AUDIT.md <==
# Version 2 Audit Conclusion

The review passes. The package is ready for another agent to independently reproduce current Figures 4–11. This conclusion concerns consistency with the actual implementation and current manuscript, not a new end-to-end physics run in the recipient's environment.

## Change Scope and Diffs

- Old Figures 7→8, 8→9, 9→10, 10→11; Figures 4–6 are unchanged, and four-jet NLO Figure 7 is new.
- Each language has 51 compared existing-task files, excluding generated MANIFEST files. Of these, 35 are byte-identical, 11 change only figure numbers, and the other 5 update only the corrected input and corresponding instructions for Figure 11.
- The 37 files in existing Tasks 1–3 have an empty residual diff after figure renumbering. Task 4 preserves the five-parton algorithm, paths, sampling, and formulas; K4 requires the change from `7**s12` to `7*s12`.
- New Task 5 supplies a standalone prompt, pseudocode, definitions, public-source interfaces, actual pitfalls, and six formula source files for Figure 7. The code is byte-identical to the actual four-jet implementation and contains no numerical samples.

The package includes the [full existing-task diff](review/existing-tasks.diff), [Figure 11 content changes](review/figure11-semantic.diff), [new Figure 7](review/new-figure7.diff), [empty unchanged-content diff](review/unchanged-content.diff), and [file-by-file hash comparison](review/file-comparison.json). `review/release-content.diff` additionally records all text changes to root instructions and added files, excluding generated manifests and the review reports themselves.

## Correspondence and Actual Content

The Chinese and English task folders, sections, physics definitions, formulas, and pseudocode correspond item by item. Figure 7's cuts, bins, a³ normalization of C4, direct local contact, corrected LNF, four-axis soft function, independent batches, and unequal-sample covariance match the actual calculation and current caption. Important repairs include the four-quark finite term, precision in deep limits and nearly planar configurations, same-point callback rescue, and contributions outside the Born cut.

Figure 11 uses the updated corrected K4 (320×64), preserving the five-parton construction and Figure 10; recipients must still independently compute with new samples. Figure numbers were checked against the current compiled manuscript labels. Figure 8 continues to default to reusing an existing complete NLO calculation, without requiring NLO to be rewritten from scratch.

Both v1 directories and old archives, and the current paper, remain unchanged. The package contains no author-specific absolute paths, old MC data, models, histograms, binaries, or `.DS_Store`. This update ran no training or production physics integration. See [CHECKS.json](review/CHECKS.json) for the machine checks. `AUDIT_V1_ARCHIVE.md` is only an archived v1 audit; its figure numbers and statements such as “not yet recomputed” do not govern the current tasks.


==> anc/nnlo-radiation/figure-reproduction-en/AUDIT_V1_ARCHIVE.md <==
# Reproduction Package Audit Record

This package was checked against the draft, the actual mapping/fitting code, and the production weights. Only conventions affecting execution were added in this review.

1. Figure 7 explicitly specifies one baseline technical setting for matching the contact and then uses that contact for every observable and cut setting. The covariance across cuts was updated accordingly.
2. Figures 9 and 10 explicitly use the canonical four-parton ordering `[I,K,spectator0,spectator1]`. The pseudocode passes the required counterterm mask to the native adapter, converting physical labels to the occurrence mask for each permutation. All label averages and finite compensation terms are retained.
3. Every standalone task includes relevant draft method excerpts and their cited references. These supply derivations and general details without duplicating lengthy operational instructions.

Both NLO rescaling weights were checked against analytic integrals of g=1, u, v, uv, u²v³ at ρ=.1 and .01. All 10 checks agree with the corresponding Laurent finite coefficient. Archive checks cover file checksums, references within standalone folders, absence of machine-specific absolute paths, and absence of old numerical data.

The above formula and file checks belong to revision 1.1. They did not systematically review the original projects' failure and repair histories and therefore cannot establish that all important reproduction pitfalls were covered. No network was retrained and no production physics integral was performed in this review. This remains an instruction package, not certification of an end-to-end run in the recipient's environment.

## History and source review in revision 1.2

This review revisited all four groups of projects, adding the common `EERAD3_NOTES.md` and task-specific `PITFALLS.md`. Sources included the following original research records. Their names indicate the provenance of the lessons; recipients do not need files from the authors' machine.

- The Figure 4 native-contact physical contract, the record withdrawing the old global-gate conclusion, continuation of the 127-parameter contact, and the actual observer implementation.
- The NLO local-contact/SCET README, precision replay and open-coordinate repair records, and the implementation and normalization audit of the fixed-Born tree.
- The two-jet NNLO RR/RV interface pitfalls, numerical-failure list, post-production validation, and final four-distribution study.
- The fixed-Born integrability audit, current sector-paired construction, sampling/precision improvements and two-level estimator acceptance records, and the subsequent finite-four/LNF source audit.

The main changes document incorrect approaches, their applicability, correct handling, and checks that recipients can perform themselves in each standalone folder. Necessary checks were also incorporated into the pseudocode. Repeated references to old “complete” status records were not treated as evidence of current correctness. The upper-end conventions of the Figure 4 energy bins were distinguished according to the actual records, replacing an overly general statement that all upper endpoints go to overflow.

The LNF monomial was confirmed in both the baseline source file and the frozen Figure 10 kernel. A subsequent independent factorization audit supports the multiplication correction, but its effect on the original figure's integral has not been recomputed. This package does not claim to resolve that numerical issue. Source errors, arithmetic precision, sampling variance, and the local-subtraction construction are discussed separately.

This revision updated only the instruction package and checked links, checksums, standalone folders, and archive contents. No new physics integration was run and the paper was not modified. Distributed materials contain no historical failure points, old results, models, or private paths. Recipients must generate their own regression points and comparisons.

## Further verification in revision 1.2.1

The four specifications, pseudocode files, original repair records, and key source call chains were compared again, checking which objects cuts apply to, support, finite compensation, precision handling, input identity, and statistical correlations. Only two evidence-based changes were made.

1. Figure 4 now states the native y0 baseline and two scan values used in the contact study, retaining the limitation that the original 8-origin scan was insufficient to certify precision convergence.
2. C2 now describes the evidence accurately. The source and original records confirm that the callback particle count is easy to misinterpret and that the correct implementation caches the actual state; there is insufficient evidence to call this a historical data incident.

No other substantive issue requiring additions or changes was found among the items checked. The effect of the LNF correction on the Figure 10 integral has still not been recomputed, and this review added no physics calculation. References, checksums, and archive consistency were checked again for every standalone package.


==> anc/nnlo-radiation/figure-reproduction-en/COMMON_ENVIRONMENT.md <==
# Environment, Public Inputs, and Execution Conventions

See each task's `EERAD3_NOTES.md` for actual pitfalls and checks of the interface for each state, and `PITFALLS.md` for repairs specific to its figures. Read these notes before writing an interface.

## Check the existing environment first

Create a separate working directory on the recipient's machine. Record the OS, CPU architecture, Python, compiler, package versions, and available computing resources. First check whether `eerad3` and `eerad3hist` are on PATH, and inspect the program version, run logs, and installation instructions. If available, `eerad3-config` can help locate the installation; not every release provides it, so its absence does not imply that EERAD3 is uninstalled.

The source baseline checked for this package is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`. This is a reproduction baseline, not a statement about the latest release. Check whether the recipient's version provides the required capabilities, especially the complete four-jet NLO input needed by Task 4.

If the program is not installed or its source is unavailable, obtain a public release from the [official EERAD3 repository](https://gitlab.com/eerad-team/releases) and build it in your own working directory. Follow the README for the selected version rather than guessing command-line options. Do not overwrite an existing installation. Save the commit, source-file checksums, compiler options, and diffs of all changes.

A Fortran compiler and Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath are generally needed; Task 1 also needs PyTorch. A CPU is sufficient to start these tasks; a GPU is optional. Deep unresolved limits require binary128 or arbitrary precision for both geometry and kernels. Fortran and Python running on different architectures can communicate through a text-based process interface to avoid incompatible ABI linkage.

First run a small example supplied by the original software to check the environment. Before full production sampling, complete the kinematics, normalization, and local-limit checks specified by the task. Choose pilot and production budgets suited to the available resources and distinguish them in the report. Historical sample sizes in this package are only budget references.

## EERAD3 interfaces

The EERAD3 command-line program is suitable for generating independent references. Custom cumulants and pointwise kernels usually require an adapter in an analysis hook of the public source or in a private working copy. Do not assume that a release provides a general Python/C API for pointwise matrix elements.

Identify the real events, mapped counterevents, and finite virtual/integrated contributions at each multiplicity. Evaluate the measurement function separately on every configuration. Arbitrary weighted cumulants and pointwise kernels cannot be reconstructed from existing final histograms alone.

The baseline source uses momentum ordering `(px,py,pz,E)`; all explicit momenta in this package use `(E,px,py,pz)`. Convert consistently at the interface. Fortran COMMON blocks, constants, and kernels must use consistent precision. Do not promote only the inputs to quadruple precision while leaving intermediate variables in double precision.

Some runcard fields in the baseline have limited length. Prefer short scientific notation and check the parameters read back by the program. Native random seeds may support only 0–9999; do not pass large Python integer seeds directly. Save the settings actually read for every run.

## If accessing a raw one-loop amplitude

A complete native NLO finite contribution and a raw one-loop Laurent coefficient are different objects. When reusing a complete NLO calculation, preserve its scheme and integrated terms; do not add a separate raw-amplitude conversion.

For the audited baseline raw `FullB1g1Z` path, check two algebraic details against the original paper. For the last `log(y23)` term in the LC `e0v2` expression in `virtZQ.f`, compare the denominator with `(s12+s13)^2` in hep-ph/0505111 Eq. (5.13). For `Rlog` in `ants.f`, compare with the same-variable expression `log(y)log(1−y)+log(z)log(1−z)` in Eq. (5.11), rather than cross-variable products. Apply a correction in a separate working copy and save the diff only if the actual call path contains these differences and the original formula has been checked. The complete native path may use another equivalent expression.

The timelike finite conversion for the baseline scheme0 raw Laurent convention is `V0→V0−(π²/2)V[−2]`, with `V[−2]/B3=−17/3` in this channel. The Task 2 EFT hard convention uses `−7π²/12` times the double pole, already implemented in the supplied formulas. These convert different conventions and must not both be added. Check the actual interface using public formulas, q/qbar exchange symmetry, ordinary points, and high-precision limiting points.

## Common physics conventions

- Massless partons, pure-photon e+e− annihilation, five active quark flavors, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q.
- Q=1 may be used. All energy plots use E/Q, and all pair invariants use sij/Q², where sij=2 pi·pj and the metric is (+,−,−,−).
- The expansion variable is a=αs/(2π), normalized to the two-parton Born total cross section σ0. The three-jet NLO and two-jet NNLO figures both show coefficients of σ0 a². The three-jet NNLO radiation is the a³ coefficient; fixed-Born figures additionally divide by the specified Born density.
- If a native pointwise interface sets αs=2π to strip the coupling, check the kernel's phase-space and electroweak normalization and do not multiply by powers of a again.
- Label averaging, the physical flavor sum, identical-particle symmetry factors, and the sum over six assignments in the ordered Born region are distinct operations. Record each separately and do not conflate them.

## Measurement definitions

The JADE/E distance is `2 Ei Ej (1−cosθij)/Q²`, with four-vector addition on recombination. For a massive recombined jet, calculate its direction using the actual spatial momentum magnitude; do not replace |pi| with Ei. Use fixed lexicographic tie breaking. y23 is the transition value from three to two jets in exclusive clustering.

For these low-multiplicity events, compute thrust exactly as `max_signs |Σ sign_i p_i|/Q`, fixing the first sign to +1. Total broadening is `BT=Σ|p_i×nT|/(2Q)`. The C parameter can be computed as `3 Σ_{i<j} EiEj sin²θij/Q²`. Measure all three on the original massless partons.

Figures 4, 5, and 6 use strict y23>0.04 and no y34 cut. Jet energies are ordered after exclusive JADE/E recombination to three jets. The 20 equal-width display bins cover BT∈[0,0.5], E1/Q∈[1/3,1/2], and E2/Q∈[1/4,1/2], respectively. Also retain underflow and overflow. In the original Figure 4 energy histograms, internal boundaries belong to the bin on the left, leading energy 0.5 goes to overflow, and second-leading energy 0.5 stays in the last bin. The analytic implementation for Figures 5/6 uses left-closed, right-open bins, with the upper endpoint in overflow. Explicitly record these conventions and use them consistently for real, Born, and reference contributions; do not leave them to the plotting function. Task 3 has discrete Born support and requires the exact endpoint assignments specified there.

Geometric three-jettiness is `τ3=min_pairs (Ei+Ej−|pi+pj|)/Q` for four massless partons; it vanishes for three massless partons. The general definition is `min_axes Σ min_a (Ei−na·pi)/Q`. Do not replace it with jet resolution y23.

## Statistics and precision

Treat an event, all its paired counterevents, and its azimuthal partners as one statistical unit. Form differences before accumulation. Retain cross covariances between bins, observables, cuts, and contacts evaluated on the same samples. The covariance of independent batch means is `sample_cov(batch_means)/number_of_batches`. Use complete Sobol batches with independent scrambles.

On numerical failure, increase precision and recompute at the same coordinates, retaining the failure record. Do not drop points, clip weights, or silently alter phase-space cuts. Use only complete batches for statistics. When comparing a prediction with an independent reference, add both variances; include cross terms if samples are shared. Negative perturbative coefficients are allowed.

Store bin integrals first, then divide by physical bin widths to plot densities. Allocate the contact to bins with Born support using exact bin indicators; do not smear δ terms into a smooth curve. All figures must be drawn from data newly generated by the recipient.

## Public references

- [Official EERAD3 source](https://gitlab.com/eerad-team/releases).
- [EERAD3 manual, arXiv:1402.4140](https://arxiv.org/abs/1402.4140).
- [EERAD3 2.0 input for four-jet NLO, arXiv:2503.20610](https://arxiv.org/abs/2503.20610).
- [Antenna subtraction, hep-ph/0505111](https://arxiv.org/abs/hep-ph/0505111), especially the conventions for native virtual contributions and finite functions.
- [N-jettiness soft function, arXiv:1102.4344](https://arxiv.org/abs/1102.4344), especially the non-hemisphere geometric finite terms.
- [Quark jet function, hep-ph/0603140](https://arxiv.org/abs/hep-ph/0603140).
- [Gluon jet function, arXiv:1008.1936](https://arxiv.org/abs/1008.1936).
- [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).

For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.

## New Figure 7

For the four-jet a³ coefficient, JADE/E pair-mass definition, and four-parton raw-virtual convention, see `05_fig7_fourjet_nlo_local/ENVIRONMENT.md` and its `SPECIFICATION.md`. Environment copies in the existing tasks retain their original content; do not transfer the four-jet settings to other figures.


==> anc/nnlo-radiation/figure-reproduction-en/DELIVERY.md <==
# Recommended Deliverables

Each of the seven tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.

```
implementation/       Recipient's source code and diffs against public source
environment.json      OS, CPU, software versions, source commit, build configuration
run_config.json       Physics conventions, measurements, cuts, seeds, batch counts, precision
README.md             Actual commands for installation, pilot, production, resume, and plotting
results/              New batch means, contact or its bootstrap, and full covariance
figures/              New PDF/PNG figures and plotting data
REPORT.md             Physics/numerical checks, actual errors, deviations from the task definition, and completed scope
checks/               Regression points, interface records, and check results for applicable pitfalls
```

For every covariance, record the axis order, bin edges, whether bin widths have been divided out, and whether it is a covariance of the mean. Metadata must distinguish physical cuts, technical cuts, sampling offsets, and finite rescaling parameters.

In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.

For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and corrected finite-four batches. Task 5 must regenerate the four-jet EFT contribution, A1, radiation, and antenna reference, preserving covariance for the shared prefix and independent extension.

Task 6 must also deliver independent training/production seeds, frozen control hashes, every complete normalized weight, batch means and `contact.json`. Task 7 must record that contact's provenance, independently generated radiation batches, the full covariance and Figure 8 comparisons.

This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.


==> anc/nnlo-radiation/figure-reproduction-en/EERAD3_NOTES.md <==
# Pitfalls Encountered in EERAD3 Interfaces

These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.

## C1. A real event failing a physical cut does not imply zero native subtraction

The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.

Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is

```text
∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
```

`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.

| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
|---|---|---|---|
| 0 | 1 | 0 | Retain `−S_a*h3` |
| 1 | 0 | Retain `R4*h4` | 0 |
| 1 | 1 | Retain | Retain, with separate measurements |
| 0 | 0 | 0 | 0 |

The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.

**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.

When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.

This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.

## C2. Histogram npar may label the channel

After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.

Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.

```text
on_ecuts(actual_npar, current_momenta):
    cache = requested_measurement(current_momenta, actual_npar)
    # Keep driver access to required counterevents; see C1.
    # Apply this state's physics selection through cache/weight only.

on_histogram(native_weight, parent_channel_label):
    accumulate(native_weight_with_known_optimization_factor_removed * cache)
```

These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.

## C3. A native output named R is not necessarily a bare tree matrix element

The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.

For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.

**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.

## C4. Successful linkage and finite return values do not establish a correct interface

The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.

Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.

## C5. Effective run parameters and output precision have affected physics conclusions

- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.

## C6. Correlated copies and recomputation do not increase the independent sample count

Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.

Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.


==> anc/nnlo-radiation/figure-reproduction-en/FIGURE_MAP.json <==
{
  "version": 4,
  "figure_renumbering": {
    "4": 4,
    "5": 5,
    "6": 6,
    "7": 8,
    "8": 9,
    "9": 10,
    "10": 11
  },
  "new_figure": 7,
  "tasks": {
    "01_fig4_neural_nlo": [
      4
    ],
    "02_fig5_6_9_local_nlo": [
      5,
      6,
      9
    ],
    "05_fig7_fourjet_nlo_local": [
      7
    ],
    "03_fig8_twojet_nnlo": [
      8
    ],
    "04_fig10_11_local_nnlo_radiation": [
      10,
      11
    ],
    "06_fig8_local_contact_c2": [
      8
    ],
    "07_fig8_nnlo_from_local_contact": [
      8
    ]
  },
  "figure11_input": "LNF: 7**s12 -> 7*s12; five-parton construction unchanged",
  "contains_physics_data": false,
  "figure8_roles": {
    "03_fig8_twojet_nnlo": "green cumulant-matched comparison and independent black reference",
    "06_fig8_local_contact_c2": "direct local contact for the red dashed prediction",
    "07_fig8_nnlo_from_local_contact": "red dashed NNLO P2B distributions using task 06 contact"
  }
}


==> anc/nnlo-radiation/figure-reproduction-en/MANIFEST.json <==
{
  "format_version": 1,
  "revision": "4.0.0-arxiv",
  "language": "en",
  "contains_physics_data": false,
  "file_count": 207,
  "self_excluded": true,
  "files_sha256": {
    "01_fig4_neural_nlo/00_READ_FIRST_PERFORMANCE.md": "7b52da5b766c93dc998eb92c3c292772c520deebda65eeee8c169c2ee91e1f31",
    "01_fig4_neural_nlo/DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "01_fig4_neural_nlo/DRAFT_METHODS.txt": "f1cc702aa93dda15ae124f2ff3853b103b52ec1126ad37d0676ba43f7a7fd671",
    "01_fig4_neural_nlo/DRAFT_READING.md": "ecd46be552fc30e689bef50bb7809ae02aa704c0520624688c58c10afd6e5807",
    "01_fig4_neural_nlo/DRAFT_REFERENCES.bib": "9feb75e28ea12e1eb698926bd4e4e164ccfe8576672c8a6c4e7175565b6f2561",
    "01_fig4_neural_nlo/EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "01_fig4_neural_nlo/ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "01_fig4_neural_nlo/MANIFEST.json": "c48899c2529c10392c625d312a8f94712ea966055eb9827c973e5b73d51e3354",
    "01_fig4_neural_nlo/PITFALLS.md": "7c1f12742a27c6a491862ad2fcbe6dd0a8fe0ab60421c2ebcd530e7c1c78eadd",
    "01_fig4_neural_nlo/PROMPT.md": "d863984c85bf1884d1770e160bf21c06f1fb6cd99234454a4622d0e184daeb4a",
    "01_fig4_neural_nlo/PSEUDOCODE.md": "3a7e1e6ffae51e4bfcdead87ed3a5947dc0f767ae0a747c46856f1b7547a8dec",
    "01_fig4_neural_nlo/READ_ME_FIRST.txt": "1d8c79d8787526f6df38071a8aa36f1494f4727f3b090db5c492907769f37cc6",
    "01_fig4_neural_nlo/SPECIFICATION.md": "4f1429583fe4c011fce91de24a00e5a2b7cce5112a80d05d29cf94600aec2267",
    "02_fig5_6_9_local_nlo/DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "02_fig5_6_9_local_nlo/DRAFT_METHODS.txt": "1253d5b8127e7012d80dc2e6df35f98f8dbc17b4a567d89df6d35e254a2c4489",
    "02_fig5_6_9_local_nlo/DRAFT_READING.md": "320cd09c461c07ce6376c4f63a2ffb36d09858b854c4626ae0bf832ee6cadd47",
    "02_fig5_6_9_local_nlo/DRAFT_REFERENCES.bib": "0d1f6766e1074fc1703deaecbe6d182166da8631d90e8c0bd3ee0cfe802328a2",
    "02_fig5_6_9_local_nlo/EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "02_fig5_6_9_local_nlo/ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "02_fig5_6_9_local_nlo/FORMULA_FILES.md": "0b18d9a7cf12c04b542d0f0cb74f2114b4f9c058118bdfe355332d3f38c50ac1",
    "02_fig5_6_9_local_nlo/MANIFEST.json": "3f2f14d1694fcd13c1b6800cd04478e1cc139c4a9b7473847594835232e0e61a",
    "02_fig5_6_9_local_nlo/OUTER_MAP.md": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "02_fig5_6_9_local_nlo/PITFALLS.md": "0bacbd877dd8cfad612fad0807996cf1bd7014df4cb185b057d6288c2429fee8",
    "02_fig5_6_9_local_nlo/PROMPT.md": "6ef5562389e7cacf4c77a354064daa1bf5552462603cc1768df5225b9a16206d",
    "02_fig5_6_9_local_nlo/PSEUDOCODE.md": "ce8c2fde1fff145af93c51cb8fe63506e8931b7053f9c00bb020eb5a58f0ec53",
    "02_fig5_6_9_local_nlo/READ_ME_FIRST.txt": "6c68fcfb43a0aa587c8268b41c62e5b6a8a4e60e476a34330ffd8502021a7252",
    "02_fig5_6_9_local_nlo/SPECIFICATION.md": "8699fc50eb026cee11fdfb5a433189caccef156460e156e54edc608b160ce416",
    "02_fig5_6_9_local_nlo/eft_coefficients.py": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "02_fig5_6_9_local_nlo/nlo_contact_formula.f90": "461498dc2118b9e28e66a2df99894a8748095eaaa27c38641836c5a00f6eadbb",
    "03_fig8_twojet_nnlo/DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "03_fig8_twojet_nnlo/DRAFT_METHODS.txt": "60837b501aef148edbd8c4b5bbe95b99618e5fd7fb4308b408730e6983cfea8c",
    "03_fig8_twojet_nnlo/DRAFT_READING.md": "b3378f10e8134e7497abc9508359a058d5747be9efbaba65354159964cca41c0",
    "03_fig8_twojet_nnlo/DRAFT_REFERENCES.bib": "a0a58c4c8fa601acd229d441018937bc512e7aaa6757ee3926ba3f16cb244eb5",
    "03_fig8_twojet_nnlo/EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "03_fig8_twojet_nnlo/ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "03_fig8_twojet_nnlo/MANIFEST.json": "83f097902205b4e9f6ead3701b039bd8b6e1292addd6b8254876f7c1ccc2bf7b",
    "03_fig8_twojet_nnlo/PITFALLS.md": "435711400886ebb89baf770e50223b6e4e0f404cb299edc489ae0e782e0bbffa",
    "03_fig8_twojet_nnlo/PROMPT.md": "10e1d903ac3fe487ba43c63f6984a0c06ccf8bf33611809d579979e716bbd07b",
    "03_fig8_twojet_nnlo/PSEUDOCODE.md": "bfacaca24536ae433dd1284c6d13ff6b21c7f9d51217d19f80c9e8a1e498b54e",
    "03_fig8_twojet_nnlo/READ_ME_FIRST.txt": "1d8c79d8787526f6df38071a8aa36f1494f4727f3b090db5c492907769f37cc6",
    "03_fig8_twojet_nnlo/SPECIFICATION.md": "f2bbeca3c1382f93488d28773056edc42e481e205eb9d31ffb962ee92637dec9",
    "04_fig10_11_local_nnlo_radiation/DELIVERY.md": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "04_fig10_11_local_nnlo_radiation/DRAFT_METHODS.txt": "a3ac152b2eb3a988c0c8ca9514c3bf231a13a4c650842d3d874d34da7d0868c1",
    "04_fig10_11_local_nnlo_radiation/DRAFT_READING.md": "4401d171889b02174d62ed00dc82e2593dbd3484f4a7b98e655440d87767a72e",
    "04_fig10_11_local_nnlo_radiation/DRAFT_REFERENCES.bib": "fc6fbce9088e53f3e321756e277caaa23bed68f3c727a8a070d4e284c6e5c942",
    "04_fig10_11_local_nnlo_radiation/EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "04_fig10_11_local_nnlo_radiation/ENVIRONMENT.md": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "04_fig10_11_local_nnlo_radiation/MANIFEST.json": "826db86430766da30c40077417d506e7575aa63218a202ede6eb5b7a478ecb8e",
    "04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md": "8a34422885a9912cd8f6998413cccefe25ac99b0de27a86f5a6fe85042e12678",
    "04_fig10_11_local_nnlo_radiation/OUTER_MAP.md": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "04_fig10_11_local_nnlo_radiation/PITFALLS.md": "e9a988b0396b5674bb646b4a65defbf463f5c5281a9cb456ebbe9f5c7aebaf65",
    "04_fig10_11_local_nnlo_radiation/PROMPT.md": "dddee09b46daa0527f0df88a0a336945ea801742cd805c74c4ecbc31cc442bcb",
    "04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md": "4147a235578f01696ac2bf766e2927fa52fff9f68c967dce5e0651e18f03f9f1",
    "04_fig10_11_local_nnlo_radiation/READ_ME_FIRST.txt": "764036621e7ae70f3f7a82f4564ae5f360631fd0e72a5e663d62c29ff22d5918",
    "04_fig10_11_local_nnlo_radiation/SAMPLING.md": "61ab55122320510228470cec2f4167f6ee1c52c139fb7fcf7bbf54325650b399",
    "04_fig10_11_local_nnlo_radiation/SPECIFICATION.md": "13f3c6b08c31c8897d375c770bbbf0439c659a0d9e58764cc7f13cbafdb90214",
    "05_fig7_fourjet_nlo_local/DELIVERY.md": "3af1a0b940146ae5543554ec22704acb821430a7f309c971bac61f7ff23e4293",
    "05_fig7_fourjet_nlo_local/DRAFT_METHODS.txt": "b015d128f7bbf99a393f684d03c36e4a1045ec368fbb9461c1481ba107c05597",
    "05_fig7_fourjet_nlo_local/DRAFT_READING.md": "cdf7cfcf89a087320e4993ce96035d7796d16e23023ef9f08285e5066dbde863",
    "05_fig7_fourjet_nlo_local/DRAFT_REFERENCES.bib": "80e001efc4388a6826165719fef4519c2c4655f12d512f31070e07efb4c8ba5c",
    "05_fig7_fourjet_nlo_local/EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "05_fig7_fourjet_nlo_local/ENVIRONMENT.md": "53f872554942c504073420a2700900ae5f90a6c73e74a82bdba944a165a93015",
    "05_fig7_fourjet_nlo_local/FORMULA_FILES.md": "349b6afe65c357d8b1a17097b0edab4c5c8e242ab4cb964d6211bfa78e1ecb53",
    "05_fig7_fourjet_nlo_local/MANIFEST.json": "ad7fbe748653a28bdd79bc549034dbe45f6d13376180322a5af645cf48724e18",
    "05_fig7_fourjet_nlo_local/NATIVE_INTERFACE.md": "073de5d9534fddc8dc4431633095f0c01925b20d1d15e06665a40bea18694d43",
    "05_fig7_fourjet_nlo_local/PITFALLS.md": "a6eddb0a32c4a9fb8ced7feab56b6ab765db07166ccc47c9360d948b59ca467e",
    "05_fig7_fourjet_nlo_local/PROMPT.md": "8c0823412c10b7cc17692f975f59378ccd2102a19704129ccefe9e8e0ce70a5c",
    "05_fig7_fourjet_nlo_local/PSEUDOCODE.md": "462422bc55a0181a9ec002ea966003ccc18490122d6505a880a663931297d05f",
    "05_fig7_fourjet_nlo_local/READ_ME_FIRST.txt": "27061af8b56c80397dbded1aad90aae8777e7ebe09f65b7e3763753b8c621823",
    "05_fig7_fourjet_nlo_local/SPECIFICATION.md": "e994ac36f7ad90062af31de5153d46ddbb1a3c4e93b7dce3cfaf30d63547d56e",
    "05_fig7_fourjet_nlo_local/bridge.f90": "4e52d3d31552d62a90f86713d9e14add0da988b81a5d0ce70e354584fdf68a33",
    "05_fig7_fourjet_nlo_local/contact.f90": "1535ad91d0b721704aba9f5ce09fbd104e82ec7bcda0ba441fff565a87081d34",
    "05_fig7_fourjet_nlo_local/geometry.py": "46218c18f709e82202f0c0c36c79de2261e20262aa4f73cc443305d710851eea",
    "05_fig7_fourjet_nlo_local/hard.py": "ba103d88b98900e6beb3b095bf62cf3c833f6152cba5fb639c80cbcbee1e93c8",
    "05_fig7_fourjet_nlo_local/scet.py": "dce136d1c019b4e7cc5bc0ea393f9f2cfbc891d60b993310ea7c264e3f9170dd",
    "05_fig7_fourjet_nlo_local/soft.py": "1dfba5f4d7d7f8957deb29033feafd2be164e6006d7bfef64f9454f184afcf19",
    "06_fig8_local_contact_c2/LATEST_SCHEME.md": "e7fca23f0c7b7759ae3038bfe4b1607e3f3153f7e7063d6918fcbbce06930c19",
    "06_fig8_local_contact_c2/METHOD.md": "46dad9ff975b2de54f7ee80ded53293d5779872ae36af933af7b97e511ed3fee",
    "06_fig8_local_contact_c2/PROMPT.md": "484ec755374a0a6f4d327644456cc65d4ca08a02db6a55b23cd5929caf2da1dc",
    "06_fig8_local_contact_c2/PSEUDOCODE.md": "85f0d94a3df8dc4bb35d7d81a1d90dadde2f5fb654a6a8ac91fd34b37d51f07a",
    "06_fig8_local_contact_c2/SOURCE_GUIDE.md": "5166569d831b8f447c57e93ea9ac845748420e4a7fb28261da6041db26ae13cd",
    "06_fig8_local_contact_c2/SOURCE_MANIFEST.json": "9ecd824cfd583eea476683c4e6d9bfa94c28118c5cf758d18f0991fef391420e",
    "06_fig8_local_contact_c2/algorithm_sources/COPYING.eerad3": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986",
    "06_fig8_local_contact_c2/algorithm_sources/analytic-reference-table.txt": "215b34eb3b51f0a2d51318e6a7039c7e2d7ba89549bc361452b9040530a2535d",
    "06_fig8_local_contact_c2/algorithm_sources/collinear_mp.py": "b5a884434c9120cc16ac1ebe346643d301b8cd1a712d6c15e3ab06a25134794a",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/common.py": "98023408d5485ed99c440b3163e31970d61d4d7177b3ce18c407cf2a17baf204",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/frozen_hat_primitives.py": "0ac459ccf702ac0c6a4e9d039ec7e2440b6c783cabdd5df0125c6147895d08ca",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/compact-v2/train.py": "8b76a6b4ce41b7284bc8fe3995f0ebc98ae3dce993989cb993e97c791c9f3040",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-base-proposal.py": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-inverse7.py": "1c0cea447ccf8ef50e87ea68205e0ddaf9223082cc929f92fc3a1d2cb1e0688c",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/frozen-rosenblatt5.py": "7e5585dba60694a8df82dfefef25751453fb87a54b47d4b8fb67641a3d3cc09d",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/proposal.py": "088ec507a29e18b87c6d49e78d54d4cd9e3427456c03875cf5b980914404e283",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/full-weight-v4/train.py": "e3e27dad6477070b5b19f8bf3fc75a11b623a14d67fe3804954e1af7f2dcfdd5",
    "06_fig8_local_contact_c2/algorithm_sources/latest_sampling/sobol_batch_original.py": "698b06c0d25d2040328c70379df77c3c7301b23e186721bb6f10e66808489098",
    "06_fig8_local_contact_c2/algorithm_sources/learning/bounded_mid_log_control.py": "ea06f196cb4aefcf5f49cc5791b3ec35cde63f1b8b1902ff42f5c8fab264d152",
    "06_fig8_local_contact_c2/algorithm_sources/learning/gaussian_inference_original.py": "a90384e2d57d985369466c716a7a306c12e620de1a86ce1922bd3998848a301a",
    "06_fig8_local_contact_c2/algorithm_sources/learning/gram_inference_original.py": "a83b23e43bf601ba2cded62182030ad193296bb0da6e88b2b348ead5accf7da8",
    "06_fig8_local_contact_c2/algorithm_sources/learning/high_fit_original.py": "7a5ee2b9c671c3ab01905bcfaee9e467acfb9d8a52b8277d8446873ae2417d02",
    "06_fig8_local_contact_c2/algorithm_sources/learning/high_inference_original.py": "954e37895e0b5960eab6c59dcffbdc99921d96f3881a7f86f38bf85867a74b72",
    "06_fig8_local_contact_c2/algorithm_sources/learning/low56_blend_original.py": "62155f37a343f63e145776e1f7d4ec72588110b213fd03e8a59baa5db494b985",
    "06_fig8_local_contact_c2/algorithm_sources/learning/low_polynomial_fit_original.py": "c20bdc850e6d0838e43b85080fdba656d73785424c8656ee56d73ed50cb293e6",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_fit_original.py": "032e22107f78930e5eb9303afe838d6880be76810f7cb25923cfba8d6bce252b",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_inference_original.py": "682920c2059b438db7b12fc06fa9084cfe93457f8860a93463b18b719f9270b3",
    "06_fig8_local_contact_c2/algorithm_sources/learning/mid_joint_fit_original.py": "98c2d066071f2ddcc838de416f025444b819742a451b070a1e589176decafa0b",
    "06_fig8_local_contact_c2/algorithm_sources/learning/positive_power_control_weighted.py": "390a813fe37575f199e246fec042e0d7c8043829ad33c033c8890f96289da3f9",
    "06_fig8_local_contact_c2/algorithm_sources/learning/proposal_moments_extended.py": "8134a6cd4946f4a704b8aa8e06f7a04c30eb279cbf46152367dda1bf6cf23ddf",
    "06_fig8_local_contact_c2/algorithm_sources/learning/rbf_control.py": "b3ce207bf146c56f0f546046cee2e9df8edbcfa5b3f0f03531441c1e674368a5",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_adaptive_rbf_extended.py": "2dacfa84a329ffba1c89ea414562a68256d80211e7d79c41d7e756683d862c5d",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_density_matched_powers.py": "9665994ad0370b37cd24f918d8eeee6111c58f43e916bb9b20c2de8cb79734ae",
    "06_fig8_local_contact_c2/algorithm_sources/learning/train_exact_proposal_gram_powers.py": "b45a7fa149bdc44e9a19ba2266bd6b1bc8e0f09e415090f269f8577bddcb826b",
    "06_fig8_local_contact_c2/algorithm_sources/nlo_scet.py": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "06_fig8_local_contact_c2/algorithm_sources/proposal.py": "ebbebb8731dca1f475778c054215e2b0a7bd0cb235272247afd0b8d5f9abe056",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_compensation_qp.f90": "504fd831cc217cd3cecb13b51ba90ab15715e0ef08e1b49ad4f22f4b95d17aab",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/combined-source-reference-qp/lowest_exact_constants.inc": "4d6c7972c14b72fd334bcaa333c006e0c20f587eb3d6acbf9e80a77ea4762e73",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/endpoint-zero-face-qp/endpoint_zero_kernel_qp.f90": "adbbf337f29a641591a642bf639d903255d5aea88edfecdfb123be302bcdc59f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/filtered-label-average-qp/filtered_label_average_physics_qp.f90": "6fab1ce2bc53a11b463fe7a901e639d937142c9eb3c47007238f1fd86a40b77d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/legacy-low-u4-log-jet-qp/legacy_u4_constants.inc": "b82d04edd013222d991a9c4bd302ccc16409255a73af5963ca5906295be52501",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/lowest-joint-root-reference-qp/total-driver.f90": "4396901c752ef1b56856ef422aae35c78de344b8302f635ff5400a38678456dd",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-angle-reference-qp/middle_angle_reference_qp.f90": "2db77ac90b728dd370dd80a1bf022ce88c9d39337551327d415a6de080684a4a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/middle-ratio-reference-qp/middle_ratio_reference_qp.f90": "616693c0681047bd587bf1fb302e87409714e3b031786dd5c0e24ca035d0671d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_matrix_contact_qp.f90": "23cd44c50550e144b81c97e5af3572aa3c856d513fb83026513ce77097efa054",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-physical-refinement-qp/ordered_physical_metadata_qp.f90": "6922c958c062fc83f6e1b23eec5cf30aa850458f2c34b0856b17d3a8ef6861b5",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_geometry_qp.f90": "ab64e06efe388aa72686753d240c283f437b005393eeb55a6d419efc59ed5d39",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/ordered-unfolded-reference-qp/ordered_unfolded_paired_metadata_qp.f90": "ca19bfa19f70cf53267498c8e5f71ced3f8c093fa946f6979c352a47c9b1c27a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/positive-mid-u4-log-control-qp/mid_supported_first_jet_physics_qp.f90": "55ee37fc4fcc14a4ff24c8e563d831e81b07489da4d70614af36e953cad9509a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/driver.f90": "e5fbe6c51ff1514ee1044817e23bde99f42e887a49ade5e03fc5de8bb2bbf6d6",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_face0_label_average_contact_qp.f90": "34571d736d524b14549512d4daa8da0fda5dec6dc86684a3dce2565fd25f498d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/scalar-face0-label-average-qp/scalar_label_average_physics_qp.f90": "6ee6ecdd063b301b79c4f479870c755e906b230376442613f6ef520dc9f1db5e",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/build/supported-native-u4-log-jet-qp/supported_first_jet_physics_qp.f90": "471772c8aee308fdec161f214156621564b2a6bb9184d626fe1d7dc708cfd9da",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/angular-resolution/fan.json": "2ffb73e95a6c34dc52c160e1849a20e01d0b244a7ba2d13f11a427133d28bdfc",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/endpoint-allaxes/fullfan-soft-reference/integrated-chart-key.json": "94fa37e27360cadd880f4dab500f7206858e6f274b9569d4f378a25404bb9cb1",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/high_u4_log_control_qp.f90": "883667b9ae203d5f67a8bc2f7e4f2c207994088b8b588b26ab4d2465d76d4630",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/checks/high-u4-complete-candidate/src/run_high_u4_log_control.f90": "c9e334fa28b008f58ec35acafd37bde7a8eefa8bde860c20f7183f919b45ed84",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/paired-twoaxis/rational-and-endpoints.json": "7e59d649a7adcf65cbfad64f9321af4ca4acfa6a1e57969281d621b74f1110a2",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/checks/final-lowest-tail-matrix/quarter-unfold-paired.json": "6e2d8beaf5044a556d0bb854f46a3c5b1756290db22c5d6d38c128ffac04ff7b",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/frozen-mp/src/paired_twoaxis_common.py": "a06e92a0f68ca85a17b72b9b86c58b827725fa3902091156c87e4fceef9a89cb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_ordered_low_correction.py": "670094b355f3a5a69dfdf893cc1edea7b0fffad72ce9e780fe11fd246db78135",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/assemble_reference_log_control.py": "38f033799d759ddccaa2cfb212f66201acd219cf774b97596494c73fbc93f122",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/build_fullfan_finite_v_tables.py": "7df01b621fc0346671325dd2fcbd6d771d57c1687e3954e403a72c2350a76f46",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/cached_ordered_unfolded_paired_reference_qp.f90": "44c1d1a23bb4cd5e1320f49e389d21398dbc5c905122d4b7faec12515d6b5c21",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/complete_low_u4_log_control_qp.f90": "0064a3377cadb5a3f120957f38af0b3299228cdb18378590725b0de69c258eeb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_allaxes_kernel_qp.f90": "4320cd765f770d25360a20d06acb103f0c4488a0f9fcf44bb2855209e501944c",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_contact_qp.f90": "6184ad65b2c9fb9595fb55f781b2ba35c009ba6f6e29ab16b2ea9fab1e0d1279",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_first_jet_qp.f90": "84e56610249fa097fec6471bb46fef622e422ab52e9b6092ed7d88c9e16338f8",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_physics_qp.f90": "39ded1c343e084f9925e36a41d7fdfdc12a78ad087fa787396c66381744b8c3a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_series_qp.f90": "5e162acec5911bc7e3fb17f4d1da8bcb1c56f8760f0a7526b10b9ffb2741de64",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/endpoint_taylor_algebra_qp.f90": "44c5f26def147129dc77853e93e3dd1079dfe1c08c23b96babf3ee726484da1d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/full_soft_fan_reference_qp.f90": "303c8e83e8044d5d416d5fa6d214594285b15ef03bcbb1035e842718631c20a8",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_finite_v_moments.py": "be1f1d45104b90f0f6eec94d621a26218c3700e03bf05aa0926ad1fd249ab7eb",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/fullfan_soft_reference_moments.py": "e166f012357dcedf44ec779b059c74f02f1a83a0969a7f8e9e8326637958012e",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/general_mid_axis_log_control_qp.f90": "afef7148ea399b8eabefb30a2f5e08217f4c68c5447d52527c565c2dab202c54",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/highest_nonconstant_pair_strip_qp.f90": "7153a355de81face123719266baa5e6fe98579e17d9aea5c2309830202e8736a",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/integrate_one_loop.py": "fceb5c2177701878d682f9f98a99afd018e3b9bea31c0c7b4f3bb9b1adb33012",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/legacy_low_u4_log_jet_qp.f90": "f14ec285576b6de9707446c157872374b8909bcfa74e967ce0abbd78e25a35c4",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_angular_root_completion_qp.f90": "4b2c39b154cb6d70d1eb3ef55619fe081118101b543bc89263f7535a158045ff",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_reference_qp.f90": "6953569d79779267d739dfcc70a0acf496bf291dea6e2749af4fb78637d61116",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_joint_root_total_qp.f90": "9838e971981454fcc615564ca2da007e6bafae6342ea84d127efe38db8bf63bf",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/lowest_small_y_reference_qp.f90": "252f6e2874503a440c8c7c58d5d51905b2ed05568e101d9bf174d922f8e10292",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_endpoints.py": "62e25b593d24489ae01312525f21a60de07d1ed74792e93c6a6dba96a3822bf7",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/one_loop_poles.py": "68278939ea6429d0abc052bbb9f708afbb88b5a9246ff0da6982f901c41c5023",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_physical_refinement_qp.f90": "22fd7eb0441dfd61722d6d3c1e21d1a178512c194fe1fc6f98b7511a7c1ecf42",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/ordered_u4_log_jet_qp.f90": "e31156f2b8bde3ec5b94119584b852966445e4774df1ccbc2801c8e274385b33",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_common_qp.f90": "c8fd7784cc293845eb4e2c274b4c3ece9eeaaa00fa87267aae8771d68463ad8f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/paired_twoaxis_rational_qp.f90": "1b5311ee4c4dfe6627b657a5e2464e214fdbccf47170e5ee62023f1ff105a966",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_mid_u4_log_control_qp.f90": "25fd06f6fd21fd165cd210aff2babbda2bb35ea39a76e192b169bcbb71dc3426",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/positive_native_u4_log_jet_qp.f90": "95c808091ed9ce1d192001f1966e6f6bcaa6baa252e2c5b0fad4daf44da3d43b",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_cached_ordered_low_correction.f90": "d6d215d024d7ae74a25ba0c80a2ffbb77b1046f1bca91d4625d30f44e5eb1f8d",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_complete_low_u4_log_control.f90": "613640591b04f9826351974eebce521bc60d35b2805a7ff1ba82ed91bb87506c",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_general_mid_axis_log_control.f90": "b2344e7f66389c37591bfda111781fefb779833c80c11c84ff1fd146d6722b02",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/run_positive_mid_u4_log_control.f90": "d391b9a1b2820fdac4948ba0083b98a660f300c05e44135f997383b01ff7162f",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/scet3.py": "07951080864a492fc450d523dba5faa1b0050c7d2f6489f2893fdde10b0eecf0",
    "06_fig8_local_contact_c2/algorithm_sources/recursive/src/supported_native_u4_log_jet_qp.f90": "27a6e57461e7e04b477d72eb8efed863b4d0bc58466fbc7094adb19efa8ed9b3",
    "06_fig8_local_contact_c2/algorithm_sources/sobol_original.py": "76d068b30f12fddc399f1199edea1a9a53fca71af665ac6f9ce61aa1514d3677",
    "06_fig8_local_contact_c2/algorithm_sources/twojet_scet.py": "faa31a01a025a484b5e7b80d9db4e38392fb251b7f895b0d0f01a434e8181944",
    "06_fig8_local_contact_c2/build_kernels.py": "305c6b19d75728da6ba39271f144478653a89b2c64cce15e03394490d3326ddd",
    "06_fig8_local_contact_c2/estimator_contract.py": "b542f90c68611d4a18eae5aad05074eac784358d43898412bd5ec9caeb21a7b0",
    "06_fig8_local_contact_c2/evaluate_packet.py": "fe2b1c8c55771b3d8858ada7a97d313c94afa698c7bae461f4345d8f060c002f",
    "06_fig8_local_contact_c2/kernel-build.json": "544d3d733bae26a7b26f50739ce15234e213231ee152ca99ae2817b7c4e1dbbd",
    "07_fig8_nnlo_from_local_contact/PROMPT.md": "dbc58b194191d1865c6810b26f838c71b61a571691e58595cee649d5472a4b8b",
    "07_fig8_nnlo_from_local_contact/PSEUDOCODE.md": "bcaa892c97e521df7d65661201fa187253a6dbe9dec1d248141b76b3fb377024",
    "07_fig8_nnlo_from_local_contact/SOURCE_MANIFEST.json": "a0ecb292ad6a38422f1b164ca1d26c7f847a1105f9f8fa2a04afa614daabffba",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/COPYING.eerad3": "3972dc9744f6499f0f9b2dbf76696f2ae7ad8af9b23dde66d6af86c9dfb36986",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/build_native.py": "8de35abf6d41d5e1dd057b5f68c805bb3ff08387b4f3ae92885c01adc0575019",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/kernels-qp.f": "2daaaa90984b9c0b0b51a43edd38495d036f98de2cdeb75a138e2339b5bd5fe7",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/native-provenance.json": "d92666ef1c3cbc44220fd6d3e53e6477ec9a6c7695813c9a3781bfef0492031f",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/paper_fig8_plot_original.py": "5dfbb930fcaf9a0215e387d294c7cce1afb3e2f32c46d9e832f27cbcc7a49378",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/production_template.f90": "50271f30a92ff0a1102abb6e7b93f02135c512503a7fef4390810e8764124ad6",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/response-qp.f90": "ec8d31c1289eb789b0dbe5bdaa7e9d7646888a1071906125131b6da783c322f2",
    "07_fig8_nnlo_from_local_contact/algorithm_sources/run_radiation.py": "14d06b69fb56ebd35be12cbb95e5c2afe64ef4c9336622960d249eb1d1b66a32",
    "07_fig8_nnlo_from_local_contact/build_radiation.py": "68b52cbd766f9828108ed117133988a709101281055945b1d5b1422daa8565de",
    "ADDITIONS_MANIFEST.json": "45a67710fe1f18da46cd39528e71896fab3bc087a6b4c437ef983f93c1870512",
    "ADDITIONS_VERIFICATION.md": "fe4f93f85512110eab962b929dd7ff0207054789e11647effa83377409e33f2f",
    "AUDIT.md": "b43b94e3ac181043ee5a7a53dec5afadcf4fc26c7a1b0fbed9ac31500ceeb300",
    "AUDIT_V1_ARCHIVE.md": "26b87df512dc5778dd7cd58f52919f717f7bc06536a7a5756048973ae6b5d006",
    "COMMON_ENVIRONMENT.md": "9231df688dc98fca6466abb868f00097f6f499c6ebdd5aa8476fe8c25d4191e6",
    "DELIVERY.md": "9db78ee93b93d3497365d808ffa7b963ae343a48e134d8d7a5e479229849c0c8",
    "EERAD3_NOTES.md": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "FIGURE_MAP.json": "84454abb83b79b3eb544343029a3579ee4ba7c743a6d83dd2ed4acf2552aa512",
    "README.md": "e960089cc90360822f9ff42b09b1dd2dd42126a6a676d538f66ca1b51443097b",
    "V4_ADDITIONS.md": "ad2618ac73426a4f4b33a7659d3c53ec562fc26efbcdc133bc11993f5880d41d",
    "review/CHECKS.json": "42de0e36d88f56a0f6507e350ddadca56599f9d7671e8c26cc02a0ecfc64d1ce",
    "review/existing-tasks.diff": "fae28a3fd5219c50e233f416501b8dd53a82ce9c40b4a81db2ec32b5e3429975",
    "review/figure11-semantic.diff": "5e45f956c705b24a798475d79728bd0ecf7a5cb701bfeb7164ae84ef60360b26",
    "review/file-comparison.json": "8a4405d6c02e0072daf47f099c3142f47915a091698978b79016787dd6b8a584",
    "review/new-figure7.diff": "bcae410a02b8cdfe23dbca2236fd9599b3538d69002fa0daf467a2ebd9ca116b",
    "review/release-content.diff": "61654de813dc5d050eda595fee255c44365b4dc0184ded28882bea80066f2ae3",
    "review/unchanged-content.diff": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  "distribution": "arXiv ancillary package with seven reproduction tasks",
  "packaging_note": "Task 01-05 method excerpts use .txt; all per-task files are unchanged by this top-level update."
}


==> anc/nnlo-radiation/figure-reproduction-en/README.md <==
# Independent reproduction instructions, v4 arXiv distribution

This package contains seven tasks for Figures 4-11. Give an agent the entire relevant task folder and its `PROMPT.md`. The prompts, pseudocode, formulas and numerical settings in the task folders are unchanged by this documentation update.

| Task | Figure(s) | Calculation |
|---|---|---|
| `01_fig4_neural_nlo` | 4 | Neural three-jet NLO P2B with a cumulant-matched contact |
| `02_fig5_6_9_local_nlo` | 5, 6, 9 | Analytic three-jet NLO local subtraction and direct contact |
| `03_fig8_twojet_nnlo` | 8, green curve and reference | Two-jet NNLO with a cumulant-matched contact |
| `04_fig10_11_local_nnlo_radiation` | 10, 11 | Three-jet NNLO radiation at fixed Born momenta |
| `05_fig7_fourjet_nlo_local` | 7 | Four-jet NLO local subtraction and direct contact |
| `06_fig8_local_contact_c2` | 8, red contact | Direct two-jet NNLO contact with Gaussian and exact-Gram controls |
| `07_fig8_nnlo_from_local_contact` | 8, red prediction | NNLO P2B distributions using task 06's independently computed contact |

Figures 1-3 are schematic diagrams; their drawing sources are supplied with the manuscript. Task 07 requires the contact artifact from task 06. Task 03 supplies the green comparison and black reference. Its full-cumulant contact prescription must not enter the red curve.

## Construction and sampling choices

Task 06 defaults to the previous HIGH127 / MID130 / LOW56, Gaussian, and exact proposal-Gram construction used for Figure 8. Its `METHOD.md`, `PSEUDOCODE.md`, `SOURCE_GUIDE.md`, and formula sources specify that construction. `LATEST_SCHEME.md` separately describes the optional newer V4 sampling density and IID/scrambled-Sobol choices. The package version v4 and the newer sampler called V4 are different labels. Baseline and optional-density results must be identified separately.

Read [V4_ADDITIONS.md](V4_ADDITIONS.md) for the two new tasks and their numerical benchmark. No old Monte Carlo samples, trained parameters, reference histograms or executables are supplied. Generate new training data, freeze the controls, and use independent production samples. The inclusive reference is for comparison only. Preserve the complete local weights without clipping or omitting large contributions.

## Numerical benchmark and budget

The following values reproduce the benchmark already stated in task 06's prompt; they are not required outputs for an independent run.

| Quantity | Figure 8 baseline |
|---|---|
| Direct contact | `c2 = 5.6448351001 +/- 2.8620997028` |
| Production sample | 75 independent IID batches, 144 points each |
| Recorded evaluation and control-inference cost | About 22 CPU-hours on the M1 laptop after training |
| Arithmetic two-core equivalent | About 11 hours; not a measured dedicated two-core run |
| Comparable fresh training-data generation | Roughly 29 CPU-hours, followed by fitting, compilation and checks |
| Absolute contact error near one, unchanged variance | Roughly 8.2 times the displayed production statistics |

Task 07 uses 64 independent scrambled-Sobol batches of 8192 radiation points as its benchmark. Its budget is measured separately from contact integration. Time two complete pilot batches and update estimates using the measured batch variance and CPU cost. A server can process independent batches in separate processes; task 06 suggests initially 16-32 workers when resources permit, with library threads limited to one per worker. Linear speedup is not assumed.

## Reading and delivery

For tasks 01-05, read their environment notes, `EERAD3_NOTES.md`, `PITFALLS.md`, and method excerpts. For tasks 06-07, begin with their prompts, pseudocode, build instructions and source guides. Native source conventions and required precision must be preserved. [DELIVERY.md](DELIVERY.md) summarizes the outputs, including independent samples, complete weights, covariance, source hashes, commands, and comparison plots.

Figures 10-11 test the NNLO radiation contribution, not a completed three-jet NNLO contact. Figure 11 uses the documented finite-four `7*s12` correction; the task explains the required source check. New samples must not be presented as a replication of every historical numerical value.

## Packaging and verification

The five method excerpts for tasks 01-05 are named `DRAFT_METHODS.txt` here instead of `DRAFT_METHODS.tex`; their content is unchanged. The historical `AUDIT*.md` and `review/` files describe earlier releases and retain their original names and hashes. They are historical records, not the current full manifest.

[MANIFEST.json](MANIFEST.json) records every current file below this directory except itself. [ADDITIONS_MANIFEST.json](ADDITIONS_MANIFEST.json) records tasks 06-07 and their new top-level explanations. [ADDITIONS_VERIFICATION.md](ADDITIONS_VERIFICATION.md) states the checks performed for this update. The outer submission manifest also covers all ancillary files.


==> anc/nnlo-radiation/figure-reproduction-en/V4_ADDITIONS.md <==
# Figure 8 local-contact reproduction tasks

These instructions describe the task folders actually included in the arXiv submission. This top-level update does not change any task prompt, pseudocode, formula source or numerical setting.

1. [Task 06: directly calculate the local NNLO two-jet contact](06_fig8_local_contact_c2/PROMPT.md). Read its [method](06_fig8_local_contact_c2/METHOD.md), [precise pseudocode](06_fig8_local_contact_c2/PSEUDOCODE.md), and [source guide](06_fig8_local_contact_c2/SOURCE_GUIDE.md).
2. [Task 07: calculate the NNLO P2B distributions using that contact](07_fig8_nnlo_from_local_contact/PROMPT.md). Its [pseudocode](07_fig8_nnlo_from_local_contact/PSEUDOCODE.md) specifies the native input, measurements, full covariance and figure style.

The Figure 8 baseline is the previous Gaussian-plus-exact-Gram estimator. The optional newer density and IID/Sobol choices in task 06's [LATEST_SCHEME.md](06_fig8_local_contact_c2/LATEST_SCHEME.md) are separate comparisons. Reproduce the baseline first and retain independent provenance and covariance for each scheme.

The task 06 prompt reports c2 = 5.6448351001 +/- 2.8620997028 from 75 complete independent IID batches of 144 points. Its evaluation and control-inference cost is about 22 M1 CPU-hours after training, equivalent arithmetically to about 11 hours on two cores. This is not an end-to-end time budget. A comparable fresh training collection is estimated at another 29 CPU-hours before fitting and checks. With unchanged variance, an absolute error near one requires roughly 8.2 times the displayed production statistics. These estimates must be updated from complete pilot batches on the receiving machine; the contact reference is never a training target or sample-selection rule.

Task 07's radiation benchmark is 64 independent scrambled-Sobol batches of 8192 points. It keeps the contact uncertainty correlated among all Born-supported bins and uses independent radiation and contact samples. Task 03 remains the source of the green cumulant-matched comparison and black reference.

The supplied files contain formulas and algorithm sources, not production samples, fitted model parameters or precompiled executables. Follow the build helpers and documented data/path adapters, then generate independent results. The manifests are regenerated from the files actually present in this distribution.


==> anc/nnlo-radiation/figure-reproduction-en/review/CHECKS.json <==
{
  "unchanged_figures_4_5_6_8_9_have_zero_residual_diff_after_renumbering": true,
  "existing_task_changes_match_explicit_figure11_allowlist": true,
  "both_v1_trees_v1_archives_and_current_paper_unchanged": true,
  "new_module_file_sets_headings_code_blocks_and_formula_sources_match": true,
  "new_formula_sources_identical_to_actual_implementation": true,
  "figure7_bins_order_cuts_sampling_and_batch_counts_match_current_figure": true,
  "figure_numbers_match_current_compiled_manuscript": true,
  "figure11_correction_and_unaffected_five_body_scope_match_publication": true,
  "standalone_files_references_and_citations_resolve": true,
  "no_author_absolute_paths_old_data_binaries_or_DS_Store": true,
  "english_release_has_no_Chinese_text": true,
  "new_physics_runs": false,
  "numeric_token_manual_review": {
    "result": "PASS",
    "explanation": "The four flagged files differ only in natural-language ordering of the same numbers or zero-based versus spelled-out zero-based; formulas, code blocks, and physical settings agree."
  },
  "chinese_english_semantic_review": "PASS: matching task scope, algorithms, correction, measurements, covariance, precision recovery, pitfalls, and limitations.",
  "current_manuscript_correspondence_review": "PASS: Figures 4-11 mapped to current aux labels; Figure 7 checked against actual implementation and plot provenance; Figure 11 against correction diff and publication record."
}


==> anc/nnlo-radiation/figure-reproduction-en/review/existing-tasks.diff <==
--- v1/02_fig5_6_8_local_nlo/OUTER_MAP.md
+++ v2/02_fig5_6_9_local_nlo/OUTER_MAP.md
@@ -55,4 +55,4 @@
 
 The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.
 
-Figure 8 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 9 and 10 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
+Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
--- v1/02_fig5_6_8_local_nlo/PITFALLS.md
+++ v2/02_fig5_6_9_local_nlo/PITFALLS.md
@@ -1,6 +1,6 @@
-# Reproduction Notes for Figures 5, 6, and 8
+# Reproduction Notes for Figures 5, 6, and 9
 
-These notes come from the implementation and repair records for NLO local contact, SCET, and fixed-Born radiation. `SPECIFICATION.md` defines the normalizations separately for Figures 5/6 and Figure 8.
+These notes come from the implementation and repair records for NLO local contact, SCET, and fixed-Born radiation. `SPECIFICATION.md` defines the normalizations separately for Figures 5/6 and Figure 9.
 
 ## NLO-1. Radiation can contribute when the Born state fails the cut
 
@@ -34,13 +34,13 @@
 
 The endpoint and rescaling estimators in Figure 6 share samples; retain covariance in the errors of their differences. A1 and F in Figure 5 are also correlated, and contributions to the same bin must cancel within each sample before accumulation. Partition the deterministic Born H1 integration at bin boundaries, increase quadrature order, and check interpolation errors against direct EFT integration. Small Monte Carlo errors do not include such deterministic biases.
 
-## NLO-6. Fixed Born labels in Figure 8 change which symmetry shortcuts are valid
+## NLO-6. Fixed Born labels in Figure 9 change which symmetry shortcuts are valid
 
-Figure 8 fixes one labeled Born point. Its B3 is not the sum over six flavor assignments used in Figures 5/6. Explicitly retain both gluon orderings in qqgg and the charge-conjugate terms in the four-quark channel according to the definition. Replacing two terms by twice one term may be equivalent in an unconditional integral but need not remain equivalent at fixed Born momenta.
+Figure 9 fixes one labeled Born point. Its B3 is not the sum over six flavor assignments used in Figures 5/6. Explicitly retain both gluon orderings in qqgg and the charge-conjugate terms in the four-quark channel according to the definition. Replacing two terms by twice one term may be equivalent in an unconditional integral but need not remain equivalent at fixed Born momenta.
 
 When the global minimum-deficit pair does not match the sampled branch, the entire point has zero weight and still counts as an attempt. Real and projected contributions use the same R4, Jacobian, and random point; compute `R4*(J4−JB)` first. The plotted local density also contains the factor converting to logarithmic coordinates. Do not infer its cancellation power from a bare R4 curve.
 
-The original fixed-Born audit covered all pair branches, including gg and secondary-quark collinear limits. Cover these channels and deep regions as well, rather than checking only one qg path. Technical eta curves share samples, including the ratio denominator; retain the full correlations. Stability in Figure 8 does not independently validate the EFT finite contact in Figures 5/6.
+The original fixed-Born audit covered all pair branches, including gg and secondary-quark collinear limits. Cover these channels and deep regions as well, rather than checking only one qg path. Technical eta curves share samples, including the ratio denominator; retain the full correlations. Stability in Figure 9 does not independently validate the EFT finite contact in Figures 5/6.
 
 ## Evidence to retain before production
 
--- v1/02_fig5_6_8_local_nlo/PROMPT.md
+++ v2/02_fig5_6_9_local_nlo/PROMPT.md
@@ -2,16 +2,16 @@
 
 Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.tex`. The prompt and pseudocode specify the execution choices for this reproduction.
 
-Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Pay particular attention to radiation outside the Born cut, precision for every rescaled state, open integration coordinates, the complete EFT finite convention, and the different Born-label normalizations in Figure 8 and Figures 5/6. These issues were repaired or specifically checked in the original project.
+Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Pay particular attention to radiation outside the Born cut, precision for every rescaled state, open integration coordinates, the complete EFT finite convention, and the different Born-label normalizations in Figure 9 and Figures 5/6. These issues were repaired or specifically checked in the original project.
 
-Independently implement three-jet NLO local subtraction using the formulas, pseudocode, and public software specified in this folder, and regenerate Figures 5, 6, and 8. First read `ENVIRONMENT.md`, `OUTER_MAP.md`, `SPECIFICATION.md`, `PSEUDOCODE.md`, and `FORMULA_FILES.md`.
+Independently implement three-jet NLO local subtraction using the formulas, pseudocode, and public software specified in this folder, and regenerate Figures 5, 6, and 9. First read `ENVIRONMENT.md`, `OUTER_MAP.md`, `SPECIFICATION.md`, `PSEUDOCODE.md`, and `FORMULA_FILES.md`.
 
-Figure 5 should show F, H1, A1, and their sum, compared with a fresh complete NLO EERAD3 reference. Figure 6 compares the same contact calculated by directly subtracting soft/collinear limits and by two finite rescalings. Figure 8 shows local cancellation at fixed Born momenta and technical-cut stability of the radiation integral.
+Figure 5 should show F, H1, A1, and their sum, compared with a fresh complete NLO EERAD3 reference. Figure 6 compares the same contact calculated by directly subtracting soft/collinear limits and by two finite rescalings. Figure 9 shows local cancellation at fixed Born momenta and technical-cut stability of the radiation integral.
 
 First check the version and public source of any preinstalled EERAD3, reusing a suitable environment. The inputs are only public tree matrix elements and the specified EFT singular coefficients. Calculate the contact as H1+A1, where H1 is the complete EFT δ(τ3) coefficient and A1 is the specified finite four-dimensional integral. Do not replace the local contact calculation with a full cumulant, old contact values, or a fit to reference plots. Rerun the reference separately.
 
 The two formula source files in this package contain no training state or numerical data. Use them as detailed algebraic definitions and translate them into your implementation language if needed. Obtain the tree functions required by the Fortran template from public EERAD3. Check all normalizations, all six Born assignments, the 72 radiation branches, and azimuthal averaging. Retain the full phase space, including radiation outside the Born cut.
 
-ρ is a finite rescaling parameter, not a slicing cut. In Figure 8, η is a technical cut on pair invariants and is not used to determine the contact. If precision is insufficient, increase it at the same point rather than discarding the weight.
+ρ is a finite rescaling parameter, not a slicing cut. In Figure 9, η is a technical cut on pair invariants and is not used to determine the contact. If precision is insufficient, increase it at the same point rather than discarding the weight.
 
 Complete mapping, kernel, EFT, and local-limit checks before pilot and production runs. Deliver the implementation, complete run commands, configuration and version records, new data and covariances, the three figures, and a report. If full production statistics are unavailable, deliver a clearly labeled pilot; do not fill gaps with the authors' existing results.
--- v1/02_fig5_6_8_local_nlo/PSEUDOCODE.md
+++ v2/02_fig5_6_9_local_nlo/PSEUDOCODE.md
@@ -51,7 +51,7 @@
 cov_differences = linear_difference_operator @ joint_cov @ transpose
 plot_contacts_and_correlated_residuals_as_Figure6()
 
-fix_canonical_Born_point_for_Figure8()
+fix_canonical_Born_point_for_Figure9()
 check_labelled_Born_normalization_and_explicit_tree_permutations()
 for each_specified_limit_path_and_epsilon:
     generate_four_partons_at_fixed_Born()
@@ -60,10 +60,10 @@
     store_real_projected_and_paired_logarithmic_density()
 for independent_batch:
     for each_of_six_pairs:
-        sample_radiation_from_explicit_Figure8_proposal()
+        sample_radiation_from_explicit_Figure9_proposal()
         accumulate_both_channels_for_all_eta_and_both_observables()
     save_joint_batch_vector()
-plot_limits_and_correlated_cut_ratios_as_Figure8()
+plot_limits_and_correlated_cut_ratios_as_Figure9()
 write_new_data_covariances_and_report()
 ```
 
--- v1/02_fig5_6_8_local_nlo/SPECIFICATION.md
+++ v2/02_fig5_6_9_local_nlo/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# Detailed Definitions for Figures 5, 6, and 8
+# Detailed Definitions for Figures 5, 6, and 9
 
 ## A. Inputs and normalization
 
@@ -81,7 +81,7 @@
 
 For Figure 5, pool the two inside samples by sample count and add outside F only once. For Figure 6, retain the joint vector `[Aρ=.1,Aρ=.01,Adirect]`. Evaluate Adirect at the same coordinates as the corresponding rescaling value; with the sample sizes above, the pooled direct weights are 2/3 and 1/3. The shared H1 cancels exactly in differences between methods. Retain covariance between A1 and F and between contact methods.
 
-## D. Separate fixed-Born test for Figure 8
+## D. Separate fixed-Born test for Figure 9
 
 ```
 b1=(.4,0,0,.4)
--- v1/03_fig7_twojet_nnlo/DRAFT_READING.md
+++ v2/03_fig8_twojet_nnlo/DRAFT_READING.md
@@ -4,6 +4,6 @@
 
 Focus on `eq:nnlotwojet` and the surrounding explanation of the complete NLO radiation input, the measurement difference for each configuration, and the scalar contact. A footnote in the draft explicitly permits reuse of any complete three-jet NLO calculation with the required phase-space coverage.
 
-As requested, this task takes that reuse route, preferring EERAD3. The draft also describes the separate NLO implementation built for the original numerical study; recipients need not rewrite it. The task instructions specify the full-cumulant matching, bin edges, shared frozen contact, and error formulas for Figure 7.
+As requested, this task takes that reuse route, preferring EERAD3. The draft also describes the separate NLO implementation built for the original numerical study; recipients need not rewrite it. The task instructions specify the full-cumulant matching, bin edges, shared frozen contact, and error formulas for Figure 8.
 
 Retained original equation labels and references to other sections help locate the context. Numerical figures, tables, and data generated by the authors are omitted.
--- v1/03_fig7_twojet_nnlo/PITFALLS.md
+++ v2/03_fig8_twojet_nnlo/PITFALLS.md
@@ -1,4 +1,4 @@
-# Reproduction Notes for Figure 7
+# Reproduction Notes for Figure 8
 
 The default is to reuse a complete three-jet NLO calculation. These notes retain relevant lessons from the original RR/RV work, independent reference, and final four-distribution study; they do not require rebuilding NLO from scratch.
 
--- v1/03_fig7_twojet_nnlo/PROMPT.md
+++ v2/03_fig8_twojet_nnlo/PROMPT.md
@@ -4,7 +4,7 @@
 
 Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. In particular, avoid adding RR/RV twice, imposing an incorrect three-jet event cut, misreading the native counterevent particle count, or treating `0±0` in an unpopulated tail bin as an exact reference. Reuse a complete NLO backend and check the actual interface according to these notes.
 
-Independently reproduce Figure 7 for two-jet NNLO using `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`. **There is no need to write a three-jet NLO calculation from scratch. Prefer an installed EERAD3 or a complete three-jet NLO calculation built from its official source.** Other existing NLO programs are also acceptable if they can evaluate the required measurement on every real event and subtraction configuration and cover all contributing phase space.
+Independently reproduce Figure 8 for two-jet NNLO using `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`. **There is no need to write a three-jet NLO calculation from scratch. Prefer an installed EERAD3 or a complete three-jet NLO calculation built from its official source.** Other existing NLO programs are also acceptable if they can evaluate the required measurement on every real event and subtraction configuration and cover all contributing phase space.
 
 First check the software version, normalization, source, and analysis hook. The task is to replace the measurement J with J−jB, reuse the real, virtual, local-subtraction, and integrated terms already present in the NLO input, and add one NNLO scalar contact determined from a thrust cumulant. Do not implement another RR/RV singularity subtraction or use bare matrix elements with the internal subtraction removed as a complete NLO input.
 
--- v1/03_fig7_twojet_nnlo/PSEUDOCODE.md
+++ v2/03_fig8_twojet_nnlo/PSEUDOCODE.md
@@ -1,4 +1,4 @@
-# Figure 7 Pseudocode Using Existing EERAD3 NLO Input
+# Figure 8 Pseudocode Using Existing EERAD3 NLO Input
 
 ```text
 inspect_installed_EERAD3_and_source_version()
--- v1/03_fig7_twojet_nnlo/SPECIFICATION.md
+++ v2/03_fig8_twojet_nnlo/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# Figure 7: Two-Jet NNLO Reusing a Complete Three-Jet NLO Calculation
+# Figure 8: Two-Jet NNLO Reusing a Complete Three-Jet NLO Calculation
 
 ## 1. Required existing calculation
 
--- v1/04_fig9_10_local_nnlo_radiation/NATIVE_INTERFACE.md
+++ v2/04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md
@@ -12,7 +12,7 @@
 
 The last interface returns the finite combination of virtual and integrated terms, not just a bare one-loop matrix element. Counterterms must return map identities together with their values, not merely the sum of all terms.
 
-Before building finite4, check NNLO-8 in `PITFALLS.md`. The baseline and old figure kernel contain the subsequently confirmed LNF typo `7**s12`; corrected and historical inputs must retain distinct identities. The prefactors below do not change with this monomial correction, but the old figure's finite-four values have not been recomputed with it. Do not use those old values as acceptance criteria for the corrected integral.
+Before building finite4, check NNLO-8 in `PITFALLS.md`. Current Figure 11 requires `7*s12` in the LNF function actually called, rather than the baseline expression `7**s12`. Change only this monomial in a separate source copy, check all generated precision versions, and save the version, diff, and checksums; do not reapply the change to an already corrected release. The prefactors below, the five-parton tree, and the counterterms are unchanged by this correction.
 
 ## Entry points in baseline EERAD3 2.0.0
 
--- v1/04_fig9_10_local_nnlo_radiation/OUTER_MAP.md
+++ v2/04_fig10_11_local_nnlo_radiation/OUTER_MAP.md
@@ -55,4 +55,4 @@
 
 The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.
 
-Figure 8 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 9 and 10 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
+Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
--- v1/04_fig9_10_local_nnlo_radiation/PITFALLS.md
+++ v2/04_fig10_11_local_nnlo_radiation/PITFALLS.md
@@ -1,12 +1,12 @@
-# Reproduction Notes for Figures 9 and 10
+# Reproduction Notes for Figures 10 and 11
 
-This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 9/10.
+This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 10/11.
 
 ## NNLO-1. A flat cut curve cannot repair separately integrated singular terms
 
 Early work integrated real and subtraction terms separately and subtracted only after integration. In a single-unresolved limit, `J5−JB` approaches the generally nonzero `J4−JB`, so both separate components still have singular integrals. More statistics, a smaller eta, or decay along several double-unresolved paths does not make this calculation local subtraction.
 
-The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 9 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.
+The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 10 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.
 
 ## NNLO-2. A failed inverse map cannot transfer the remaining pole to a separate integral
 
@@ -42,11 +42,11 @@
 
 Report final results for a fixed sample target. Retain points unfinished at a time deadline for continuation. Cost can correlate with difficult points, so the easily completed subset is not a complete fixed target.
 
-## NNLO-7. A precise small-cut ratio in Figure 10 does not establish a precise absolute integral
+## NNLO-7. A precise small-cut ratio in Figure 11 does not establish a precise absolute integral
 
 All eta values in a batch are strongly correlated, and the denominator is itself an average over several cuts. A precise ratio can coexist with a much larger error on the absolute integral. Report both errors using the full covariance; adjacent cuts are not independent repeated evidence.
 
-Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 9 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.
+Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 10 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.
 
 ## NNLO-8. Explicitly handle the subsequently confirmed typo in the four-parton one-loop input
 
@@ -60,6 +60,6 @@
 
 Locate the actual call path in your version and check whether this term remains. If it does, preserve the original expression and a diff of the correction in your own source copy, then check homogeneity, exchange symmetry, and single-collinear leading residues. The physics can be checked against [Campbell–Glover–Miller's four-parton one-loop amplitudes](https://arxiv.org/abs/hep-ph/9706297) and [Kosower–Uwer's one-loop splitting amplitudes](https://arxiv.org/abs/hep-ph/9903515). The former does not print this monomial term by term; do not claim to have copied the correction directly from that paper.
 
-This finding concerns the finite-four K4 input used in Figure 10. It does not change the five-parton tree or NLO four-parton tree. The frozen kernel for the original figure still contains the old expression, and the numerical effect of the correction on the Figure 10 integral has not been evaluated. **Label historical reproduction and physical results with corrected input separately. Do not silently substitute the correction while claiming term-by-term reproduction of the old figure, and do not use old central values as tuning targets.** Agreement with another calculation using the same old input cannot rule out this source-formula error.
+The finite-four K4 in current Figure 11 has been updated using `7*s12`, with 320 complete batches of 64 points; that manuscript update preserved the existing five-parton data and Figure 10. The correction does not change the five-parton tree, counterterms, or NLO four-parton tree. An independent reproduction must calculate both the five-parton contribution and corrected K4 from new samples, without requiring the authors' old data. Use the old input only for a separately labelled diagnostic, not as input to the current figure or a tuning target. If comparing old and new K4 at identical points, retain covariance in the difference error; do not add the old value and its correction as independent quantities.
 
 The old high-precision promotion also missed bare real constants, and the Li2 routine may have precision below binary128. Record source identity and arithmetic precision separately. Agreement at ordinary points does not automatically certify deep regions.
--- v1/04_fig9_10_local_nnlo_radiation/PROMPT.md
+++ v2/04_fig10_11_local_nnlo_radiation/PROMPT.md
@@ -2,15 +2,15 @@
 
 Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.tex`. The prompt and pseudocode specify the execution choices for this reproduction.
 
-Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Also check the finite-four source typo documented in NNLO-8, distinguishing historical reproduction with the old input from calculations with corrected input. Its effect on the old figure's integral has not yet been recomputed.
+Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Current Figure 11 uses the corrected finite-four input. Following NNLO-8, change `7**s12` to `7*s12` in the LNF function actually called, check every precision version, and record the source diff; do not reapply the change if the selected version is already corrected. The old input may be used only for a separately labelled diagnostic comparison.
 
-Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 9 and 10. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.
+Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 10 and 11. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.
 
 First check the locally installed EERAD3 version. A complete four-jet NLO input is required, including five-parton trees, the finite four-parton NLO contribution, and the corresponding local counterterms. Public EERAD3 2.0.0 source may be used. Reuse these existing components and reorganize their integration at fixed Born momenta with the specified inverse maps.
 
 Do not rely on the authors' installation paths, saved kernel data, old proposals, finite-four batch means, figures, or Monte Carlo data. Extract the required interfaces in your own copy of the public source. Recompute K4 and all reference checks. First implement a uniform proposal with full support; if greater efficiency is needed, build a positive proposal from your own independent pilot and freeze it.
 
-Figure 9 shows paths testing local cancellation. Figure 10 shows the radiation integral including the complete finite-four contribution and its stability as η→0. Neither includes the complete NNLO contact. Do not add a claim of completed A2 extraction or call the results complete three-jet NNLO distributions.
+Figure 10 shows paths testing local cancellation. Figure 11 shows the radiation integral including the complete finite-four contribution and its stability as η→0. Neither includes the complete NNLO contact. Do not add a claim of completed A2 extraction or call the results complete three-jet NNLO distributions.
 
 Retain R5, every counterterm group, K4, both azimuthal partners, all label averages, and the common-cut rule. Complete normalization, inverse-map, counterterm-grouping, and local-limit checks before integration. Zero weights from low-precision guards may be used only in the control variate L; the high-precision H−L correction must cover the same point and retain the full integration domain.
 
--- v1/04_fig9_10_local_nnlo_radiation/PSEUDOCODE.md
+++ v2/04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md
@@ -1,11 +1,12 @@
-# Figures 9 and 10 Pseudocode
+# Figures 10 and 11 Pseudocode
 
 ```text
 inspect_EERAD3_and_create_public_source_working_copy()
 read_EERAD3_NOTES_and_PITFALLS()
 extract_complete_tree5_counterterm_maps_and_finite4_interfaces()
 audit_finite4_LNF_monomial_and_precision_of_literals_and_special_functions()
-record_historical_or_corrected_input_identity_without_silent_substitution()
+require_LNF_7_times_s12_in_all_used_precision_versions_for_current_Figure11()
+record_corrected_source_identity_and_single_monomial_diff()
 record_public_source_diff_and_native_map_inventory()
 implement_outer_inverse_and_all_30_antenna_inverses()
 implement_measurements_transport_h_omega_and_precision_modes()
@@ -48,7 +49,7 @@
     value=accurate_sum(values)
     return (ymin>eta)[:,None]*value[None,:]
 
-# Figure9 uses fixed coordinates, no Monte Carlo inverse probabilities.
+# Figure10 uses fixed coordinates, no Monte Carlo inverse probabilities.
 for path in six_specified_paths:
     for epsilon in logspace(-2,-9):
         x,pair_of_p5,Jac_log = deterministic_path(path,epsilon)
@@ -56,7 +57,7 @@
         save(Jac_log*average(R_a*J5-S_a*J4),
              Jac_log*average(R_a-S_a)*JB,
              Jac_log*average(W))
-plot_local_limits_as_Figure9()
+plot_local_limits_as_Figure10()
 
 # Generate a NEW pilot/proposal, or use q=1.
 proposal = uniform_full_support_or_new_frozen_pilot_proposal()
@@ -69,11 +70,11 @@
 
 # Finite-four contribution is generated afresh, independently.
 for independent_finite_four_batch:
-    K[batch] = mean(w4*normalized_finite4(x)*(measurements(x)-JB)/q4)
+    K[batch] = mean(w4*normalized_finite4_with_corrected_LNF(x)*(measurements(x)-JB)/q4)
     save_complete_K_batch()
 
 F,VF = combine_L_C_K_with_full_cross_cut_covariance()
-plot_paired_five_finite_four_total_and_eta0_running_estimates_as_Figure10()
+plot_paired_five_finite_four_total_and_eta0_running_estimates_as_Figure11()
 write_all_configuration_new_statistics_covariances_and_report()
 ```
 
--- v1/04_fig9_10_local_nnlo_radiation/SPECIFICATION.md
+++ v2/04_fig10_11_local_nnlo_radiation/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# NNLO Radiation Definitions for Figures 9 and 10
+# NNLO Radiation Definitions for Figures 10 and 11
 
 ## 1. Fixed Born point and target
 
@@ -75,7 +75,7 @@
 
 For the constant measurement J=1, every weight must vanish pointwise. This checks the radiation identity; it does not imply a zero complete cross section.
 
-## 4. Paths for Figure 9
+## 4. Paths for Figure 10
 
 The three columns use cyclic Born assignments (1,2,3), (2,3,1), and (3,1,2), respectively. Set outer pair=(3,4) and antenna=(2,1,3), using 1-based physical labels.
 
@@ -107,11 +107,11 @@
 
 Kernels returned by this package's adapter are already divided by Bbar3; do not divide again. Form the paired curve directly from W, avoiding subtraction of two large plotted values. Apply no technical cut. C may be used for an additional check of the same behavior.
 
-## 5. Figure 10 integral and common cut
+## 5. Figure 11 integral and common cut
 
 Use `eta=[1e−3,1e−4,...,1e−12,0]` and J=(1−T,C). For one paired draw, let ymin be the minimum over all real pair invariants at both azimuthal angles. Multiply the **entire two-angle-averaged W** by `1(ymin>eta)`; do not cut individual subterms separately.
 
-Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means. The upper panels of Figure 10 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
+Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means with the corrected `7*s12` input, matching current Figure 11. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
 
 Integrate eta=0 directly; do not substitute the result at the smallest nonzero cut. Offsets in `SAMPLING.md` only change the probability density and retain support down to 0.
 


==> anc/nnlo-radiation/figure-reproduction-en/review/figure11-semantic.diff <==
--- renumber-only/04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md
+++ v2/04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md
@@ -12,7 +12,7 @@
 
 The last interface returns the finite combination of virtual and integrated terms, not just a bare one-loop matrix element. Counterterms must return map identities together with their values, not merely the sum of all terms.
 
-Before building finite4, check NNLO-8 in `PITFALLS.md`. The baseline and old figure kernel contain the subsequently confirmed LNF typo `7**s12`; corrected and historical inputs must retain distinct identities. The prefactors below do not change with this monomial correction, but the old figure's finite-four values have not been recomputed with it. Do not use those old values as acceptance criteria for the corrected integral.
+Before building finite4, check NNLO-8 in `PITFALLS.md`. Current Figure 11 requires `7*s12` in the LNF function actually called, rather than the baseline expression `7**s12`. Change only this monomial in a separate source copy, check all generated precision versions, and save the version, diff, and checksums; do not reapply the change to an already corrected release. The prefactors below, the five-parton tree, and the counterterms are unchanged by this correction.
 
 ## Entry points in baseline EERAD3 2.0.0
 
--- renumber-only/04_fig10_11_local_nnlo_radiation/PITFALLS.md
+++ v2/04_fig10_11_local_nnlo_radiation/PITFALLS.md
@@ -60,6 +60,6 @@
 
 Locate the actual call path in your version and check whether this term remains. If it does, preserve the original expression and a diff of the correction in your own source copy, then check homogeneity, exchange symmetry, and single-collinear leading residues. The physics can be checked against [Campbell–Glover–Miller's four-parton one-loop amplitudes](https://arxiv.org/abs/hep-ph/9706297) and [Kosower–Uwer's one-loop splitting amplitudes](https://arxiv.org/abs/hep-ph/9903515). The former does not print this monomial term by term; do not claim to have copied the correction directly from that paper.
 
-This finding concerns the finite-four K4 input used in Figure 11. It does not change the five-parton tree or NLO four-parton tree. The frozen kernel for the original figure still contains the old expression, and the numerical effect of the correction on the Figure 11 integral has not been evaluated. **Label historical reproduction and physical results with corrected input separately. Do not silently substitute the correction while claiming term-by-term reproduction of the old figure, and do not use old central values as tuning targets.** Agreement with another calculation using the same old input cannot rule out this source-formula error.
+The finite-four K4 in current Figure 11 has been updated using `7*s12`, with 320 complete batches of 64 points; that manuscript update preserved the existing five-parton data and Figure 10. The correction does not change the five-parton tree, counterterms, or NLO four-parton tree. An independent reproduction must calculate both the five-parton contribution and corrected K4 from new samples, without requiring the authors' old data. Use the old input only for a separately labelled diagnostic, not as input to the current figure or a tuning target. If comparing old and new K4 at identical points, retain covariance in the difference error; do not add the old value and its correction as independent quantities.
 
 The old high-precision promotion also missed bare real constants, and the Li2 routine may have precision below binary128. Record source identity and arithmetic precision separately. Agreement at ordinary points does not automatically certify deep regions.
--- renumber-only/04_fig10_11_local_nnlo_radiation/PROMPT.md
+++ v2/04_fig10_11_local_nnlo_radiation/PROMPT.md
@@ -2,7 +2,7 @@
 
 Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.tex`. The prompt and pseudocode specify the execution choices for this reproduction.
 
-Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Also check the finite-four source typo documented in NNLO-8, distinguishing historical reproduction with the old input from calculations with corrected input. Its effect on the old figure's integral has not yet been recomputed.
+Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Current Figure 11 uses the corrected finite-four input. Following NNLO-8, change `7**s12` to `7*s12` in the LNF function actually called, check every precision version, and record the source diff; do not reapply the change if the selected version is already corrected. The old input may be used only for a separately labelled diagnostic comparison.
 
 Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 10 and 11. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.
 
--- renumber-only/04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md
+++ v2/04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md
@@ -5,7 +5,8 @@
 read_EERAD3_NOTES_and_PITFALLS()
 extract_complete_tree5_counterterm_maps_and_finite4_interfaces()
 audit_finite4_LNF_monomial_and_precision_of_literals_and_special_functions()
-record_historical_or_corrected_input_identity_without_silent_substitution()
+require_LNF_7_times_s12_in_all_used_precision_versions_for_current_Figure11()
+record_corrected_source_identity_and_single_monomial_diff()
 record_public_source_diff_and_native_map_inventory()
 implement_outer_inverse_and_all_30_antenna_inverses()
 implement_measurements_transport_h_omega_and_precision_modes()
@@ -69,7 +70,7 @@
 
 # Finite-four contribution is generated afresh, independently.
 for independent_finite_four_batch:
-    K[batch] = mean(w4*normalized_finite4(x)*(measurements(x)-JB)/q4)
+    K[batch] = mean(w4*normalized_finite4_with_corrected_LNF(x)*(measurements(x)-JB)/q4)
     save_complete_K_batch()
 
 F,VF = combine_L_C_K_with_full_cross_cut_covariance()
--- renumber-only/04_fig10_11_local_nnlo_radiation/SPECIFICATION.md
+++ v2/04_fig10_11_local_nnlo_radiation/SPECIFICATION.md
@@ -111,7 +111,7 @@
 
 Use `eta=[1e−3,1e−4,...,1e−12,0]` and J=(1−T,C). For one paired draw, let ymin be the minimum over all real pair invariants at both azimuthal angles. Multiply the **entire two-angle-averaged W** by `1(ymin>eta)`; do not cut individual subterms separately.
 
-Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
+Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means with the corrected `7*s12` input, matching current Figure 11. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
 
 Integrate eta=0 directly; do not substitute the result at the smallest nonzero cut. Offsets in `SAMPLING.md` only change the probability density and retain support down to 0.
 


==> anc/nnlo-radiation/figure-reproduction-en/review/file-comparison.json <==
[
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/DELIVERY.md",
    "old_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "new_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/DRAFT_METHODS.tex",
    "old_sha256": "f1cc702aa93dda15ae124f2ff3853b103b52ec1126ad37d0676ba43f7a7fd671",
    "new_sha256": "f1cc702aa93dda15ae124f2ff3853b103b52ec1126ad37d0676ba43f7a7fd671",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/DRAFT_READING.md",
    "old_sha256": "8e049380d14267b9baf52177a90706c737e5351eef0345b3eb035f91a5e3c3cf",
    "new_sha256": "8e049380d14267b9baf52177a90706c737e5351eef0345b3eb035f91a5e3c3cf",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/DRAFT_REFERENCES.bib",
    "old_sha256": "9feb75e28ea12e1eb698926bd4e4e164ccfe8576672c8a6c4e7175565b6f2561",
    "new_sha256": "9feb75e28ea12e1eb698926bd4e4e164ccfe8576672c8a6c4e7175565b6f2561",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/EERAD3_NOTES.md",
    "old_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "new_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/ENVIRONMENT.md",
    "old_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "new_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/PITFALLS.md",
    "old_sha256": "7c1f12742a27c6a491862ad2fcbe6dd0a8fe0ab60421c2ebcd530e7c1c78eadd",
    "new_sha256": "7c1f12742a27c6a491862ad2fcbe6dd0a8fe0ab60421c2ebcd530e7c1c78eadd",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/PROMPT.md",
    "old_sha256": "f48b8f4e21fcae14fba796ad5393c7c3f1d72d868dcbc1e037963a9b890fb1f9",
    "new_sha256": "f48b8f4e21fcae14fba796ad5393c7c3f1d72d868dcbc1e037963a9b890fb1f9",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/PSEUDOCODE.md",
    "old_sha256": "3a7e1e6ffae51e4bfcdead87ed3a5947dc0f767ae0a747c46856f1b7547a8dec",
    "new_sha256": "3a7e1e6ffae51e4bfcdead87ed3a5947dc0f767ae0a747c46856f1b7547a8dec",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/READ_ME_FIRST.txt",
    "old_sha256": "4239c9d03bb6351d65b9a24686a7ee91470d1f0794ee339e7cf81fb8ffc7aa00",
    "new_sha256": "4239c9d03bb6351d65b9a24686a7ee91470d1f0794ee339e7cf81fb8ffc7aa00",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "01_fig4_neural_nlo/SPECIFICATION.md",
    "old_sha256": "4f1429583fe4c011fce91de24a00e5a2b7cce5112a80d05d29cf94600aec2267",
    "new_sha256": "4f1429583fe4c011fce91de24a00e5a2b7cce5112a80d05d29cf94600aec2267",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/DELIVERY.md",
    "old_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "new_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/DRAFT_METHODS.tex",
    "old_sha256": "1253d5b8127e7012d80dc2e6df35f98f8dbc17b4a567d89df6d35e254a2c4489",
    "new_sha256": "1253d5b8127e7012d80dc2e6df35f98f8dbc17b4a567d89df6d35e254a2c4489",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/DRAFT_READING.md",
    "old_sha256": "d78027d9f8f58b485f5e4ab13c958899e0d79bab3621b7ba42038892f60cd927",
    "new_sha256": "d78027d9f8f58b485f5e4ab13c958899e0d79bab3621b7ba42038892f60cd927",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/DRAFT_REFERENCES.bib",
    "old_sha256": "0d1f6766e1074fc1703deaecbe6d182166da8631d90e8c0bd3ee0cfe802328a2",
    "new_sha256": "0d1f6766e1074fc1703deaecbe6d182166da8631d90e8c0bd3ee0cfe802328a2",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/EERAD3_NOTES.md",
    "old_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "new_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/ENVIRONMENT.md",
    "old_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "new_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/FORMULA_FILES.md",
    "old_sha256": "0b18d9a7cf12c04b542d0f0cb74f2114b4f9c058118bdfe355332d3f38c50ac1",
    "new_sha256": "0b18d9a7cf12c04b542d0f0cb74f2114b4f9c058118bdfe355332d3f38c50ac1",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/OUTER_MAP.md",
    "old_sha256": "bc8bb73c9636fab06db7c0fd6a690d247049206bfedcee2e624c42e0ccf2a4cd",
    "new_sha256": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/PITFALLS.md",
    "old_sha256": "d361b4e9b190cb619d7d98e966174b2598632f5bf62b10e1cd81a03d8dd243ed",
    "new_sha256": "0bacbd877dd8cfad612fad0807996cf1bd7014df4cb185b057d6288c2429fee8",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/PROMPT.md",
    "old_sha256": "6fd323ec1f73cf637ce0917b9904d7f7869136f281f2868d9fe1592fe7f276e6",
    "new_sha256": "7b80426ce72ff1eeb8a5d489d4151d1ff7b7e5c608c0c47c40491a80b69003ba",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/PSEUDOCODE.md",
    "old_sha256": "2c16124466883e8ec38804958977feb6d4454720287971dbc6ebee337d28440f",
    "new_sha256": "ce8c2fde1fff145af93c51cb8fe63506e8931b7053f9c00bb020eb5a58f0ec53",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/READ_ME_FIRST.txt",
    "old_sha256": "619fab773ba0c21cbbcf158c2a97b7935813e067776cabe99ea380b56846334a",
    "new_sha256": "619fab773ba0c21cbbcf158c2a97b7935813e067776cabe99ea380b56846334a",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/SPECIFICATION.md",
    "old_sha256": "ef76c62d128beb8c38c7f33ee0ade754e61cc8c4ae904a097b1246e2e03b4dbc",
    "new_sha256": "8699fc50eb026cee11fdfb5a433189caccef156460e156e54edc608b160ce416",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/eft_coefficients.py",
    "old_sha256": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "new_sha256": "f90d655ca2d4f08ab98db9b635e3d57afebc1eb6465db71da3a6b473ef129eb3",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "02_fig5_6_9_local_nlo/nlo_contact_formula.f90",
    "old_sha256": "461498dc2118b9e28e66a2df99894a8748095eaaa27c38641836c5a00f6eadbb",
    "new_sha256": "461498dc2118b9e28e66a2df99894a8748095eaaa27c38641836c5a00f6eadbb",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/DELIVERY.md",
    "old_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "new_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/DRAFT_METHODS.tex",
    "old_sha256": "60837b501aef148edbd8c4b5bbe95b99618e5fd7fb4308b408730e6983cfea8c",
    "new_sha256": "60837b501aef148edbd8c4b5bbe95b99618e5fd7fb4308b408730e6983cfea8c",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/DRAFT_READING.md",
    "old_sha256": "f8a04c8edc5295439fef06208e7b6a9e990a2ccb928f7184e9aec4bcfe65a87e",
    "new_sha256": "782d27ad312afae1f1b8e14ca0abade3c4ddb60fe9abd6f4c660541b0254d1cf",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/DRAFT_REFERENCES.bib",
    "old_sha256": "a0a58c4c8fa601acd229d441018937bc512e7aaa6757ee3926ba3f16cb244eb5",
    "new_sha256": "a0a58c4c8fa601acd229d441018937bc512e7aaa6757ee3926ba3f16cb244eb5",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/EERAD3_NOTES.md",
    "old_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "new_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/ENVIRONMENT.md",
    "old_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "new_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/PITFALLS.md",
    "old_sha256": "2395dc60113efe4feb4244bcd40521637fe1dc3e653c4cf9a1b72abbba317f43",
    "new_sha256": "435711400886ebb89baf770e50223b6e4e0f404cb299edc489ae0e782e0bbffa",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/PROMPT.md",
    "old_sha256": "ae5aa9718b7a6da7375b97ac99fada3c09e172c76ce8a474559171cf5a796ded",
    "new_sha256": "de7b32c97d28d507db456bcd60253ffe6433a742c44515a07ebaf84030698c48",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/PSEUDOCODE.md",
    "old_sha256": "c06e05399f53fdb22c94f62ccb840159d7c49eb74bd44ff1a56ef697530ee0d2",
    "new_sha256": "bfacaca24536ae433dd1284c6d13ff6b21c7f9d51217d19f80c9e8a1e498b54e",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/READ_ME_FIRST.txt",
    "old_sha256": "4239c9d03bb6351d65b9a24686a7ee91470d1f0794ee339e7cf81fb8ffc7aa00",
    "new_sha256": "4239c9d03bb6351d65b9a24686a7ee91470d1f0794ee339e7cf81fb8ffc7aa00",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "03_fig8_twojet_nnlo/SPECIFICATION.md",
    "old_sha256": "339bf2d5f39dc33156e573ab841590411af91058eed03d7e30810c3fd81f0d55",
    "new_sha256": "f2bbeca3c1382f93488d28773056edc42e481e205eb9d31ffb962ee92637dec9",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/DELIVERY.md",
    "old_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "new_sha256": "d538a8c7346b6d7a9572d74d8cd17c9ff64cfb0b5b3ca05194da5b1bde38274d",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/DRAFT_METHODS.tex",
    "old_sha256": "a3ac152b2eb3a988c0c8ca9514c3bf231a13a4c650842d3d874d34da7d0868c1",
    "new_sha256": "a3ac152b2eb3a988c0c8ca9514c3bf231a13a4c650842d3d874d34da7d0868c1",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/DRAFT_READING.md",
    "old_sha256": "66737e01d3721e1d08638b8915543fb706e090e29b4a091caf6b9ebe9dc3c69e",
    "new_sha256": "66737e01d3721e1d08638b8915543fb706e090e29b4a091caf6b9ebe9dc3c69e",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/DRAFT_REFERENCES.bib",
    "old_sha256": "fc6fbce9088e53f3e321756e277caaa23bed68f3c727a8a070d4e284c6e5c942",
    "new_sha256": "fc6fbce9088e53f3e321756e277caaa23bed68f3c727a8a070d4e284c6e5c942",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/EERAD3_NOTES.md",
    "old_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "new_sha256": "9e56dac66486527699a17ba570a64ade858c942c51ee8844e1d4fa2ebc2baf0c",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/ENVIRONMENT.md",
    "old_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "new_sha256": "0ccfe6f8f45227ba19f12c93cb19c4f34b556ba0d504a026c35e90ccc4930081",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md",
    "old_sha256": "4ed85275b459d8b523d2d9f676d5e678c87048b5050a0340abc5abffd547aceb",
    "new_sha256": "8a34422885a9912cd8f6998413cccefe25ac99b0de27a86f5a6fe85042e12678",
    "byte_identical": false,
    "renumber_only": false,
    "explicit_semantic_edits": 1
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/OUTER_MAP.md",
    "old_sha256": "bc8bb73c9636fab06db7c0fd6a690d247049206bfedcee2e624c42e0ccf2a4cd",
    "new_sha256": "b34ce345e979fbb6a3ecad8fe4ff0154b11197a7175f24152741f4d8c9660b78",
    "byte_identical": false,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/PITFALLS.md",
    "old_sha256": "8f48a493bbe916d3cd2f23c79feb8e4973d76b92608ea4d0e57414daa9564d17",
    "new_sha256": "e9a988b0396b5674bb646b4a65defbf463f5c5281a9cb456ebbe9f5c7aebaf65",
    "byte_identical": false,
    "renumber_only": false,
    "explicit_semantic_edits": 1
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/PROMPT.md",
    "old_sha256": "a6026b57bb89329a0d5308a2b439d3d8d94805dd50209abdc5cc96da891d8fb2",
    "new_sha256": "081d660065ee6a6a2bd82d500a0e9b9e5e11c7ba7399687c43c9bb94a1f759b2",
    "byte_identical": false,
    "renumber_only": false,
    "explicit_semantic_edits": 1
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md",
    "old_sha256": "db192d5629f2375b4db9ed55a2bc0698000949d594b6de1a482433d2e9f98dce",
    "new_sha256": "4147a235578f01696ac2bf766e2927fa52fff9f68c967dce5e0651e18f03f9f1",
    "byte_identical": false,
    "renumber_only": false,
    "explicit_semantic_edits": 2
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/READ_ME_FIRST.txt",
    "old_sha256": "059ecff2cfe7b7d86b2b68ab6e1cc243e440ab6dd5b0c974d797b319d1d52f49",
    "new_sha256": "059ecff2cfe7b7d86b2b68ab6e1cc243e440ab6dd5b0c974d797b319d1d52f49",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/SAMPLING.md",
    "old_sha256": "61ab55122320510228470cec2f4167f6ee1c52c139fb7fcf7bbf54325650b399",
    "new_sha256": "61ab55122320510228470cec2f4167f6ee1c52c139fb7fcf7bbf54325650b399",
    "byte_identical": true,
    "renumber_only": true,
    "explicit_semantic_edits": 0
  },
  {
    "language": "en",
    "file": "04_fig10_11_local_nnlo_radiation/SPECIFICATION.md",
    "old_sha256": "14cf9e79dff97854b4b2d2531c8b0a0cd961bf97c0f775aff0e430f966a24be8",
    "new_sha256": "13f3c6b08c31c8897d375c770bbbf0439c659a0d9e58764cc7f13cbafdb90214",
    "byte_identical": false,
    "renumber_only": false,
    "explicit_semantic_edits": 1
  }
]


==> anc/nnlo-radiation/figure-reproduction-en/review/new-figure7.diff <==
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DELIVERY.md
@@ -0,0 +1,9 @@
+# Figure 7 Recipient Deliverables
+
+Deliver `implementation/` (source and public-source diffs), `environment.json`, `run_config.json`, an actually rerunnable `README.md`, `results/` (complete new batch means and covariance), `figures/` (Figure 7 PDF/PNG and new plotting data), `checks/`, and `REPORT.md`.
+
+Distinguish the P2B raw virtual + EFT + A1 construction from the native antenna reference. Record their common corrected LNF input, all label and measure factors, precision-promotion strategy, state-by-state cuts, checkpoints, and actual checks. Regenerate the four-parton Hδ, A1, radiation, and reference without reading the authors' samples or models.
+
+Save the batch axis, bin edges, flow bins, bin-integral/density convention, mean covariance, shared sample prefix, and independent extension. Plot pulls using the covariance of the difference rather than treating shared data as independent.
+
+Following `PITFALLS.md`, report completed checks, applicable unresolved issues, actual errors, and resource use. Formula specifications and document checks in this package do not replace the recipient's numerical validation. An optional τ4 check is diagnostic and adds no panel to the main Figure 7.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_METHODS.tex
@@ -0,0 +1,157 @@
+% Current manuscript method excerpts; numerical tables and figures omitted.
+\section{An analytic NLO projection}
+\label{app:fixed-born}
+
+This appendix gives the analytic projection and its inverse used in the local NLO calculation. The projection maps a real configuration to Born kinematics; the inverse generates radiation while keeping all Born momenta fixed. We denote the projection by $\widehat{M}:\Phi_{N+1}\to\Phi_N$. It must preserve on-shell kinematics and four-momentum, and approach the underlying Born state in every single-unresolved limit. The tree-level real coefficient $R_{N+1}$ must give an integrable product with $\Delta J=J_{N+1}-J_N\circ\widehat{M}$, with physical cuts evaluated on each state separately.
+
+For massless final states with $P=(Q,\mathbf0)$, choose the pair $h=(i,j)$ minimizing $d_{ij}$ and define
+\begin{equation}
+\begin{aligned}
+ K_{ij}&=p_i+p_j,\qquad d_{ij}=E_i+E_j-|\mathbf K_{ij}|,\\
+ \lambda&=1-d_{ij}/Q,\\
+ \bar p_1&=\frac{(|\mathbf K_{ij}|,\mathbf K_{ij})}{\lambda},\qquad
+ \bar p_a=\frac{p_{s_a}}{\lambda}\quad(a=2,\ldots,N),
+\end{aligned}
+\label{eq:app-map}
+\end{equation}
+where $s_a$ labels the spectators in increasing parton-label order; the merged pair is assigned Born label 1. We denote this projection for a specified pair $h=(i,j)$ by $\widehat{M}_h$; the global map $\widehat{M}$ selects the pair minimizing $d_{ij}$, with a fixed ordering used to break ties. The projected momenta obey $\bar p_a^2=0$ and $\sum_a\bar p_a=P$. In a soft or collinear limit, the selected pair contains the unresolved radiation and $\lambda\to1$, recovering the Born momenta.
+
+For a measurement Lipschitz-continuous in energy flow, $|J(X)-J(Y)|\le L_Jd_E(X,Y)$ for a finite constant $L_J$, where $d_E(X,Y)=Q^{-1}\min_{\{f_{ab}\}}\sum_{ab}f_{ab}|\mathbf n_a-\mathbf n'_b|$ is the minimum energy-transport cost between states of total energy $Q$. Here $f_{ab}\ge0$ transfers energy from direction $\mathbf n_a$ in $X$ to $\mathbf n'_b$ in $Y$, with $\sum_bf_{ab}=E_a$ and $\sum_af_{ab}=E'_b$, the corresponding particle energies. For thrust and the $C$-parameter, this gives $|\Delta J|=O(\sqrt{d_{ij}/Q})$. In a soft-collinear limit, $d_{ij}/Q=O(y\theta_{ij}^2)$, suppressing $\dd y/y\,\dd\theta_{ij}^2/\theta_{ij}^2$; here $y$ is the soft energy divided by $Q$ and $\theta_{ij}$ is the pair's opening angle.
+
+Conversely, fix $b=(\bar p_1,\ldots,\bar p_N)$ with $e_1=\bar p_1^0$ and choose $0<\lambda<1$. Only the $N-1$ spectator momenta are rescaled. The Born leg $\bar p_1$ is replaced by two massless particles with total momentum $K_{ij}$, fixed by four-momentum conservation,
+\begin{subequations}
+\label{eq:app-inverse}
+\begin{equation}
+\begin{aligned}
+ p_{s_a}&=\lambda\bar p_a,\qquad
+ K_{ij}=(1-\lambda)P+\lambda\bar p_1,\\
+ K_{ij}^2&=(1-\lambda)\big[Q^2(1-\lambda)+2\lambda Qe_1\big]>0.
+\end{aligned}
+\label{eq:app-inverse-total}
+\end{equation}
+Write $\bar p_1=e_1(1,\mathbf n)$, and $k=\lambda e_1$. Choose orthonormal vectors $\mathbf e_x,\mathbf e_y$ transverse to $\mathbf n$ and set $\mathbf e_\perp(\phi)=\cos\phi\,\mathbf e_x+\sin\phi\,\mathbf e_y$. The individual momenta are
+\begin{equation}
+\begin{aligned}
+ p_i^0&=\frac{K_{ij}^0+k\cos\theta}{2},\qquad p_j=K_{ij}-p_i,\\
+ \mathbf p_i&=\frac12\big[(k+K_{ij}^0\cos\theta)\mathbf n
+             +\sqrt{K_{ij}^2}\sin\theta\,\mathbf e_\perp(\phi)\big].
+\end{aligned}
+\label{eq:app-inverse-daughters}
+\end{equation}
+\end{subequations}
+Here $\theta,\phi$ specify the direction of $p_i$ in the $K_{ij}$ rest frame, with polar axis $\mathbf n$, $-1<\cos\theta<1$ and $0\le\phi<2\pi$. Equation~\eqref{eq:app-inverse-daughters} boosts the two back-to-back massless daughters to the total centre-of-mass frame, ensuring $p_i^2=p_j^2=0$. Define $G_h(b,\xi)$ as the complete event $\{p_i,p_j,p_{s_2},\ldots,p_{s_N}\}$, with $\xi=(\lambda,\cos\theta,\phi)$. Reapplying the specified-pair projection gives $\widehat{M}_h(G_h(b,\xi))=b$. The selector $\chi_h$ is one when $h$ is the pair chosen by $\widehat{M}$ and zero otherwise. Selecting charts with $\chi_h=1$ therefore ensures $\widehat{M}(G_h(b,\xi))=b$. Before this selection, the labelled Lorentz-invariant measure on each chart is
+\begin{equation}
+ \dd\Phi_{N+1}=\dd\Phi_N(b)\,
+ \underbrace{\frac{Qe_1\lambda^{2N-3}}{32\pi^3}}_{\mathcal J_h(b,\xi)}
+ \dd\lambda\,\dd\cos\theta\,\dd\phi.
+\label{eq:app-jacobian}
+\end{equation}
+Summing branches with $\chi_h$ covers phase space without double counting. Adding and subtracting the projected real measurement gives the NLO correction
+\begin{equation}
+ \Sigma_N^{(1)}[J]=\int\dd\Phi_{N+1}R_{N+1}\Delta J
+ +\int\dd\Phi_N(b)c_{\widehat{M}}(b)J_N(b),
+\label{eq:app-subtraction}
+\end{equation}
+where $c_{\widehat{M}}$ combines the virtual and projected real contributions into a finite density relative to $\dd\Phi_N$. For the pointwise matching below, $\widehat{M}$ in Eq.~\eqref{eq:app-subtraction} must be the projection in Eq.~\eqref{eq:app-map}, with inverse and measure given by Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Direct sampling in $\Phi_{N+1}$ needs no additional Jacobian, but does not permit changing this projection while reusing the contact obtained from Eq.~\eqref{eq:app-pointwise-contact}.
+
+The inverse map allows $c_{\widehat{M}}(b)$ to be determined separately at every resolved $N$-body Born phase-space point $b$. The required radiation input is the tree-level jettiness cumulant above $t$, evaluated at this fixed Born point,
+\begin{equation}
+\begin{aligned}
+ c_{\widehat{M}}(b)&=\lim_{t\to0}\big[\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)
+                  +\mathcal R_{>t}(b)\big],\\
+ \mathcal R_{>t}(b)&=\left.\int\dd\Phi_{N+1}\,R_{N+1}
+                   \Theta(\tau_N-t)\right|_b.
+\end{aligned}
+\label{eq:app-pointwise-contact}
+\end{equation}
+The notation $|_b$ denotes a density relative to $\dd\Phi_N(b)$. Generate the real momenta with $G_h(b,\xi)$, select the branch with $\chi_h=1$, and integrate only the radiation variables with the Jacobian in Eq.~\eqref{eq:app-jacobian}. One then evaluates $\tau_N$ on each generated state and includes its weight when $\tau_N>t$. For the geometric measure in Eq.~\eqref{eq:tau3}, this is simply $\lambda<1-t$ because $\tau_N=1-\lambda$. The Born point $b$ is held fixed throughout. Here $\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)$ is the NLO correction to the EFT cumulant for $\tau_N\le t$, differential in the same Born variables at leading power and including the coefficient of $\delta(\tau_N)$~\cite{Gaunt:2015pea}. Its addition to $\mathcal R_{>t}$ compensates the negative radiation contribution to the below-$t$ cumulant. Equation~\eqref{eq:app-pointwise-contact} then determines $c_{\widehat{M}}(b)$ point by point. This limiting relation fixes the contact convention. Appendix~\ref{app:local-contact} evaluates the same contact by finite four-dimensional integrals, so neither its extraction nor Eq.~\eqref{eq:app-subtraction} requires a small slicing parameter.
+
+
+\subsection{Explicit NLO construction}
+
+
+Set $Q=1$, with momenta expressed in units of $Q$, and use the inverse in Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Its variable $\lambda$ rescales the Born spectators, while $\theta$ and $\phi$ are the polar and azimuthal angles of the two-body decay. Recall that $\chi_h=1$ when $h=(i,j)$ is the pair minimizing $d_{ij}=E_i+E_j-|\mathbf p_i+\mathbf p_j|$, and $\chi_h=0$ otherwise. Define $\delta=1-\lambda$ and $u=1-|\cos\theta|$. The inverse gives $d_{ij}=\delta$ and implies $\chi_h=0$ whenever $u<\delta$. Thus every four-parton phase-space configuration with $\chi_h=1$ can be parametrized, for $\sigma=\pm1$, by
+\begin{equation}
+ \delta=uv,\qquad \cos\theta=\sigma(1-u),\qquad
+ 0<u,v<1.
+\label{eq:contact-nlo-coordinates}
+\end{equation}
+Here $\tau_3(\Phi_4)=d_{ij}=uv$ for $\chi_h=1$.
+
+To verify $\chi_h=0$ for $u<\delta$, use the momenta in Eq.~\eqref{eq:app-inverse-daughters}. Here $e_1=\bar p_1^0$, $k=\lambda e_1$ and $\mathbf n$ is the direction of the Born leg replaced by the pair. If $u<\delta$, the lower-energy daughter $q$ has $E_q=(\delta+ku)/2<\delta$ and $\mathbf q\cdot\mathbf n=[(k+\delta)u-\delta]/2<0$. The spectator momenta sum to $-k\mathbf n$, so at least one spectator $r$ satisfies $\mathbf q\cdot\mathbf p_r>0$. Its pair with $q$ then obeys $d_{qr}=E_q+E_r-|\mathbf q+\mathbf p_r|\le E_q<d_{ij}$. Hence $(i,j)$ cannot minimize $d$, and $\chi_h=0$ there. Equation~\eqref{eq:contact-nlo-coordinates} therefore covers all configurations with $\chi_h=1$.
+
+Include the exact matrix element, radiation measure at fixed $b$ and branch selection in $g$, defined by
+\begin{equation}
+\begin{aligned}
+ R_4\dd\mu_4^b&=\sum_{h,\sigma}
+           \frac{\dd u\,\dd v}{uv}\,\dd\phi\,g_{h,\sigma}(u,v,\phi;b),\\
+ g_{h,\sigma}&=\chi_h\frac{e_1(1-uv)^3u^2v}{32\pi^3}R_4.
+\end{aligned}
+\label{eq:contact-nlo-density}
+\end{equation}
+The branch label $h$ also includes the assignments of the Born momenta to parton labels. Flavour and identical-particle factors are inherited from $R_4$. Use the common average over $\phi+n\pi/2$, $n=0,1,2,3$, in $g$ and its limits. Suppressing the branch and angular arguments, define $g_s(v)=g(0,v)$, $g_c(u)=g(u,0)$ and $g_0=g(0,0)$.
+
+The finite radiation contribution is the two-variable generalization of the second line of Eq.~\eqref{eq:contact-toy-matching}. We subtract the soft and collinear limiting functions $g_s$ and $g_c$ and add back their common value $g_0$, which would otherwise be subtracted twice. Since the resolution variable is $uv$, the boundaries also contribute finite logarithmic terms. The result is
+\begin{equation}
+\begin{aligned}
+ \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
+ &\int_0^1\frac{\dd u\,\dd v}{uv}
+       [g-g_s-g_c+g_0]\\
+ &+\int_0^1\frac{\dd v}{v}\ln v\,[g_s(v)-g_0]\\
+ &+\int_0^1\frac{\dd u}{u}\ln u\,[g_c(u)-g_0]\bigg\}.
+\end{aligned}
+\label{eq:contact-nlo-boundary}
+\end{equation}
+The limiting functions follow from the soft and collinear limits of the tree amplitude. The double difference vanishes with a positive power in each unresolved coordinate; changes of the selected pair are confined to shrinking angular intervals near these limits. These properties make all three integrals finite. Equation~\eqref{eq:contact-nlo-boundary} can therefore be evaluated directly once these limiting functions are supplied.
+
+Equation~\eqref{eq:contact-nlo-boundary} uses the limiting functions $g_s$, $g_c$ and $g_0$, just as Eq.~\eqref{eq:contact-toy-matching} uses $g_0$. To avoid supplying them explicitly, we apply the finite rescaling in Eq.~\eqref{eq:contact-toy-rescaled} to $\mathcal Z_1$ in Eq.~\eqref{eq:contact-mellin}, using $\tau_3(\Phi_4)=uv$ and the density in Eq.~\eqref{eq:contact-nlo-density}. Taking the constant term will then give the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The resulting integral uses only interior values of $g$ and is more readily extended to higher orders, where overlapping limits make explicit soft and collinear limiting functions more involved. Choose $0<\rho<1$, set $L=\ln\rho$, and define $\Delta_u g(u,v)=g(u,v)-g(\rho u,v)$ and $\Delta_v g(u,v)=g(u,v)-g(u,\rho v)$. Applying both differences gives $g(u,v)-g(\rho u,v)-g(u,\rho v)+g(\rho u,\rho v)$. Changing variables in one shifted term gives, at $\operatorname{Re}\zeta>0$,
+\begin{equation}
+\begin{aligned}
+ (1-\rho^{-\zeta})\int_0^1\frac{\dd u}{u}u^\zeta g(u,v)
+ &=\int_0^1\frac{\dd u}{u}u^\zeta\Delta_u g(u,v)\\
+ &\quad-\rho^{-\zeta}\int_\rho^1\frac{\dd u}{u}u^\zeta g(u,v).
+\end{aligned}
+\label{eq:contact-nlo-shift}
+\end{equation}
+This is the general-$\rho$ version of Eq.~\eqref{eq:contact-toy-rescaled}. Applying it in both $u$ and $v$ gives the denominator $(1-\rho^{-\zeta})^2$. Taking its constant term, as in Eq.~\eqref{eq:contact-toy-constant-weights}, now gives the polynomial weight
+\begin{equation}
+\begin{aligned}
+ P_1(\mathcal L)&=[\zeta^0]\frac{e^{\mathcal L\zeta}}{(1-e^{-L\zeta})^2}\\
+       &=\frac{\mathcal L^2}{2L^2}+\frac{\mathcal L}{L}+\frac{5}{12}.
+\end{aligned}
+\label{eq:contact-nlo-polynomial}
+\end{equation}
+Here $\mathcal L$ is the logarithm multiplying $\zeta$ in the numerator. It is $\ln(uv)$ for the double difference; each compensation contributes a factor $\rho^{-\zeta}$ and hence shifts $\mathcal L$ by $-L$. The second line follows from $(1-e^{-L\zeta})^{-2}=1/(L^2\zeta^2)+1/(L\zeta)+5/12+O(\zeta)$. The complete result is
+\begin{equation}
+\begin{aligned}
+ \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
+ &\int_0^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
+       P_1(\ln uv)\,\Delta_u\Delta_v g\\
+ &-\int_\rho^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
+       P_1(\ln uv-L)\,\Delta_v g\\
+ &-\int_0^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
+       P_1(\ln uv-L)\,\Delta_u g\\
+ &+\int_\rho^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
+       P_1(\ln uv-2L)\,g\bigg\}.
+\end{aligned}
+\label{eq:contact-nlo-interior}
+\end{equation}
+The first term cancels the singularities at both $u=0$ and $v=0$ through four interior evaluations. The next two restore the finite intervals left by each rescaling, and the last restores their overlap. All four terms are required. The exact change of variables in Eq.~\eqref{eq:contact-nlo-shift} ensures that this expression gives the same $\mathcal A_1$ as Eq.~\eqref{eq:contact-nlo-boundary}, now using only interior values of $g$. It is the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The remainders that vanish with positive powers of the unresolved coordinates make the differences integrable with the displayed logarithmic weights. The parameter $\rho$ can be chosen freely in $(0,1)$. It changes the finite integral representation, not the contact, and is not a cutoff; the exact compensations restore the full phase space.
+
+To complete the contact, combine this finite radiation integral with the EFT coefficient of $\delta(\tau_3)$. In the same Born-differential normalization, the NLO singular three-jettiness spectrum is
+\begin{equation}
+\begin{aligned}
+ \frac{\dd\Sigma_{3,\mathrm{sing}}^{(1)}}{\dd\tau_3}(b,\tau_3)
+ &=H_1(b)\delta(\tau_3)
+   +a_{1,0}(b)\left[\frac1{\tau_3}\right]_+\\
+ &\quad+a_{1,1}(b)\left[\frac{\ln\tau_3}{\tau_3}\right]_+.
+\end{aligned}
+\label{eq:contact-nlo-eft-spectrum}
+\end{equation}
+The plus distributions use the interval $[0,1]$, as in Eq.~\eqref{eq:contact-eft}. Thus $H_1(b)$ is the coefficient multiplying $\delta(\tau_3)$ in the complete EFT prediction, with the hard, jet and soft contributions combined in this convention. The directly constructed NLO contact is
+\begin{equation}
+ \boxed{c_{\widehat M}(b)=H_1(b)+\mathcal A_1(b),}
+\label{eq:contact-nlo-direct}
+\end{equation}
+where $\mathcal A_1$ is the explicit finite radiation integral in Eq.~\eqref{eq:contact-nlo-boundary}, or the interior expression in Eq.~\eqref{eq:contact-nlo-interior}. Both terms are densities at the same fixed Born point and use the same jettiness definition, scale and normalization.
+
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_READING.md
@@ -0,0 +1,7 @@
+# Reading Alongside the Current Draft
+
+`DRAFT_METHODS.tex` reproduces the current manuscript's general N analytic projection and NLO contact derivation verbatim, without the authors' numerical data. Read `eq:app-map`, `eq:app-inverse`, `eq:app-jacobian`, and `eq:app-subtraction`, followed by `eq:contact-nlo-boundary`, `eq:contact-nlo-eft-spectrum`, and `eq:contact-nlo-direct`.
+
+The latter excerpt still presents the derivation in three-jet notation and retains the alternative finite-rescaling expression. Actual Figure 7 uses N=4, τ4, λ⁵, four-parton Born states, five-parton real states, and the boundary expression with direct analytic limits. Do not copy the three-jet λ³, flavor factors, or three-parton EFT H1; use this task's four-parton hard/jet/soft formulas and normalization. Remaining contextual transitions and cross-references do not extend the task to NNLO contact.
+
+`SPECIFICATION.md` gives the relevant figure description and caption content in full. `DRAFT_REFERENCES.bib` combines the corresponding original references with four-parton virtual and EFT references. Read these directly; no other author files or compilation of the whole paper is needed.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_REFERENCES.bib
@@ -0,0 +1,351 @@
+@article{Banerjee:2018ozf,
+    author = "Banerjee, Pulak and Dhani, Prasanna K. and Ravindran, V.",
+    title = "{Gluon jet function at three loops in QCD}",
+    eprint = "1805.02637",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "IMSc/2018/05/04",
+    doi = "10.1103/PhysRevD.98.094016",
+    journal = "Phys. Rev. D",
+    volume = "98",
+    number = "9",
+    pages = "094016",
+    year = "2018"
+}
+
+@article{Baranowski:2022vcn,
+    author = "Baranowski, Daniel and Behring, Arnd and Melnikov, Kirill and Tancredi, Lorenzo and Wever, Christopher",
+    title = "{Beam functions for N-jettiness at N$^{3}$LO in perturbative QCD}",
+    eprint = "2211.05722",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "TTP22-067, P3H-22-108, TUM-HEP-1429/22, CERN-TH-2022-178, ZU-TH
+  51/22",
+    doi = "10.1007/JHEP02(2023)073",
+    journal = "JHEP",
+    volume = "2023",
+    number = "02",
+    pages = "073",
+    year = "2023"
+}
+
+@article{Bell:2018oqa,
+    author = "Bell, Guido and Rahn, Rudi and Talbert, Jim",
+    title = "{Generic dijet soft functions at two-loop order: correlated emissions}",
+    eprint = "1812.08690",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "DESY-18-209",
+    doi = "10.1007/JHEP07(2019)101",
+    journal = "JHEP",
+    volume = "2019",
+    number = "07",
+    pages = "101",
+    year = "2019"
+}
+
+@article{Bell:2022tmi,
+    author = "Bell, Guido and Brune, Kevin and Das, Goutam and Wald, Marcel",
+    title = "{Automated Calculation of Beam Functions at NNLO}",
+    eprint = "2208.04847",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "SI-HEP-2022-18, P3H-22-085",
+    doi = "10.22323/1.416.0026",
+    journal = "PoS",
+    volume = "LL2022",
+    pages = "026",
+    year = "2022"
+}
+
+@article{Bell:2023yso,
+    author = "Bell, Guido and Dehnadi, Bahman and Mohrmann, Tobias and Rahn, Rudi",
+    title = "{The NNLO soft function for N-jettiness in hadronic collisions}",
+    eprint = "2312.11626",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "SI-HEP-2022-20, P3H-22-065, DESY-23-205",
+    doi = "10.1007/JHEP07(2024)077",
+    journal = "JHEP",
+    volume = "2024",
+    number = "07",
+    pages = "077",
+    year = "2024"
+}
+
+@misc{Bell:2026pou,
+    author = "Bell, Guido and Broggio, Alessandro and Edelmann, Sebastian and Lim, Matthew A. and Rahn, Rudi",
+    title = "{NNLO soft functions for heavy-quark pair production at hadron colliders}",
+    eprint = "2608.09621",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "UWThPh 2026-7, SI-HEP-2026-17, P3H-26-061",
+    month = "8",
+    year = "2026"
+}
+
+@article{Boughezal:2015eha,
+    author = "Boughezal, Radja and Liu, Xiaohui and Petriello, Frank",
+    title = "{$N$-jettiness soft function at next-to-next-to-leading order}",
+    eprint = "1504.02540",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevD.91.094035",
+    journal = "Phys. Rev. D",
+    volume = "91",
+    number = "9",
+    pages = "094035",
+    year = "2015"
+}
+
+@article{Bruser:2018rad,
+    author = {Br{\"u}ser, Robin and Liu, Ze Long and Stahlhofen, Maximilian},
+    title = "{Three-Loop Quark Jet Function}",
+    eprint = "1804.09722",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MITP/18-031, MITP-18-031",
+    doi = "10.1103/PhysRevLett.121.072003",
+    journal = "Phys. Rev. Lett.",
+    volume = "121",
+    number = "7",
+    pages = "072003",
+    year = "2018"
+}
+
+@article{Cacciari:2015jma,
+    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
+    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
+    eprint = "1506.02660",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevLett.115.082002",
+    journal = "Phys. Rev. Lett.",
+    volume = "115",
+    number = "8",
+    pages = "082002",
+    year = "2015",
+    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
+}
+
+@article{Campbell:2024hjq,
+    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
+    title = "{Projection-to-Born-improved subtractions at NNLO}",
+    eprint = "2408.05265",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
+    doi = "10.1007/JHEP05(2025)172",
+    journal = "JHEP",
+    volume = "05",
+    pages = "172",
+    year = "2025"
+}
+
+@article{Ebert:2019zkb,
+    author = "Ebert, Markus A. and Tackmann, Frank J.",
+    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
+    eprint = "1911.08486",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
+    doi = "10.1007/JHEP03(2020)158",
+    journal = "JHEP",
+    volume = "03",
+    pages = "158",
+    year = "2020"
+}
+
+@article{Ebert:2020qef,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{TMD fragmentation functions at N$^{3}$LO}",
+    eprint = "2012.07853",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP 5261, SLAC-PUB-17577, MPP-2020-220",
+    doi = "10.1007/JHEP07(2021)121",
+    journal = "JHEP",
+    volume = "2021",
+    number = "07",
+    pages = "121",
+    year = "2021"
+}
+
+@article{Ebert:2020unb,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{$N$-jettiness beam functions at N$^{3}$LO}",
+    eprint = "2006.03056",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP 5208",
+    doi = "10.1007/JHEP09(2020)143",
+    journal = "JHEP",
+    volume = "2020",
+    number = "09",
+    pages = "143",
+    year = "2020"
+}
+
+@article{Ebert:2020yqt,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{Transverse momentum dependent PDFs at N$^3$LO}",
+    eprint = "2006.05329",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP/5209, SLAC-PUB-17535",
+    doi = "10.1007/JHEP09(2020)146",
+    journal = "JHEP",
+    volume = "2020",
+    number = "09",
+    pages = "146",
+    year = "2020"
+}
+
+@article{Gaunt:2015pea,
+    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
+    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
+    eprint = "1505.04794",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1007/JHEP09(2015)058",
+    journal = "JHEP",
+    volume = "2015",
+    number = "09",
+    pages = "058",
+    year = "2015"
+}
+
+@article{Gehrmann-DeRidder:2014hxk,
+    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
+    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
+    eprint = "1402.4140",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1016/j.cpc.2014.07.024",
+    journal = "Comput. Phys. Commun.",
+    volume = "185",
+    pages = "3331",
+    year = "2014"
+}
+
+@article{JADE:1986kta,
+    author = "Bartel, W. and others",
+    collaboration = "JADE",
+    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
+    reportNumber = "DESY-86-086",
+    doi = "10.1007/BF01410449",
+    journal = "Z. Phys. C",
+    volume = "33",
+    pages = "23",
+    year = "1986"
+}
+
+@article{Jouttenus:2011wh,
+    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
+    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
+    eprint = "1102.4344",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevD.83.114030",
+    journal = "Phys. Rev. D",
+    volume = "83",
+    pages = "114030",
+    year = "2011"
+}
+
+@article{Luo:2019szz,
+    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
+    title = "{Quark Transverse Parton Distribution at the Next-to-Next-to-Next-to-Leading Order}",
+    eprint = "1912.05778",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevLett.124.092001",
+    journal = "Phys. Rev. Lett.",
+    volume = "124",
+    number = "9",
+    pages = "092001",
+    year = "2020"
+}
+
+@article{Luo:2020epw,
+    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
+    title = "{Unpolarized quark and gluon TMD PDFs and FFs at N$^{3}$LO}",
+    eprint = "2012.03256",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1007/JHEP06(2021)115",
+    journal = "JHEP",
+    volume = "2021",
+    number = "06",
+    pages = "115",
+    year = "2021"
+}
+
+@article{Stewart:2010tn,
+    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
+    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
+    eprint = "1004.2489",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP-4139",
+    doi = "10.1103/PhysRevLett.105.092002",
+    journal = "Phys. Rev. Lett.",
+    volume = "105",
+    pages = "092002",
+    year = "2010"
+}
+
+@article{Becher:2006qw,
+    author = "Becher, Thomas and Neubert, Matthias",
+    title = "{Toward a NNLO calculation of the anti-B ---{\ensuremath{>}} X(s) gamma decay rate with a cut on photon energy. II. Two-loop result for the jet function}",
+    eprint = "hep-ph/0603140",
+    archivePrefix = "arXiv",
+    reportNumber = "CLNS-06-1954, FERMILAB-PUB-06-057-T",
+    doi = "10.1016/j.physletb.2006.04.046",
+    journal = "Phys. Lett. B",
+    volume = "637",
+    pages = "251--259",
+    year = "2006"
+}
+
+
+@article{Becher:2010pd,
+    author = "Becher, Thomas and Bell, Guido",
+    title = "{The gluon jet function at two-loop order}",
+    eprint = "1008.1936",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1016/j.physletb.2010.11.036",
+    journal = "Phys. Lett. B",
+    volume = "695",
+    pages = "252--258",
+    year = "2011"
+}
+
+
+@article{Campbell:1997tv,
+    author = "Campbell, John M. and Glover, E. W. Nigel and Miller, D. J.",
+    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} q anti-q g g}",
+    eprint = "hep-ph/9706297",
+    archivePrefix = "arXiv",
+    reportNumber = "DTP-97-44, RAL-TR-97-027",
+    doi = "10.1016/S0370-2693(97)00909-X",
+    journal = "Phys. Lett. B",
+    volume = "409",
+    pages = "503--508",
+    year = "1997"
+}
+
+
+@article{Glover:1996eh,
+    author = "Glover, E. W. Nigel and Miller, D. J.",
+    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} Q anti-Q q anti-q}",
+    eprint = "hep-ph/9609474",
+    archivePrefix = "arXiv",
+    reportNumber = "DTP-96-66",
+    doi = "10.1016/S0370-2693(97)00113-5",
+    journal = "Phys. Lett. B",
+    volume = "396",
+    pages = "257--263",
+    year = "1997"
+}
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/EERAD3_NOTES.md
@@ -0,0 +1,77 @@
+# Pitfalls Encountered in EERAD3 Interfaces
+
+These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.
+
+## C1. A real event failing a physical cut does not imply zero native subtraction
+
+The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.
+
+Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is
+
+```text
+∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
+```
+
+`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.
+
+| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
+|---|---|---|---|
+| 0 | 1 | 0 | Retain `−S_a*h3` |
+| 1 | 0 | Retain `R4*h4` | 0 |
+| 1 | 1 | Retain | Retain, with separate measurements |
+| 0 | 0 | 0 | 0 |
+
+The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.
+
+**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.
+
+When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.
+
+This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.
+
+## C2. Histogram npar may label the channel
+
+After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.
+
+Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.
+
+```text
+on_ecuts(actual_npar, current_momenta):
+    cache = requested_measurement(current_momenta, actual_npar)
+    # Keep driver access to required counterevents; see C1.
+    # Apply this state's physics selection through cache/weight only.
+
+on_histogram(native_weight, parent_channel_label):
+    accumulate(native_weight_with_known_optimization_factor_removed * cache)
+```
+
+These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.
+
+## C3. A native output named R is not necessarily a bare tree matrix element
+
+The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.
+
+For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.
+
+**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.
+
+## C4. Successful linkage and finite return values do not establish a correct interface
+
+The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.
+
+Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.
+
+## C5. Effective run parameters and output precision have affected physics conclusions
+
+- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
+- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
+- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
+- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
+- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
+- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.
+
+## C6. Correlated copies and recomputation do not increase the independent sample count
+
+Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.
+
+Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/ENVIRONMENT.md
@@ -0,0 +1,11 @@
+# Environment and Public Inputs
+
+First check `eerad3` and `eerad3hist` on PATH and read the actual version, logs, and installation instructions. If available, `eerad3-config` can help locate the installation; its absence does not imply that EERAD3 is uninstalled. The baseline checked for this task is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`, not a statement about the latest release.
+
+If source is missing, obtain it from the [official release repository](https://gitlab.com/eerad-team/releases) and build in a separate directory on the recipient's machine, without overwriting an existing installation. Save the commit, source checksums, compiler options, source diffs, and physics settings actually read. The public version must provide complete four-jet NLO input. Pointwise kernels generally need a custom bridge; do not assume a general Python/C API.
+
+Use a Fortran compiler, Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath. If arbitrary-precision kernels use C++/GMP, record their versions and precision settings. A CPU is sufficient; Python and Fortran on different architectures can communicate through a text-based process interface. Run a small supplied example before checking this package's interfaces. Production code needs complete-batch checkpoints and precision retries at the same point.
+
+Use massless, pure-photon e+e− with nf=5, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q; Q=1 is convenient. Explicit four-momenta use `(E,px,py,pz)`, whereas native arrays commonly use `(px,py,pz,E)`. Set sij=2pi·pj/Q² with metric (+,−,−,−). This figure shows the a³ NLO coefficient, a=αs/(2π), normalized to the two-parton Born total cross section σ0; do not multiply by αs for plotting.
+
+For this figure JADE/E uses `(pi+pj)^2/Q²` after every recombination, including recombined jet masses. Do not import angular-distance shorthand written for other figures' implementations. See `SPECIFICATION.md` for measurements, normalization, and statistics. The general state-by-state and precision checks in `EERAD3_NOTES.md` still apply; its special three-parton raw-virtual conversions do not apply to this task.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/FORMULA_FILES.md
@@ -0,0 +1,14 @@
+# Purpose of the Formula Source Files
+
+These six files are copied verbatim from the algebraic parts of the actual four-jet implementation. They are identical in both language packages and read no old samples, models, or histograms.
+
+- `geometry.py` supplies RAMBO, invariants, the 5→4 projection and inverse, JADE/E, and BT measurements.
+- `contact.f90` supplies exact g, color-correlated Born terms, soft/collinear limits, and complete A1. Select method=1 for Figure 7.
+- `bridge.f90` specifies the public EERAD3 raw tree/virtual interface and must be linked to the recipient's public-source copy.
+- `hard.py` supplies the raw-virtual timelike conversion, four-quark finite term, and color coefficients.
+- `soft.py` supplies the complete four-axis soft geometric finite terms.
+- `scet.py` combines hard, jet, and soft terms, performs the 24-label average, and returns H, a10, a11. `native_K` is reference output only and does not enter H.
+
+These files specify algebra and interfaces; they are not a built production program. The recipient implements source extraction/build, a Python native wrapper, arbitrary-precision kernels, sampling, reference callbacks, checkpoints, statistics, and plotting. The default double-precision files do not certify accuracy in deep limits; implement same-point precision promotion as described in the notes. `canonical_born` in `contact.f90` removes off-shell residuals from input rounding. Use the same canonicalized Born state on other paths and check the size of this rounding adjustment rather than silently comparing different geometries.
+
+Public references are in `DRAFT_REFERENCES.bib`, including hep-ph/9706297 and hep-ph/9609474 for the hard contribution, hep-ph/0603140 and 1008.1936 for jets, and 1102.4344 for the soft function. Read the actual formulas and conventions before checking the current public implementation.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/NATIVE_INTERFACE.md
@@ -0,0 +1,28 @@
+# Public EERAD3 Four-Jet Interfaces
+
+## 1. Working Copy and Call Chain
+
+Inspect `src/Zqq/sigZQ.f`, `treeZQ.f`, `virtZQ.f`, and `src/core/ants.f`, `kinematics.f`, `eerad3lib.f` in EERAD3 2.0.0. Locate actual equivalent routines if the version differs. Either build the full source or recursively extract scalar dependencies starting from `sig4ZQ` and `sig5ZQ`; the reference additionally needs complete `sig4ZQs`, momentum maps, and callbacks. Preserve all dependencies, the original license, source hashes, and changes.
+
+Check the LNF correction `7**s12`→`7*s12` and generate double, quadruple, and arbitrary-precision kernels from the corrected copy. Handle types, COMMON blocks, constants, return types, special functions, and intermediate variables together; replacing real declarations alone is insufficient. The compiler must support the selected kind; record fixed/free source line-length settings.
+
+## 2. Raw Tree/Virtual Bridge
+
+`bridge.f90` is the complete interface template for the baseline scalar adapter. Initialize `as=2π,ca=cn=3,cflo=cf=4/3,tr=2.5` (tr=TF*nf), `iproc=1,nloop=-1,icol=0,njets=4,ichan=0`, and `ymin=y0=0`. Each input line contains mode and 10 invariants. For four partons the first six are `(12,13,14,23,24,34)`, with the remainder zero; for five partons use lexicographic pairs.
+
+Mode=5 returns labelled `sig5ZQ`. Mode=4 first calls setup with four-parton invariants and returns 24 scalar values. The first six are A, B, T, Q, C, C2; values 7–23 are raw finite functions in the explicit order given by the template; value 24 is native finite `sig4ZQ`, for reference/diagnostics only. `hard.py` consumes this vector using Python zero-based indices. The Python wrapper `native.evaluate(s,4)` must preserve every value and check its ordering.
+
+The empty `bino` and `distrib(w)=1` at the end of the template apply only to the amplitude-only bridge, not the antenna reference. Method=1 in `contact.f90` constructs g and its analytic limits from public tree functions. Input b(4,4) in Fortran column order, followed by u, v, phi, rho, h, sgn, method. One example branch is h=4 for (1,5), sgn=+1, with rho=0.1 (unused by this method). Output is w(10) followed by events(4,5,4). w1 is a1; w2 is the averaged real weight; w3–w6 are g/(uv)/4 for the four angles; w7–w10 are gs,gc,g0,g. Each column of b and events is `(E,px,py,pz)`; respect Fortran column order when parsing.
+
+## 3. Antenna Reference
+
+The interface returns `R5(p5)`, all signed callback weights with their mapped p4, and `K4(b)`. Native subtraction callbacks already have a negative sign; at each angle add `R5*J5 + sum(callback_weight*J4_mapped)`, and add K4*J4 on the Born state. Average all 120 five-parton labels and all 24 four-parton labels; combine repeated terms for the same map only after restoring common physical labels. Check that the callback sum equals the negative native scalar subtraction. Keep cuts separate for each state; do not infer individual mapped measurements from the total return value of `sig4ZQs`.
+
+```text
+angle_factor = (5/12)*e*(1-u*v)^5*u*(6*x*y^2)/4
+reference_radiation = sum_angles angle_factor *
+    (mean_120(R_native*J5 + sum(signed_callback*J4_mapped))) * chi
+reference_finite = mean_24(K_native(b))*J4/12
+```
+
+Set hidden phase-space cuts to zero and apply the external strict y34 cut separately to every state. Sum all angles and counterevents within one draw before estimating errors. Compare wrapper/native output at the same point, label averages, color decomposition, and unresolved limits. If counterterm cancellation fails, increase precision at the same point and recheck without dropping terms.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PITFALLS.md
@@ -0,0 +1,39 @@
+# Reproduction Notes for Figure 7
+
+These lessons affected results in the actual four-jet implementation and repairs. Generate your own check points; the authors' failure samples are not required.
+
+## 4J-1. Raw Virtual Is Not Complete Finite K4
+
+Construct the P2B hard contribution from raw Lhat and the original paper's pole convention. The four-quark term `(31*Nc−10*nf)/9*B4q` sits outside the fuc wrappers in native sig4ZQ and was omitted in the initial assembly. Include it exactly once; do not confuse the qqgg P1234 and four-quark P34 single-pole logarithms. Check color conservation, an independent pole conversion, and agreement of the nf² virtual coefficient with the native finite result; this channel has no five-parton real counterpart. Vary nf only as an algebraic diagnostic; the figure uses nf=5.
+
+## 4J-2. Apply the LNF Multiplication Correction on Both Sides
+
+Both the hard input and antenna reference for this figure use `7*s12`, not `7**s12`. Check the actual call chain and every generated precision version. Modify only the corresponding monomial in a public-source copy and save the diff; do not change an already corrected version again. Agreement with another subtraction scheme using the same old amplitude cannot test this error. Consult the [original qqgg one-loop paper](https://arxiv.org/abs/hep-ph/9706297), the actual source expression, exchange and homogeneity identities, and single-collinear limits.
+
+## 4J-3. Competing Regions in the Four-Axis Soft Function
+
+For each ordered dipole, both remaining directions compete. Multiplying the three-axis result by a number, or adding each direction's non-hemisphere region separately, misses intersections or double counts. Use all quadratic roots and interval selections in `soft.py`; compare with direct radial numerical integration and the reduction to three directions. Check finite quadrature errors separately from Monte Carlo errors.
+
+## 4J-4. Assess Precision on the Complete Weight
+
+Deep soft-collinear contact differences produced spurious large weights in double precision; quadruple precision can also be insufficient. Promote geometry, invariants, literal constants, special functions, and the final cancellation together, comparing the same input at higher precision, for example 90 and 120 digits. Nearly planar four-parton virtual Gram cancellations also need stable formulas or arbitrary-precision reevaluation; agreement at ordinary points is insufficient. Do not clip, skip points, impose a hidden resolution cut, or merely cast existing double values to higher precision.
+
+## 4J-5. Rescue Native Callback Check Failures at the Same Point
+
+The actual reference calculation encountered a sum/sign checksum failure caused by cancellation among signed counterterm callbacks. Quadruple precision at the same point passed the original strict check; the complete physical weight at that point was exactly zero because of event selection. Save the input, recompute every azimuth and mapped measurement, retain that zero draw in the sample count, and resume exactly. Do not relax the checksum, delete the draw, or interpret an old process's historical exit code as a continuing failure after recovery.
+
+## 4J-6. Born Cuts, Branch Selection, and Zero Weights
+
+Retain radiation with J4=0 and J5≠0. A branch with χ=0 returns zero but remains in the sampling denominator. P2B may skip matrix-element evaluation and record an exact zero only when the Born measurement and every selected real-angle measurement vanish. Do not transfer this shortcut directly to the antenna reference, since each native mapped state has its own cut. JADE/E must retain recombined masses; do not replace a massive jet's |p| with E.
+
+## 4J-7. Do Not Reuse Three-Jet Normalization Factors
+
+Use λ⁵, 20 inverse branches, 24/120 labels, and native/12 normalization consistently. The uniform parent choice is already an average, with no extra factor four. Retain both finite logarithmic boundary integrals in A1. The early u=x², v=y² proposal had poorer variance for broadening bin migration; production uses u=x², v=y³ with the full radiation/contact weight multiplied by 6xy². Any proposal change must update every relevant Jacobian without changing the integration domain.
+
+## 4J-8. Shared Samples, Partial Batches, and Plotting
+
+The current figure compares complete means with unequal batch counts. Do not replace the full 347-batch P2B mean by its common 279-batch mean while retaining the original error. Handle the shared prefix and independent extension as in `SPECIFICATION.md`. Combine all components within each draw and use only complete independent batches for errors. Restore exact coordinates and accumulated sums from checkpoints, without replaying or losing completed draws. Error bands must follow the actual unequal bin edges, and the legend must not obscure data.
+
+## 4J-9. The Zero Point in an Optional τ4 Check
+
+If adding this diagnostic, τ4 is zero for the four-parton Born state and every mapped four-parton state, so the first bin must include δ(τ4). Both sides use the same five-parton tree at positive τ4; agreement at shared points checks only interfaces and measurements. Compare the complete first bin or cumulant, rather than requiring the isolated P2B contact to equal native K4. The first positive histogram edge is not a slicing cut; the EFT cumulant is only a leading-power prediction at small τ4. This diagnostic adds no panel to Figure 7.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PROMPT.md
@@ -0,0 +1,15 @@
+# Prompt to Send Directly to an AI Agent
+
+Independently reproduce current Figure 7, the analytic local subtraction for four-jet NLO, using this folder and public software, and compare it with the EERAD3 antenna reference. Read `ENVIRONMENT.md`, `EERAD3_NOTES.md`, `PITFALLS.md`, `SPECIFICATION.md`, `NATIVE_INTERFACE.md`, `FORMULA_FILES.md`, and `PSEUDOCODE.md` in that order. Use `DRAFT_READING.md`, `DRAFT_METHODS.tex`, and the references to learn the derivations.
+
+First check whether EERAD3 is already installed and record its version before deciding whether to download and build public source. Make all changes in a separate working copy. Check `7**s12` in LNF; both the hard input and antenna reference for this figure use `7*s12`. Do not reapply the change to an already corrected version.
+
+The figure shows the coefficient C4 of a³ after normalization to σ0, with a=αs/(2π), not LO+NLO. Apply strict JADE/E y34>0.04 and plot total broadening and the leading and second-leading jet energies after exclusive four-jet recombination. Evaluate cuts separately on the real state, the P2B Born state, and every native mapped state.
+
+Use the analytic 5→4 projection, its inverse at fixed four-parton Born momenta, and the finite integral A1 obtained by directly subtracting analytic soft and collinear limits. The contact is the complete EFT δ(τ4) coefficient Hδ plus A1, with no contact fit or small slicing parameter. Assemble Hδ from the raw-virtual hard contribution, jet terms, and the complete four-axis soft finite terms. The original study used an LLM for this EFT assembly; implement and check the formulas afresh rather than using the authors' computed results.
+
+Do not construct the P2B contact from native K4 or integrated antenna terms; these enter only the independently organized EERAD3 reference. Both sides share EERAD3 amplitudes, so the comparison tests different subtraction organizations and cannot exclude a shared amplitude-input error.
+
+Handle the four-quark vacuum-polarization finite term, timelike pole conversion, both competing soft directions, full label averaging and normalization, radiation outside the Born cut, precision rescue in deep limits and nearly planar virtual configurations, and shared-sample covariance with unequal batch counts. Complete small pointwise checks before choosing a production budget for the recipient's resources; the original runtime is not promised.
+
+Regenerate all samples, references, histograms, and sampling state. Deliver rerunnable source, public-source diffs, environment and seed records, complete batch means and covariance, PDF/PNG figures, and a report. Claim agreement only when supported by the errors, without tuning, discarding points, or selecting a favorable batch prefix.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PSEUDOCODE.md
@@ -0,0 +1,64 @@
+# Figure 7 Pseudocode
+
+Use the unified normalization in `SPECIFICATION.md`. The recipient must implement the abbreviated functions; the native callback reference cannot use an empty histogram hook.
+
+```text
+inspect_existing_EERAD3_version_then_prepare_public_source_copy()
+read_EERAD3_NOTES_and_PITFALLS()
+require_corrected_LNF_7_times_s12_for_hard_and_reference_in_all_precision_modes()
+build_raw_amplitude_and_native_antenna_interfaces_with_recorded_source_diffs()
+implement_exact_5_to_4_inverse_and_all_measurements()
+implement_Hdelta_from_raw_virtual_poles_fourquark_bubble_jets_and_fouraxis_soft()
+implement_analytic_gs_gc_g0_and_complete_A1()  # contact.f90 method=1
+check_roundtrips_LIPS_volumes_label_factors_color_conservation_and_EFT_logs()
+check_Born_fail_real_pass_and_each_native_mapped_state_cut()
+check_deep_contact_and_near_planar_virtual_at_increasing_precision()
+check_native_callback_sum_sign_and_same_point_precision_retry()
+choose_new_seed_and_production_budget_before_sampling()
+
+function p2b_draw(x[21]):
+    b = uniform_labelled_RAMBO4(x[0:16])
+    parent = floor(4*x[19]); move_parent_to_first_slot(b)
+    b = consistently_canonicalize_Born_at_sufficient_precision(b)
+    u=x[16]^2; v=x[17]^3; jac=6*x[16]*x[17]^2; phi=2*pi*x[18]
+    J4 = complete_bin_indicators_with_strict_y34_cut(b)
+    events = inverse_at_four_angles(b,u,v,phi,pair=(1,5),sign=+1)
+    if J4==0 and all(selected_real_measurements_are_zero(events)):
+        return zeros_retained_in_sample_count()
+    # Rescues replay the same full input; all returned weights include
+    # Born volume, 20 branches, 120 labels, and the four-angle average.
+    if J4!=0:
+        a1, real_weights[4], events = precise_contact_method1(b,u,v,phi)
+    else:
+        a1=0; real_weights[4], events = precise_real_only_method3(b,u,v,phi)
+    F = accurate_sum(real_weights[k]*(J5(events[k])-J4) for k=0..3)*jac
+    if J4!=0:
+        Hhard,Hjet,Hsoft = symmetrized_EFT_native(b,soft_phi=2*pi*x[20]-pi)
+        contact = (a1*jac+(Hhard+Hjet+Hsoft)/12)*J4
+    else: contact=0
+    total=accurate_sum(F,contact)
+    check_each_observable_sum_including_flow_bins_equals_inclusive(total)
+    return total_and_components_as_one_joint_vector()
+
+function antenna_draw(same_x_or_independent_x):
+    generate_same_Born_parent_inverse_angles_and_jacobian_convention()
+    radiation=0
+    for selected_angle:
+        R, signed_callbacks, mapped_states = native_reference_with_120_label_average()
+        check_callback_sum_against_native_scalar_or_retry_full_input_at_higher_precision()
+        radiation += angle_factor * accurate_sum(R*J5,
+                           signed_callbacks[j]*J4(mapped_states[j]) for all j)
+    finite = mean_24(corrected_native_K4(b))*J4(b)/12
+    return accurate_sum(radiation,finite)
+
+for independent_scrambled_Sobol_batch_with_512_open_points:
+    for each_draw:
+        evaluate_complete_P2B_and_if_scheduled_reference()
+        preserve_same_point_failure_and_checkpoint_without_dropping_draws()
+    save_complete_batch_means_and_joint_covariance_inputs()
+    update_full_means_errors_and_unequal_count_common_sample_difference_variance()
+    draw_Figure7_from_new_bin_integrals_divided_by_bin_width()
+    save_partial_batch_only_for_exact_resume_if_interrupted()
+
+report_source_identity_checks_precision_errors_covariance_and_actual_agreement()
+```
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/READ_ME_FIRST.txt
@@ -0,0 +1,3 @@
+This folder independently reproduces current Figure 7 (four-jet NLO local subtraction).
+Send PROMPT.md to the agent and provide the complete folder.
+The formula source files are neither old data nor a ready-to-run production program. The recipient must inspect public EERAD3, build the interfaces, and generate fresh samples.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/SPECIFICATION.md
@@ -0,0 +1,73 @@
+# Detailed Definition of Figure 7
+
+## 1. Observables and Display
+
+σ[J]/σ0=a² B4[J]+a³ C4[J]+O(a⁴). Plot only dC4/dO. For five partons, first perform exclusive JADE/E 5→4 clustering with four-vector addition; the minimum pair mass of the remaining four jets gives y34. Require strict y34>0.04, allowing inclusive ≥4 jets. E1/Q and E2/Q are the ordered energies of these four jets. Compute BT on the original massless partons using the exact thrust axis, BT=Σ|pi×nT|/(2Q), with Evis=Q.
+
+```text
+BT = [0,.05,.075,.1,.125,.15,.175,.2,.225,.25,.3,.4,.5]
+E1/Q = [0,.25,.275,.3,.325,.35,.375,.4,.45,.5,.6,1]
+E2/Q = [0,.125,.15,.175,.2,.225,.25,.275,.3,.35,.4,.5]
+```
+
+Use left-closed, right-open bins, with the upper endpoint in overflow, and save underflow separately. Accumulate bin integrals before dividing by bin width. For each observable, the sum over every bin, including underflow and overflow, must equal the same inclusive coefficient.
+
+Use three columns and two rows, ordered Total broadening, Leading jet, Second-leading jet. Set 7.05×4.05 inches and serif/STIX fonts. The upper panels have blue `#276599` stairs and one-standard-error bands, with black open reference markers and error bars; lower panels show (P2B−reference)/σΔ with a grey ±2 region. Place the legend at the upper right of the middle Leading jet panel; do not show an F/H/A decomposition. Bands must follow the actual bin edges, not a center-based step-mid approximation for unequal bins.
+
+## 2. Projection, Measure, and Absolute Normalization
+
+The supplied `geometry.py` defines the minimum energy-deficit projection, inverse map, and measurements. At fixed four-parton Born b, select parent b1=(e,e n) and define δ=uv, λ=1−δ, cosθ=±(1−u). After selection by the minimum-deficit pair indicator χ, τ4=δ. Use the draft's general N inverse and Jacobian with N=4, hence the power of λ is 5.
+
+```text
+dPhi5 = dPhi4 * e*lambda^5/(32*pi^3) * ddelta*dcos(theta)*dphi
+volume(Phi4) = 1/(24576*pi^5)
+B4,V4 in LIPS units = 2048*pi^5 * native_value
+R5 in LIPS units = 8192*pi^7 * native_sig5
+```
+
+Average all 24 Born labels and all 120 five-parton labels. There are 20 inverse branches, from 10 pairs × 2 signs of cosθ; with full label averaging, one branch times 20 is sufficient. Uniform selection among the four Born parents is an average, with no extra factor 4. Average all corresponding weights over φ+kπ/2 for k=0,1,2,3.
+
+The following g already includes the uniform labelled Born volume, 20 branches, and uniform φ measure. The corresponding Hδ and Born weights are the 24-label-averaged native values divided by 12. Do not multiply again by the phase-space volume, 20, 2π, or a factorial.
+
+```text
+g = (5/12)*e*(1-u*v)^5*u^2*v*mean_120(sig5ZQ)*chi
+gs(v)=g(0,v), gc(u)=g(u,0), g0=g(0,0)
+a1 = (g-gs-gc+g0)/(u*v) + log(v)*(gs-g0)/v + log(u)*(gc-g0)/u
+A1 = integral_0^1 du dv a1
+contact = Hdelta + A1
+C4[J] = integral dPhi5 R5*(J5-J4(M(p5))) + integral dPhi4 contact*J4
+```
+
+The last two lines are Born-differential formulas, with Hδ and A1 in the same measure; in the implementation, jointly sample using g with the Born volume included and Hδ_native/12 as specified above. Method=1 in `contact.f90` supplies the analytic limits actually used, without small-ε approximations to the boundaries. The finite-rescaling methods 0/2 and real-only method 3 are not the contact algorithm for this figure.
+
+## 3. EFT δ(τ4) Coefficient
+
+Hδ=Hhard+Hjet+Hsoft, with plus distributions on [0,1] and μ=Q. `hard.py`, `scet.py`, and `soft.py` give the actual algebra. Restore finite terms from the raw Lhat poles in the timelike convention and include the four-quark vacuum-polarization finite term once. Do not use native finite K4 as Hhard and then add jet/soft terms.
+
+```text
+pole finite term = d2_ij*(log(sij)^2/2 - 7*pi^2/12) - d1_ij*log(sij)
+DeltaV_4q = (31*Nc - 10*nf)/9 * B_4q
+sum_(j!=i) Cij = -Ci*B
+a11 = -2*sum_i Ci*B
+a10 = -sum_i gamma_i*B + 2*sum_i Ci*B*log(2*Ei/Q)
+      -4*sum_(i<j) Cij*log((1-ni.nj)/2)
+```
+
+The relevant qqgg single poles multiply P1234, whose logarithm vanishes at μ=Q; the four-quark P34 logarithm generally does not. The labelled tree interference C is not interchangeable with the already averaged C in the native expression. For every soft dipole, compare both other directions simultaneously; intersect the competing regions or take their minimum, without adding overlapping regions. Integrate the radial coordinate analytically. In production, sample the remaining soft azimuth uniformly on [−π,π], including its error in batch covariance. Fixed-Born checks may instead use deterministic quadrature at increasing order.
+
+## 4. Sampling, Reference, and Errors
+
+Use 21-dimensional independently scrambled Sobol batches. The first 16 coordinates generate the RAMBO Born state, followed by x, y, radiation φ/(2π), the uniform parent choice, and the soft azimuth. Actual production uses u=x², v=y³; multiply the complete radiation and A1 weights by 6xy², but not the Born EFT weight. Open coordinates cover full phase space without a jettiness cutoff. A 52-bit Sobol design shifted by 2^−53 avoids exact endpoints.
+
+For P2B, combine J5−J4 with their common real weight at each angle, then add A1 and EFT from the same draw. Estimate the covariance from complete prediction batch means; do not add the errors of these correlated components independently. The reference uses the complete native real contribution, every mapped counterevent, and finite K4, with measurements evaluated separately.
+
+The current figure uses 347 P2B batches and 279 reference batches, each of 512 points; the first 279 batches share coordinates, and the extra 68 P2B batches are independent. These sizes are only budget references. New samples may differ, but record whether they are shared. Add variances for an independent reference; for unequal batch counts with a shared prefix, use the following variance of the mean difference. A and B are complete batch means; var can be replaced by the full covariance.
+
+```text
+na=len(A); nb=len(B); m=min(na,nb)
+Vdelta=m*var(A[:m]/na-B[:m]/nb, ddof=1)
+if na>m: Vdelta+=(na-m)*var(A[m:], ddof=1)/na^2
+if nb>m: Vdelta+=(nb-m)*var(B[m:], ddof=1)/nb^2
+```
+
+If an independent group has fewer than two batches, do not report an error estimated from that group; complete more batches or use a justified statistical plan chosen in advance. Only complete batches enter statistics; save partial batches for exact continuation. Report error assessment, successful checks, and achieved production precision separately.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/bridge.f90
@@ -0,0 +1,64 @@
+program kernel
+implicit none
+real(8)::y5(5,5),y4(4,4),as,ca,cflo,cf,tr,cn,ymin,y0,ss(10),out(24)
+real(8)::sig4zq,sig5zq,a40,a40tilde,b40,c40
+real(8)::fla34,flb34,fla,flb,flc,flnf,fua12,fub12,fuc12,fua14,fub14,fuc14
+integer::iproc,nloop,icol,njets,ichan,n1,n2,n3,n4,mode,ios,i,j,k
+logical::plot
+common/yij5/y5
+common/yij4/y4
+common/qcd/as,ca,cflo,cf,tr,cn
+common/tcuts/ymin,y0
+common/inphys/iproc,nloop,icol,njets,ichan
+common/ps/n1,n2,n3,n4
+common/plots/plot
+as=2d0*acos(-1d0);ca=3d0;cn=3d0;cflo=4d0/3d0;cf=cflo;tr=2.5d0
+iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0d0;y0=0d0
+do
+ read(*,*,iostat=ios)mode,ss
+ if(ios<0)exit
+ if(ios/=0)error stop 'bad scalar input'
+ tr=2.5d0
+ if(mode==64)then
+  tr=ss(10)/2d0;mode=4
+ endif
+ if(mode==5)then
+  y5=0;k=0
+  do i=1,4;do j=i+1,5;k=k+1;y5(i,j)=ss(k);y5(j,i)=ss(k);enddo;enddo
+  write(*,'(ES46.35E4)')sig5zq(1,2,3,4,5,1d0,1d0)
+ else
+  y4=0;k=0
+  do i=1,3;do j=i+1,4;k=k+1;y4(i,j)=ss(k);y4(j,i)=ss(k);enddo;enddo
+  out=0
+  out(1)=a40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(2)=a40(ss(1),ss(3),ss(2),ss(5),ss(4),ss(6))
+  out(3)=a40tilde(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(4)=b40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(5)=c40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(6)=c40(ss(6),ss(5),ss(4),ss(3),ss(2),ss(1))
+  if(mode==4)then
+   call setup(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+   out(7)=fla34(n1,n2,n3,n4);out(8)=fla34(n1,n2,n4,n3)
+   out(9)=flb34(n1,n2,n3,n4);out(10)=flb34(n1,n2,n4,n3)
+   out(11)=fla(n1,n2,n3,n4);out(12)=flb(n1,n2,n3,n4)
+   out(13)=flc(n1,n2,n3,n4);out(14)=flnf(n1,n2,n3,n4)
+   out(15)=fua12(n1,n2,n3,n4);out(16)=fub12(n1,n2,n3,n4);out(17)=fuc12(n1,n2,n3,n4)
+   out(18)=fua12(n2,n1,n3,n4);out(19)=fub12(n2,n1,n3,n4);out(20)=fuc12(n2,n1,n3,n4)
+   out(21)=fua14(n1,n2,n3,n4);out(22)=fub14(n1,n2,n3,n4);out(23)=fuc14(n1,n2,n3,n4)
+   out(24)=sig4zq(1,2,3,4,1d0,1d0)
+  endif
+  write(*,'(*(ES46.35E4,1X))')out
+ endif
+ flush(6)
+enddo
+end program
+subroutine bino(i,w,n)
+implicit none
+integer::i,n
+real(8)::w
+end subroutine
+subroutine distrib(w)
+implicit none
+real(8)::w
+w=1d0
+end subroutine
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/contact.f90
@@ -0,0 +1,230 @@
+module radiation
+implicit none
+integer,parameter::rk=8
+real(rk),parameter::pi=acos(-1._rk)
+integer,parameter::pairs(2,10)=reshape([1,2,1,3,1,4,1,5,2,3,2,4,2,5,3,4,3,5,4,5],[2,10])
+contains
+subroutine canonical_born(b)
+real(rk),intent(inout)::b(4,4)
+real(rk)::p(4,4),tot(4),mass,beta(3),gam,prod
+integer::a
+p=b
+do a=1,4;p(1,a)=sqrt(sum(p(2:4,a)**2));enddo
+tot=sum(p,dim=2);mass=sqrt(tot(1)**2-sum(tot(2:4)**2));beta=-tot(2:4)/mass;gam=tot(1)/mass
+do a=1,4
+prod=sum(beta*p(2:4,a));b(1,a)=(gam*p(1,a)+prod)/mass
+b(2:4,a)=(p(2:4,a)+(p(1,a)+prod/(1+gam))*beta)/mass
+enddo
+end subroutine
+subroutine geometry(b,u,v,phi,h,sgn,p,ss,chosen)
+real(rk),intent(in)::b(4,4),u,v,phi
+integer,intent(in)::h,sgn
+real(rk),intent(out)::p(4,5),ss(5,5)
+logical,intent(out)::chosen
+real(rk)::delta,lam,e,n(3),ex(3),ey(3),ref(3),perp(3),k,ms,tr,c,oneplus,oneminus,nd,pd,es,deficit,best
+integer::i,j,sp(3),a,ii,ll,r,t
+delta=u*v;lam=1-delta;e=b(1,1);n=b(2:4,1)/e
+best=-1
+do a=2,4
+ ref=b(2:4,a)-sum(n*b(2:4,a))*n
+ if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
+enddo
+ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
+perp=cos(phi)*ex+sin(phi)*ey;k=lam*e;ms=delta*(2*k+delta);tr=sqrt(ms*u*(2-u));c=sgn*(1-u)
+if(sgn==1)then;oneplus=2-u;oneminus=u
+else;oneplus=u;oneminus=2-u;endif
+i=pairs(1,h);j=pairs(2,h);r=0
+do a=1,5;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
+p(:,i)=[(delta+k*oneplus)/2,((k+(k+delta)*c)*n+tr*perp)/2]
+p(:,j)=[(delta+k*oneminus)/2,((k-(k+delta)*c)*n-tr*perp)/2]
+ss=0;ss(i,j)=ms;ss(j,i)=ms
+do a=1,3
+ ii=sp(a);p(:,ii)=lam*b(:,a+1);nd=sum(n*b(2:4,a+1));pd=sum(perp*b(2:4,a+1))
+ ss(i,ii)=lam*(k*oneplus*(b(1,a+1)-nd)+delta*(b(1,a+1)-c*nd)-tr*pd)
+ ss(j,ii)=lam*(k*oneminus*(b(1,a+1)-nd)+delta*(b(1,a+1)+c*nd)+tr*pd)
+ ss(ii,i)=ss(i,ii);ss(ii,j)=ss(j,ii)
+enddo
+do a=1,2;do t=a+1,3
+ ss(sp(a),sp(t))=2*lam**2*(b(1,a+1)*b(1,t+1)-sum(b(2:4,a+1)*b(2:4,t+1)))
+ ss(sp(t),sp(a))=ss(sp(a),sp(t))
+enddo;enddo
+chosen=.true.
+do ll=1,10
+ ii=pairs(1,ll);a=pairs(2,ll)
+ if(ll==h)cycle
+ es=p(1,ii)+p(1,a);deficit=ss(ii,a)/(es+sqrt(max(0._rk,es*es-ss(ii,a))))
+ if(delta>deficit)chosen=.false.
+enddo
+end subroutine
+
+function poly(v,l)result(p)
+real(rk),intent(in)::v,l
+real(rk)::p
+p=v*v/(2*l*l)+v/l+5._rk/12
+end function
+
+function symmetric_tree()result(r)
+real(rk)::r,sig5zq
+integer::a,b,c,d,e
+external sig5zq
+r=0
+do a=1,5;do b=1,5
+if(b==a)cycle
+do c=1,5
+if(c==a.or.c==b)cycle
+do d=1,5
+if(d==a.or.d==b.or.d==c)cycle
+e=15-a-b-c-d
+r=r+sig5zq(a,b,c,d,e,1._rk,1._rk)/120
+enddo;enddo;enddo;enddo
+end function
+
+subroutine born_data(b,Bq,Bg,col)
+real(rk),intent(in)::b(4,4)
+real(rk),intent(out)::Bq(4),Bg(4),col(4,4)
+real(rk)::ss(4,4),x(6),A,Bb,T,Q,C,g,qden,t1,t2,tt,tc,tq,evec(6,6),v1(6),v2(6),v3(6),v4(6),v5(6),v6(6),d2(6),a40,a40tilde,b40,c40
+integer::i,j,k,l,perm(4),ii,jj,z
+integer,parameter::pair4(2,6)=reshape([1,2,1,3,1,4,2,3,2,4,3,4],[2,6]),swap(6)=[1,4,5,2,3,6]
+external a40,a40tilde,b40,c40
+ss=0
+do i=1,3;do j=i+1,4
+ss(i,j)=2*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)));ss(j,i)=ss(i,j)
+enddo;enddo
+Bq=0;Bg=0;col=0;evec=0
+do i=1,6;evec(i,i)=1;enddo
+do i=1,4;do j=1,4
+if(j==i)cycle
+do k=1,4
+if(k==i.or.k==j)cycle
+l=10-i-j-k;perm=[i,j,k,l]
+do z=1,6;x(z)=ss(perm(pair4(1,z)),perm(pair4(2,z)));enddo
+A=a40(x(1),x(2),x(3),x(4),x(5),x(6));Bb=a40(x(1),x(3),x(2),x(5),x(4),x(6))
+T=a40tilde(x(1),x(2),x(3),x(4),x(5),x(6));Q=b40(x(1),x(2),x(3),x(4),x(5),x(6));C=c40(x(1),x(2),x(3),x(4),x(5),x(6))
+g=(3*(A+Bb)-T/3)/3;qden=(10*Q-4*C/3)/3
+Bq(i)=Bq(i)+(g+qden)/24;Bq(j)=Bq(j)+(g+qden)/24;Bq(k)=Bq(k)+qden/24;Bq(l)=Bq(l)+qden/24
+Bg(k)=Bg(k)+g/24;Bg(l)=Bg(l)+g/24
+t1=2*A;t2=2*Bb;tt=2*T;tc=-2*C;tq=2*Q
+v1=-(evec(:,2)+evec(:,5)+evec(:,6));v2=-(evec(:,3)+evec(:,4)+evec(:,6))
+v3=v1*(tt+t1-t2)/2+v2*(tt+t2-t1)/2
+v4=(-evec(:,1)-evec(:,6)+evec(:,3)+evec(:,4))*(tt+t1-t2)/2 &
+  +(-evec(:,1)-evec(:,6)+evec(:,2)+evec(:,5))*(tt+t2-t1)/2
+d2=(9*(v1*t1+v2*t2)-v3+evec(:,1)*(t1+t2)+v4-evec(:,1)*tt/9)/6
+v1=evec(:,2)-evec(:,3)-evec(:,4)+evec(:,5);v2=-evec(:,1)-evec(:,6);v3=-evec(:,3)-evec(:,4)
+v4=v1(swap);v5=v2(swap);v6=v3(swap)
+d2=d2+(4*(v3-v1)*tc-4*(v1+v2)*tc/9+15*(v3+v6)*tq-5._rk/3*(2*v1+v2+2*v4+v5)*tq)/6
+do z=1,6
+ii=perm(pair4(1,z));jj=perm(pair4(2,z));col(ii,jj)=col(ii,jj)+d2(z)/48;col(jj,ii)=col(ii,jj)
+enddo
+enddo;enddo;enddo
+end subroutine
+
+function soft_density(b,v,phi,sgn,col)result(g)
+real(rk),intent(in)::b(4,4),v,phi,col(4,4)
+integer,intent(in)::sgn
+real(rk)::g,e,n(3),ex(3),ey(3),ref(3),best,perp(3),q(4),den(4),eik
+integer::a,i,j
+e=b(1,1);n=b(2:4,1)/e;best=-1
+do a=2,4
+ref=b(2:4,a)-sum(n*b(2:4,a))*n
+if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
+enddo
+ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
+perp=cos(phi)*ex+sin(phi)*ey;q=[(e+v)/2,(e-v)*n/2-sgn*sqrt(e*v)*perp]
+g=0
+do a=2,4
+if(sum(q(2:4)*b(2:4,a))/b(1,a)>sum(q(2:4)*n))return
+enddo
+do a=1,4;den(a)=b(1,a)*q(1)-sum(b(2:4,a)*q(2:4));enddo
+! The parent dot product is exact and avoids collinear subtraction loss.
+den(1)=e*v;eik=0
+do i=1,3;do j=i+1,4
+eik=eik+col(i,j)*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)))/(den(i)*den(j))
+enddo;enddo
+g=-e*v/3*eik
+end function
+
+subroutine evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
+real(rk),intent(in)::b(4,4),u,v,phi,rho
+integer,intent(in)::h,sgn,method
+real(rk),intent(out)::w(10),events(4,5,4)
+real(rk)::g(2,2),gg,p(4,5),ss(5,5),y5(5,5),sig5zq,uu,vv,raw,l,vlog,Bq(4),Bg(4),col(4,4),gs,gc,g0,z,pqq,pgg,pqg,tree
+integer::i,j,k
+logical::chosen
+external sig5zq
+common/yij5/y5
+g=0;w=0;gs=0
+if(method==1)call born_data(b,Bq,Bg,col)
+do k=0,3
+ do i=0,1;do j=0,1
+  if((method==1.or.method==3).and.(i/=0.or.j/=0))cycle
+  uu=u*rho**i;vv=v*rho**j
+  call geometry(b,uu,vv,phi+k*pi/2,h,sgn,p,ss,chosen)
+  gg=0
+  if(chosen)then
+   y5=ss
+   ! Includes full labelled Phi4 volume, twenty inverse branches, 2*pi azimuth,
+   ! and R5=8192*pi**7*sig5. Uniform Born labels need no further factorial.
+   if(method==0)then;tree=sig5zq(1,2,3,4,5,1._rk,1._rk)
+   else;tree=symmetric_tree();endif
+   gg=5._rk/12*b(1,1)*(1-uu*vv)**5*uu*uu*vv*tree
+  endif
+  g(i+1,j+1)=g(i+1,j+1)+gg/4
+  if(i==0.and.j==0)then
+   w(3+k)=gg/(u*v)/4;events(:,:,k+1)=p
+  endif
+ enddo;enddo
+ if(method==1)gs=gs+soft_density(b,v,phi+k*pi/2,sgn,col)/4
+enddo
+if(method==3)then
+ w(2)=sum(w(3:6));w(10)=g(1,1);return
+endif
+if(method==1)then
+ z=1-u/2
+ pqq=4._rk/3*((1+z*z)/(1-z)+(1+(1-z)**2)/z)
+ pgg=6*(z/(1-z)+(1-z)/z+z*(1-z));pqg=5*(z*z+(1-z)**2)
+ gc=u/6*(Bq(1)*pqq+Bg(1)*(pgg+pqg));g0=2._rk/3*(4._rk/3*Bq(1)+3*Bg(1))
+ w(1)=(g(1,1)-gs-gc+g0)/(u*v)+log(v)*(gs-g0)/v+log(u)*(gc-g0)/u
+ w(2)=sum(w(3:6));w(7:10)=[gs,gc,g0,g(1,1)];return
+endif
+l=log(rho);vlog=log(u*v)
+raw=poly(vlog,l)*(g(1,1)-g(2,1)-g(1,2)+g(2,2))
+if(u>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(1,2))
+if(v>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(2,1))
+if(u>=rho.and.v>=rho)raw=raw+poly(vlog-2*l,l)*g(1,1)
+w(1)=raw/(u*v);w(2)=sum(w(3:6))
+end subroutine
+end module
+
+program contact
+use radiation
+implicit none
+real(rk)::b(4,4),u,v,phi,rho,w(10),events(4,5,4),as,ca,cflo,cf,tr,cn,ymin,y0
+integer::h,sgn,method,ios,iproc,nloop,icol,njets,ichan
+logical::plot
+common/qcd/as,ca,cflo,cf,tr,cn
+common/tcuts/ymin,y0
+common/inphys/iproc,nloop,icol,njets,ichan
+common/plots/plot
+as=2*pi;ca=3;cn=3;cflo=4._rk/3;cf=cflo;tr=2.5_rk
+iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0;y0=0
+do
+ read(*,*,iostat=ios)b,u,v,phi,rho,h,sgn,method
+ if(ios<0)exit
+ if(ios/=0)error stop 'bad contact input'
+ if(min(u,v,rho)<=0.or.max(u,v,rho)>=1)error stop 'coordinates outside open unit interval'
+ call canonical_born(b)
+ call evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
+ write(*,'(*(ES46.35E4,1X))')w,events
+ flush(6)
+enddo
+end program
+subroutine bino(i,w,n)
+implicit none
+integer::i,n
+real(8)::w
+end subroutine
+subroutine distrib(w)
+implicit none
+real(8)::w
+w=1d0
+end subroutine
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/geometry.py
@@ -0,0 +1,89 @@
+"""Labelled massless phase space and the exact N+1 -> N P2B inverse."""
+import itertools
+import numpy as np
+PAIRS4=tuple(itertools.combinations(range(4),2))
+PAIRS5=tuple(itertools.combinations(range(5),2))
+PERMS4=tuple(itertools.permutations(range(4)))
+
+def invariants(p):
+    p=np.asarray(p);n=p[:,1:]/p[:,:1]
+    return np.array([p[i,0]*p[j,0]*sum((n[i]-n[j])**2) for i,j in itertools.combinations(range(len(p)),2)])
+
+def rambo(x):
+    """Uniform labelled dPhi_N, Q=1. Weight returned separately, in LIPS units."""
+    from math import gamma,pi
+    x=np.asarray(x).reshape(-1,4);c=2*x[:,0]-1;ph=2*pi*x[:,1]
+    e=-np.log(x[:,2]*x[:,3]);st=np.sqrt((1-c)*(1+c))
+    q=e[:,None]*np.stack([np.ones(len(x)),st*np.cos(ph),st*np.sin(ph),c],axis=1)
+    tot=q.sum(0);mass=np.sqrt(tot[0]**2-sum(tot[1:]**2))
+    beta=-tot[1:]/mass;gam=tot[0]/mass
+    prod=q[:,1:]@beta
+    p=np.empty_like(q);p[:,0]=(gam*q[:,0]+prod)/mass
+    p[:,1:]=(q[:,1:]+(q[:,0]+prod/(1+gam))[:,None]*beta)/mass
+    n=len(p);vol=1/(2*(4*pi)**(2*n-3)*gamma(n)*gamma(n-1))
+    return p,vol
+
+def basis(b):
+    n=b[0,1:]/b[0,0]
+    v=b[1:,1:]-(b[1:,1:]@n)[:,None]*n
+    ex=v[np.argmax(np.sum(v*v,axis=1))];ex=ex/np.linalg.norm(ex)
+    return n,ex,np.cross(n,ex)
+
+def inverse(b,u,v,phi,pair=0,sign=1):
+    """Return p5, stable invariants, selector and conditional g prefactor.
+
+    b[0] is split; ordered spectators fill the remaining labels. The g
+    prefactor includes u*v times dmu/du/dv/dphi, without tree or selection.
+    """
+    b=np.asarray(b);e=b[0,0];d=u*v;lam=1-d;k=lam*e
+    n,ex,ey=basis(b);perp=np.cos(phi)*ex+np.sin(phi)*ey
+    m2=d*(2*k+d);tr=np.sqrt(m2*u*(2-u));c=sign*(1-u)
+    plus,minus=(2-u,u) if sign==1 else (u,2-u)
+    pairs=tuple(itertools.combinations(range(len(b)+1),2));i,j=pairs[pair]
+    sp=[l for l in range(len(b)+1) if l not in (i,j)]
+    p=np.zeros((len(b)+1,4));s=np.zeros((len(p),len(p)))
+    p[i]=np.r_[(d+k*plus)/2,((k+(k+d)*c)*n+tr*perp)/2]
+    p[j]=np.r_[(d+k*minus)/2,((k-(k+d)*c)*n-tr*perp)/2]
+    s[i,j]=s[j,i]=m2
+    for a,l in enumerate(sp,1):
+        p[l]=lam*b[a];nd=n@b[a,1:];pd=perp@b[a,1:]
+        s[i,l]=s[l,i]=lam*(k*plus*(b[a,0]-nd)+d*(b[a,0]-c*nd)-tr*pd)
+        s[j,l]=s[l,j]=lam*(k*minus*(b[a,0]-nd)+d*(b[a,0]+c*nd)+tr*pd)
+    for a,l in enumerate(sp):
+        for aa,ll in enumerate(sp[a+1:],a+1):
+            s[l,ll]=s[ll,l]=2*lam**2*(b[a+1,0]*b[aa+1,0]-b[a+1,1:]@b[aa+1,1:])
+    selected=True
+    for h,(a,bb) in enumerate(pairs):
+        if h==pair:continue
+        ee=p[a,0]+p[bb,0];cost=s[a,bb]/(ee+np.sqrt(max(0,ee*ee-s[a,bb])))
+        if cost<d:selected=False
+    pref=e*lam**(2*len(b)-3)*u*u*v/(32*np.pi**3)
+    return p,np.array([s[a,bb] for a,bb in pairs]),selected,pref
+
+def project(p,pair=None):
+    p=np.asarray(p);pairs=tuple(itertools.combinations(range(len(p)),2))
+    s=invariants(p)
+    costs=[ss/(p[i,0]+p[j,0]+np.linalg.norm(p[i,1:]+p[j,1:])) for ss,(i,j) in zip(s,pairs)]
+    h=int(np.argmin(costs)) if pair is None else pair;i,j=pairs[h]
+    vec=p[i,1:]+p[j,1:];lam=1-costs[h]
+    b=np.vstack([np.r_[np.linalg.norm(vec),vec],*[p[k] for k in range(len(p)) if k not in (i,j)]])/lam
+    return b,h,costs[h]
+
+def measurement(p,ycut=.04):
+    """Inclusive four-jet selection, exclusive four jet energies, total broadening."""
+    p=np.asarray(p);jets=[q.copy() for q in p]
+    while True:
+        pairs=list(itertools.combinations(range(len(jets)),2))
+        # JADE/E uses the invariant mass of the recombined pair, including
+        # masses produced by earlier E-scheme recombinations.
+        dist=[(jets[i][0]+jets[j][0])**2-np.dot(jets[i][1:]+jets[j][1:],jets[i][1:]+jets[j][1:]) for i,j in pairs]
+        h=int(np.argmin(dist))
+        if len(jets)==4:break
+        i,j=pairs[h];jets[i]+=jets[j];jets.pop(j)
+    passed=dist[h]>ycut
+    signs=np.array([(1,)+q for q in itertools.product([-1,1],repeat=len(p)-1)])
+    vec=signs@p[:,1:];axis=vec[np.argmax(np.sum(vec*vec,axis=1))];axis/=np.linalg.norm(axis)
+    transverse=p[:,1:]-(p[:,1:]@axis)[:,None]*axis
+    bt=np.linalg.norm(transverse,axis=1).sum()/2
+    energies=sorted([q[0] for q in jets],reverse=True)
+    return np.array([bt,energies[0],energies[1]]),passed
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/hard.py
@@ -0,0 +1,50 @@
+"""Four-parton hard and colour correlations from the published pole operators.
+
+Original finite Lhat functions are supplied by EERAD3. Pole conventions:
+hep-ph/9706297 Eqs.14--19, hep-ph/9609474 Eqs.12--15. Q=mu=1.
+All values use native sig4 scalar units; multiply by 2048*pi**5 for LIPS.
+"""
+import numpy as np
+from geometry import PAIRS4
+CF,NC,NF=4/3,3.,5.
+
+def unit(i,j):
+    v=np.zeros(6);v[PAIRS4.index(tuple(sorted((i,j))))]=1;return v
+
+def assemble(s,data):
+    A,B,T,Q,C,C2=data[:6]
+    # C is the labelled tree interference in the published virtual poles.
+    # Native sig4's averaged C is NOT its colour-correlated replacement.
+    t1,t2,t,tq,tc=2*A,2*B,2*T,2*Q,-2*C
+    e12,e13,e14,e23,e24,e34=[unit(i,j) for i,j in PAIRS4]
+    pa=-(e13+e24+e34)*t1;pa2=-(e14+e23+e34)*t2
+    pA=-(e13+e24+e34)*(t+t1-t2)/2-(e14+e23+e34)*(t+t2-t1)/2
+    pB1=-e12*t1;pB2=-e12*t2;pB=-e12*t
+    pC=(-e12-e34+e14+e23)*(t+t1-t2)/2+(-e12-e34+e13+e24)*(t+t2-t1)/2
+    d2g=CF/8*(NC**2*(pa+pa2)-pA-pB1-pB2+pC+pB/NC**2)
+    a=e13-e14-e23+e24;bb=-e12-e34;c=-e14-e23
+    # The 12 contribution is averaged with 1 <-> 2, as in sig4ZQ.
+    swap=[PAIRS4.index(tuple(sorted(({0:1,1:0,2:2,3:3}[i],{0:1,1:0,2:2,3:3}[j])))) for i,j in PAIRS4]
+    a2=a[swap];bb2=bb[swap];c2=c[swap]
+    d2q=CF/8*(4*(c-a)*tc-4*(a+bb)*tc/NC**2+NF*NC*(c+c2)*tq-NF/NC*(2*a+bb+2*a2+bb2)*tq)
+    d1q=CF/8*(4*(2/3-2*NF/(3*NC))*tc+12*tc/NC**2+2*NF*NC*(2/3-2*NF/(3*NC))*tq+6*NF*tq/NC)*e34
+    bg=CF/4*(NC*(A+B)-T/NC)
+    bq=CF/4*(2*NF*Q-4*C/NC)
+    rawg=CF/8*(NC**2*(data[6]+data[7])-data[10]-data[8]-data[9]+data[12]+data[11]/NC**2+2*NF*NC*data[13])
+    rawq=CF/8*(4*(data[22]-data[20])-4*(data[20]+data[21])/NC**2+NF*NC*(data[16]+data[19])-NF/NC*(2*data[14]+data[15]+2*data[17]+data[18]))
+    # EERAD3's uc wrappers omit the off-shell gluon vacuum-polarization
+    # constant, added separately in sig4ZQ (ff1, ff2x, ee2y and ee5).
+    # In particular the nf^2 channel has NO real contribution: its entire
+    # finite term must equal the native virtual, including -10*nf/9.
+    bubble=(31*NC-10*NF)/9*bq
+    rawq+=bubble
+    logs=np.log(s);finite=.5*logs**2-7*np.pi**2/12
+    hg=rawg+np.dot(d2g,finite)
+    hq=rawq+np.dot(d2q,finite)-np.dot(d1q,logs)
+    colors=(d2g+d2q)/2
+    casimir=np.array([CF,CF,NC,NC])*bg+CF*bq
+    gamma=np.array([1.5*CF,1.5*CF,(11*NC-2*NF)/6,(11*NC-2*NF)/6])*bg+1.5*CF*bq
+    residual=np.array([sum(colors[k] for k,p in enumerate(PAIRS4) if i in p)+casimir[i] for i in range(4)])
+    if np.max(np.abs(residual))>2e-12*max(1,abs(bg),abs(bq)):
+        raise ArithmeticError(('colour conservation',residual))
+    return dict(born=bg+bq,born_qqgg=bg,born_qqqq=bq,hard=hg+hq,colors=colors,casimir=casimir,gamma=gamma,raw_virtual=rawg+rawq,vacuum_polarization=bubble,double_poles=d2g+d2q,single_pair_poles=d1q,native_K=data[23])
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/scet.py
@@ -0,0 +1,37 @@
+"""Full EFT delta and logarithmic coefficients, native sig4 scalar units."""
+import numpy as np
+from hard import assemble,CF,NC,NF
+from soft import basis_at_azimuth,basis_quadrature,directions
+from geometry import PAIRS4,invariants
+
+def coefficients(p,native,phi=None):
+    s=invariants(p);parts=assemble(s,native.evaluate(s,4));x=2*p[:,0];l=np.log(x)
+    jq=CF/2*(7-np.pi**2-3*l+2*l*l)
+    beta0=(11*NC-2*NF)/3
+    jg=(NC*(67/9-np.pi**2)-10*NF/9-beta0*l+2*NC*l*l)/2
+    jet=parts['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+parts['born_qqqq']*sum(jq)
+    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
+    soft=np.dot(parts['colors'],basis)
+    shat=directions(p)
+    a10=-sum(parts['gamma'])+2*np.dot(parts['casimir'],l)-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(parts['colors'],PAIRS4))
+    parts.update(jets=jet,soft=soft,H=parts['hard']+jet+soft,a10=a10,a11=-2*sum(parts['casimir']),soft_error=float(np.dot(abs(parts['colors']),error)))
+    return parts
+
+def symmetrized(p,native,phi=None):
+    """Full Born label average, with one shared geometric soft evaluation."""
+    import itertools
+    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
+    colors=np.zeros(6);casimir=np.zeros(4);gamma=np.zeros(4)
+    result={k:0. for k in ['hard','jets','born','native_K','raw_virtual']}
+    for perm in itertools.permutations(range(4)):
+        pp=p[list(perm)];ss=invariants(pp);z=assemble(ss,native.evaluate(ss,4));l=np.log(2*pp[:,0])
+        jq=CF/2*(7-np.pi**2-3*l+2*l*l);jg=(NC*(67/9-np.pi**2)-10*NF/9-(11*NC-2*NF)/3*l+2*NC*l*l)/2
+        jet=z['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+z['born_qqqq']*sum(jq)
+        for key in ['hard','born','native_K','raw_virtual']:result[key]+=z[key]/24
+        result['jets']+=jet/24
+        for c,(i,j) in zip(z['colors'],PAIRS4):colors[PAIRS4.index(tuple(sorted((perm[i],perm[j]))))]+=c/24
+        for i,j in enumerate(perm):casimir[j]+=z['casimir'][i]/24;gamma[j]+=z['gamma'][i]/24
+    shat=directions(p);result['soft']=float(colors@basis);result['H']=result['hard']+result['jets']+result['soft']
+    result['a10']=-sum(gamma)+2*np.dot(casimir,np.log(2*p[:,0]))-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(colors,PAIRS4))
+    result['a11']=-2*sum(casimir);result['soft_error']=float(abs(colors)@error)
+    return result
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/soft.py
@@ -0,0 +1,74 @@
+"""Complete one-loop geometric N-jettiness soft function, final-state axes.
+
+Jouttenus et al. (1102.4344), Eqs. (68)--(74). All competing regions are
+compared before integrating. The radial angular coordinate is integrated
+analytically between exact quadratic roots; only azimuth remains numerical.
+"""
+import itertools
+import numpy as np
+from scipy.special import spence
+from scipy.integrate import quad
+
+def directions(p):
+    n=np.asarray(p)[:,1:]/np.asarray(p)[:,:1]
+    return np.sum((n[:,None,:]-n[None,:,:])**2,axis=2)/4
+
+def roots(a,b,c):
+    scale=max(abs(a),abs(b),abs(c),1e-300)
+    if abs(a)<1e-14*scale:
+        return [] if abs(b)<1e-14*scale else [-c/b]
+    disc=b*b-4*a*c
+    if disc<0:return []
+    q=-.5*(b+np.copysign(np.sqrt(disc),b))
+    return [-b/(2*a)] if q==0 else [q/a,c/q]
+
+def parameters(shat,i,j):
+    others=[m for m in range(len(shat)) if m not in (i,j)]
+    if not others:return []
+    first=others[0];out=[]
+    for m in others:
+        alpha=shat[j,m]/shat[i,j];beta=shat[i,m]/shat[i,j]
+        if m==first:angle=0.
+        else:
+            numerator=shat[j,first]*shat[i,m]+shat[i,first]*shat[j,m]-shat[first,m]*shat[i,j]
+            denominator=2*np.sqrt(shat[i,first]*shat[j,first]*shat[i,m]*shat[j,m])
+            angle=np.arccos(np.clip(numerator/denominator,-1,1))
+        out.append((alpha,beta,angle))
+    return out
+
+def azimuth_primitive(params,phi):
+    polys=[(be,-2*np.sqrt(al*be)*np.cos(phi-angle),al) for al,be,angle in params]
+    endpoints=[1.]
+    for a,b,c in polys:endpoints.extend(t for t in roots(a,b,c-1) if t>1)
+    for p,q in itertools.combinations(polys,2):
+        endpoints.extend(t for t in roots(*(np.array(p)-q)) if t>1)
+    endpoints=sorted(set(endpoints));value=0.
+    for lo,hi in zip(endpoints[:-1],endpoints[1:]):
+        mid=(lo+hi)/2;vals=[a*mid*mid+b*mid+c for a,b,c in polys]
+        m=int(np.argmin(vals))
+        if vals[m]>=1:continue
+        al,be,angle=params[m];z=np.sqrt(be/al)*np.exp(1j*(phi-angle))
+        value+=np.log(al)*np.log(hi/lo)-2*np.real(spence(1-z*hi)-spence(1-z*lo))
+    return value
+
+def basis_at_azimuth(p,phi):
+    """Unbiased angular estimator. Average phi uniformly in [-pi,pi]."""
+    s=directions(p);out=[]
+    for i,j in itertools.combinations(range(len(p)),2):
+        base=np.log(s[i,j])**2-np.pi**2/6
+        for a,b in [(i,j),(j,i)]:base+=4*azimuth_primitive(parameters(s,a,b),phi)
+        out.append(base)
+    return np.array(out)
+
+def basis_quadrature(p,epsabs=1e-8):
+    s=directions(p);out=[];errors=[]
+    for i,j in itertools.combinations(range(len(p)),2):
+        base=np.log(s[i,j])**2-np.pi**2/6;err=0.
+        for a,b in [(i,j),(j,i)]:
+            par=parameters(s,a,b)
+            points=sorted(set([-np.pi,0.,np.pi]+[q[2] for q in par]))
+            for lo,hi in zip(points[:-1],points[1:]):
+                val,e=quad(lambda phi:azimuth_primitive(par,phi),lo,hi,epsabs=epsabs,epsrel=epsabs,limit=160)
+                base+=2/np.pi*val;err+=2/np.pi*e
+        out.append(base);errors.append(err)
+    return np.array(out),np.array(errors)


==> anc/nnlo-radiation/figure-reproduction-en/review/release-content.diff <==
--- v1/02_fig5_6_8_local_nlo/OUTER_MAP.md
+++ v2/02_fig5_6_9_local_nlo/OUTER_MAP.md
@@ -55,4 +55,4 @@
 
 The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.
 
-Figure 8 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 9 and 10 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
+Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
--- v1/02_fig5_6_8_local_nlo/PITFALLS.md
+++ v2/02_fig5_6_9_local_nlo/PITFALLS.md
@@ -1,6 +1,6 @@
-# Reproduction Notes for Figures 5, 6, and 8
+# Reproduction Notes for Figures 5, 6, and 9
 
-These notes come from the implementation and repair records for NLO local contact, SCET, and fixed-Born radiation. `SPECIFICATION.md` defines the normalizations separately for Figures 5/6 and Figure 8.
+These notes come from the implementation and repair records for NLO local contact, SCET, and fixed-Born radiation. `SPECIFICATION.md` defines the normalizations separately for Figures 5/6 and Figure 9.
 
 ## NLO-1. Radiation can contribute when the Born state fails the cut
 
@@ -34,13 +34,13 @@
 
 The endpoint and rescaling estimators in Figure 6 share samples; retain covariance in the errors of their differences. A1 and F in Figure 5 are also correlated, and contributions to the same bin must cancel within each sample before accumulation. Partition the deterministic Born H1 integration at bin boundaries, increase quadrature order, and check interpolation errors against direct EFT integration. Small Monte Carlo errors do not include such deterministic biases.
 
-## NLO-6. Fixed Born labels in Figure 8 change which symmetry shortcuts are valid
+## NLO-6. Fixed Born labels in Figure 9 change which symmetry shortcuts are valid
 
-Figure 8 fixes one labeled Born point. Its B3 is not the sum over six flavor assignments used in Figures 5/6. Explicitly retain both gluon orderings in qqgg and the charge-conjugate terms in the four-quark channel according to the definition. Replacing two terms by twice one term may be equivalent in an unconditional integral but need not remain equivalent at fixed Born momenta.
+Figure 9 fixes one labeled Born point. Its B3 is not the sum over six flavor assignments used in Figures 5/6. Explicitly retain both gluon orderings in qqgg and the charge-conjugate terms in the four-quark channel according to the definition. Replacing two terms by twice one term may be equivalent in an unconditional integral but need not remain equivalent at fixed Born momenta.
 
 When the global minimum-deficit pair does not match the sampled branch, the entire point has zero weight and still counts as an attempt. Real and projected contributions use the same R4, Jacobian, and random point; compute `R4*(J4−JB)` first. The plotted local density also contains the factor converting to logarithmic coordinates. Do not infer its cancellation power from a bare R4 curve.
 
-The original fixed-Born audit covered all pair branches, including gg and secondary-quark collinear limits. Cover these channels and deep regions as well, rather than checking only one qg path. Technical eta curves share samples, including the ratio denominator; retain the full correlations. Stability in Figure 8 does not independently validate the EFT finite contact in Figures 5/6.
+The original fixed-Born audit covered all pair branches, including gg and secondary-quark collinear limits. Cover these channels and deep regions as well, rather than checking only one qg path. Technical eta curves share samples, including the ratio denominator; retain the full correlations. Stability in Figure 9 does not independently validate the EFT finite contact in Figures 5/6.
 
 ## Evidence to retain before production
 
--- v1/02_fig5_6_8_local_nlo/PROMPT.md
+++ v2/02_fig5_6_9_local_nlo/PROMPT.md
@@ -2,16 +2,16 @@
 
 Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.tex`. The prompt and pseudocode specify the execution choices for this reproduction.
 
-Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Pay particular attention to radiation outside the Born cut, precision for every rescaled state, open integration coordinates, the complete EFT finite convention, and the different Born-label normalizations in Figure 8 and Figures 5/6. These issues were repaired or specifically checked in the original project.
+Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Pay particular attention to radiation outside the Born cut, precision for every rescaled state, open integration coordinates, the complete EFT finite convention, and the different Born-label normalizations in Figure 9 and Figures 5/6. These issues were repaired or specifically checked in the original project.
 
-Independently implement three-jet NLO local subtraction using the formulas, pseudocode, and public software specified in this folder, and regenerate Figures 5, 6, and 8. First read `ENVIRONMENT.md`, `OUTER_MAP.md`, `SPECIFICATION.md`, `PSEUDOCODE.md`, and `FORMULA_FILES.md`.
+Independently implement three-jet NLO local subtraction using the formulas, pseudocode, and public software specified in this folder, and regenerate Figures 5, 6, and 9. First read `ENVIRONMENT.md`, `OUTER_MAP.md`, `SPECIFICATION.md`, `PSEUDOCODE.md`, and `FORMULA_FILES.md`.
 
-Figure 5 should show F, H1, A1, and their sum, compared with a fresh complete NLO EERAD3 reference. Figure 6 compares the same contact calculated by directly subtracting soft/collinear limits and by two finite rescalings. Figure 8 shows local cancellation at fixed Born momenta and technical-cut stability of the radiation integral.
+Figure 5 should show F, H1, A1, and their sum, compared with a fresh complete NLO EERAD3 reference. Figure 6 compares the same contact calculated by directly subtracting soft/collinear limits and by two finite rescalings. Figure 9 shows local cancellation at fixed Born momenta and technical-cut stability of the radiation integral.
 
 First check the version and public source of any preinstalled EERAD3, reusing a suitable environment. The inputs are only public tree matrix elements and the specified EFT singular coefficients. Calculate the contact as H1+A1, where H1 is the complete EFT δ(τ3) coefficient and A1 is the specified finite four-dimensional integral. Do not replace the local contact calculation with a full cumulant, old contact values, or a fit to reference plots. Rerun the reference separately.
 
 The two formula source files in this package contain no training state or numerical data. Use them as detailed algebraic definitions and translate them into your implementation language if needed. Obtain the tree functions required by the Fortran template from public EERAD3. Check all normalizations, all six Born assignments, the 72 radiation branches, and azimuthal averaging. Retain the full phase space, including radiation outside the Born cut.
 
-ρ is a finite rescaling parameter, not a slicing cut. In Figure 8, η is a technical cut on pair invariants and is not used to determine the contact. If precision is insufficient, increase it at the same point rather than discarding the weight.
+ρ is a finite rescaling parameter, not a slicing cut. In Figure 9, η is a technical cut on pair invariants and is not used to determine the contact. If precision is insufficient, increase it at the same point rather than discarding the weight.
 
 Complete mapping, kernel, EFT, and local-limit checks before pilot and production runs. Deliver the implementation, complete run commands, configuration and version records, new data and covariances, the three figures, and a report. If full production statistics are unavailable, deliver a clearly labeled pilot; do not fill gaps with the authors' existing results.
--- v1/02_fig5_6_8_local_nlo/PSEUDOCODE.md
+++ v2/02_fig5_6_9_local_nlo/PSEUDOCODE.md
@@ -51,7 +51,7 @@
 cov_differences = linear_difference_operator @ joint_cov @ transpose
 plot_contacts_and_correlated_residuals_as_Figure6()
 
-fix_canonical_Born_point_for_Figure8()
+fix_canonical_Born_point_for_Figure9()
 check_labelled_Born_normalization_and_explicit_tree_permutations()
 for each_specified_limit_path_and_epsilon:
     generate_four_partons_at_fixed_Born()
@@ -60,10 +60,10 @@
     store_real_projected_and_paired_logarithmic_density()
 for independent_batch:
     for each_of_six_pairs:
-        sample_radiation_from_explicit_Figure8_proposal()
+        sample_radiation_from_explicit_Figure9_proposal()
         accumulate_both_channels_for_all_eta_and_both_observables()
     save_joint_batch_vector()
-plot_limits_and_correlated_cut_ratios_as_Figure8()
+plot_limits_and_correlated_cut_ratios_as_Figure9()
 write_new_data_covariances_and_report()
 ```
 
--- v1/02_fig5_6_8_local_nlo/SPECIFICATION.md
+++ v2/02_fig5_6_9_local_nlo/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# Detailed Definitions for Figures 5, 6, and 8
+# Detailed Definitions for Figures 5, 6, and 9
 
 ## A. Inputs and normalization
 
@@ -81,7 +81,7 @@
 
 For Figure 5, pool the two inside samples by sample count and add outside F only once. For Figure 6, retain the joint vector `[Aρ=.1,Aρ=.01,Adirect]`. Evaluate Adirect at the same coordinates as the corresponding rescaling value; with the sample sizes above, the pooled direct weights are 2/3 and 1/3. The shared H1 cancels exactly in differences between methods. Retain covariance between A1 and F and between contact methods.
 
-## D. Separate fixed-Born test for Figure 8
+## D. Separate fixed-Born test for Figure 9
 
 ```
 b1=(.4,0,0,.4)
--- v1/03_fig7_twojet_nnlo/DRAFT_READING.md
+++ v2/03_fig8_twojet_nnlo/DRAFT_READING.md
@@ -4,6 +4,6 @@
 
 Focus on `eq:nnlotwojet` and the surrounding explanation of the complete NLO radiation input, the measurement difference for each configuration, and the scalar contact. A footnote in the draft explicitly permits reuse of any complete three-jet NLO calculation with the required phase-space coverage.
 
-As requested, this task takes that reuse route, preferring EERAD3. The draft also describes the separate NLO implementation built for the original numerical study; recipients need not rewrite it. The task instructions specify the full-cumulant matching, bin edges, shared frozen contact, and error formulas for Figure 7.
+As requested, this task takes that reuse route, preferring EERAD3. The draft also describes the separate NLO implementation built for the original numerical study; recipients need not rewrite it. The task instructions specify the full-cumulant matching, bin edges, shared frozen contact, and error formulas for Figure 8.
 
 Retained original equation labels and references to other sections help locate the context. Numerical figures, tables, and data generated by the authors are omitted.
--- v1/03_fig7_twojet_nnlo/PITFALLS.md
+++ v2/03_fig8_twojet_nnlo/PITFALLS.md
@@ -1,4 +1,4 @@
-# Reproduction Notes for Figure 7
+# Reproduction Notes for Figure 8
 
 The default is to reuse a complete three-jet NLO calculation. These notes retain relevant lessons from the original RR/RV work, independent reference, and final four-distribution study; they do not require rebuilding NLO from scratch.
 
--- v1/03_fig7_twojet_nnlo/PROMPT.md
+++ v2/03_fig8_twojet_nnlo/PROMPT.md
@@ -4,7 +4,7 @@
 
 Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. In particular, avoid adding RR/RV twice, imposing an incorrect three-jet event cut, misreading the native counterevent particle count, or treating `0±0` in an unpopulated tail bin as an exact reference. Reuse a complete NLO backend and check the actual interface according to these notes.
 
-Independently reproduce Figure 7 for two-jet NNLO using `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`. **There is no need to write a three-jet NLO calculation from scratch. Prefer an installed EERAD3 or a complete three-jet NLO calculation built from its official source.** Other existing NLO programs are also acceptable if they can evaluate the required measurement on every real event and subtraction configuration and cover all contributing phase space.
+Independently reproduce Figure 8 for two-jet NNLO using `ENVIRONMENT.md`, `SPECIFICATION.md`, and `PSEUDOCODE.md`. **There is no need to write a three-jet NLO calculation from scratch. Prefer an installed EERAD3 or a complete three-jet NLO calculation built from its official source.** Other existing NLO programs are also acceptable if they can evaluate the required measurement on every real event and subtraction configuration and cover all contributing phase space.
 
 First check the software version, normalization, source, and analysis hook. The task is to replace the measurement J with J−jB, reuse the real, virtual, local-subtraction, and integrated terms already present in the NLO input, and add one NNLO scalar contact determined from a thrust cumulant. Do not implement another RR/RV singularity subtraction or use bare matrix elements with the internal subtraction removed as a complete NLO input.
 
--- v1/03_fig7_twojet_nnlo/PSEUDOCODE.md
+++ v2/03_fig8_twojet_nnlo/PSEUDOCODE.md
@@ -1,4 +1,4 @@
-# Figure 7 Pseudocode Using Existing EERAD3 NLO Input
+# Figure 8 Pseudocode Using Existing EERAD3 NLO Input
 
 ```text
 inspect_installed_EERAD3_and_source_version()
--- v1/03_fig7_twojet_nnlo/SPECIFICATION.md
+++ v2/03_fig8_twojet_nnlo/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# Figure 7: Two-Jet NNLO Reusing a Complete Three-Jet NLO Calculation
+# Figure 8: Two-Jet NNLO Reusing a Complete Three-Jet NLO Calculation
 
 ## 1. Required existing calculation
 
--- v1/04_fig9_10_local_nnlo_radiation/NATIVE_INTERFACE.md
+++ v2/04_fig10_11_local_nnlo_radiation/NATIVE_INTERFACE.md
@@ -12,7 +12,7 @@
 
 The last interface returns the finite combination of virtual and integrated terms, not just a bare one-loop matrix element. Counterterms must return map identities together with their values, not merely the sum of all terms.
 
-Before building finite4, check NNLO-8 in `PITFALLS.md`. The baseline and old figure kernel contain the subsequently confirmed LNF typo `7**s12`; corrected and historical inputs must retain distinct identities. The prefactors below do not change with this monomial correction, but the old figure's finite-four values have not been recomputed with it. Do not use those old values as acceptance criteria for the corrected integral.
+Before building finite4, check NNLO-8 in `PITFALLS.md`. Current Figure 11 requires `7*s12` in the LNF function actually called, rather than the baseline expression `7**s12`. Change only this monomial in a separate source copy, check all generated precision versions, and save the version, diff, and checksums; do not reapply the change to an already corrected release. The prefactors below, the five-parton tree, and the counterterms are unchanged by this correction.
 
 ## Entry points in baseline EERAD3 2.0.0
 
--- v1/04_fig9_10_local_nnlo_radiation/OUTER_MAP.md
+++ v2/04_fig10_11_local_nnlo_radiation/OUTER_MAP.md
@@ -55,4 +55,4 @@
 
 The canonical labeled density is `B3=128π³ CF (xq²+xqbar²)/[(1−xq)(1−xqbar)]`. The ordered Born density Bbar3 is the **sum** of this expression over six Born assignments.
 
-Figure 8 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 9 and 10 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
+Figure 9 uses canonical b and B3 and sums only over the six pairs, with no additional sum over six Born assignments. Figures 5 and 6 integrate over the ordered Born region and sum over six assignments. Figures 10 and 11 fix an ordered Born point, normalize by Bbar3, and also sum over six assignments. Do not transfer an extra factor 6 between these three uses.
--- v1/04_fig9_10_local_nnlo_radiation/PITFALLS.md
+++ v2/04_fig10_11_local_nnlo_radiation/PITFALLS.md
@@ -1,12 +1,12 @@
-# Reproduction Notes for Figures 9 and 10
+# Reproduction Notes for Figures 10 and 11
 
-This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 9/10.
+This file covers substantive issues found while replacing the old fixed-Born NNLO radiation scheme with the current partitioned, paired construction, together with subsequent input-source checks. Figures 7/8 in the old records correspond to the current Figures 10/11.
 
 ## NNLO-1. A flat cut curve cannot repair separately integrated singular terms
 
 Early work integrated real and subtraction terms separately and subtracted only after integration. In a single-unresolved limit, `J5−JB` approaches the generally nonzero `J4−JB`, so both separate components still have singular integrals. More statistics, a smaller eta, or decay along several double-unresolved paths does not make this calculation local subtraction.
 
-The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 9 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.
+The current scheme requires forming the complete W_a at the same point before accumulation and error estimation. Retain `K4*(J4−JB)` separately as defined. Figure 10 must evaluate the current complete paired weight, not the old bare RR times a Born measurement difference. Different cuts on R and S also break cancellation.
 
 ## NNLO-2. A failed inverse map cannot transfer the remaining pole to a separate integral
 
@@ -42,11 +42,11 @@
 
 Report final results for a fixed sample target. Retain points unfinished at a time deadline for continuation. Cost can correlate with difficult points, so the easily completed subset is not a complete fixed target.
 
-## NNLO-7. A precise small-cut ratio in Figure 10 does not establish a precise absolute integral
+## NNLO-7. A precise small-cut ratio in Figure 11 does not establish a precise absolute integral
 
 All eta values in a batch are strongly correlated, and the denominator is itself an average over several cuts. A precise ratio can coexist with a much larger error on the absolute integral. Report both errors using the full covariance; adjacent cuts are not independent repeated evidence.
 
-Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 9 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.
+Recompute K4 independently with new samples. Add its uncertainty as one common contribution to the covariance of all cuts; do not omit it or treat it as independent for each cut. The finite set of paths in Figure 10 also does not prove cancellation in all overlapping limits, finite Monte Carlo variance, or stability of the NNLO contact.
 
 ## NNLO-8. Explicitly handle the subsequently confirmed typo in the four-parton one-loop input
 
@@ -60,6 +60,6 @@
 
 Locate the actual call path in your version and check whether this term remains. If it does, preserve the original expression and a diff of the correction in your own source copy, then check homogeneity, exchange symmetry, and single-collinear leading residues. The physics can be checked against [Campbell–Glover–Miller's four-parton one-loop amplitudes](https://arxiv.org/abs/hep-ph/9706297) and [Kosower–Uwer's one-loop splitting amplitudes](https://arxiv.org/abs/hep-ph/9903515). The former does not print this monomial term by term; do not claim to have copied the correction directly from that paper.
 
-This finding concerns the finite-four K4 input used in Figure 10. It does not change the five-parton tree or NLO four-parton tree. The frozen kernel for the original figure still contains the old expression, and the numerical effect of the correction on the Figure 10 integral has not been evaluated. **Label historical reproduction and physical results with corrected input separately. Do not silently substitute the correction while claiming term-by-term reproduction of the old figure, and do not use old central values as tuning targets.** Agreement with another calculation using the same old input cannot rule out this source-formula error.
+The finite-four K4 in current Figure 11 has been updated using `7*s12`, with 320 complete batches of 64 points; that manuscript update preserved the existing five-parton data and Figure 10. The correction does not change the five-parton tree, counterterms, or NLO four-parton tree. An independent reproduction must calculate both the five-parton contribution and corrected K4 from new samples, without requiring the authors' old data. Use the old input only for a separately labelled diagnostic, not as input to the current figure or a tuning target. If comparing old and new K4 at identical points, retain covariance in the difference error; do not add the old value and its correction as independent quantities.
 
 The old high-precision promotion also missed bare real constants, and the Li2 routine may have precision below binary128. Record source identity and arithmetic precision separately. Agreement at ordinary points does not automatically certify deep regions.
--- v1/04_fig9_10_local_nnlo_radiation/PROMPT.md
+++ v2/04_fig10_11_local_nnlo_radiation/PROMPT.md
@@ -2,15 +2,15 @@
 
 Study the derivations and general details alongside `DRAFT_READING.md` and the supplied `DRAFT_METHODS.tex`. The prompt and pseudocode specify the execution choices for this reproduction.
 
-Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Also check the finite-four source typo documented in NNLO-8, distinguishing historical reproduction with the old input from calculations with corrected input. Its effect on the old figure's integral has not yet been recomputed.
+Before implementation, read `EERAD3_NOTES.md` and `PITFALLS.md`. Earlier schemes encountered separately integrated singular terms, failed inverse solutions leaving unpaired contributions, and underestimated errors from sampling tails. Use the complete paired weight in this package. Current Figure 11 uses the corrected finite-four input. Following NNLO-8, change `7**s12` to `7*s12` in the LNF function actually called, check every precision version, and record the source diff; do not reapply the change if the selected version is already corrected. The old input may be used only for a separately labelled diagnostic comparison.
 
-Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 9 and 10. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.
+Using this folder, independently reproduce NNLO local radiation subtraction at fixed three-parton Born momenta and generate Figures 10 and 11. Read `ENVIRONMENT.md`, `OUTER_MAP.md`, `NATIVE_INTERFACE.md`, `SPECIFICATION.md`, `SAMPLING.md`, and `PSEUDOCODE.md` in that order.
 
 First check the locally installed EERAD3 version. A complete four-jet NLO input is required, including five-parton trees, the finite four-parton NLO contribution, and the corresponding local counterterms. Public EERAD3 2.0.0 source may be used. Reuse these existing components and reorganize their integration at fixed Born momenta with the specified inverse maps.
 
 Do not rely on the authors' installation paths, saved kernel data, old proposals, finite-four batch means, figures, or Monte Carlo data. Extract the required interfaces in your own copy of the public source. Recompute K4 and all reference checks. First implement a uniform proposal with full support; if greater efficiency is needed, build a positive proposal from your own independent pilot and freeze it.
 
-Figure 9 shows paths testing local cancellation. Figure 10 shows the radiation integral including the complete finite-four contribution and its stability as η→0. Neither includes the complete NNLO contact. Do not add a claim of completed A2 extraction or call the results complete three-jet NNLO distributions.
+Figure 10 shows paths testing local cancellation. Figure 11 shows the radiation integral including the complete finite-four contribution and its stability as η→0. Neither includes the complete NNLO contact. Do not add a claim of completed A2 extraction or call the results complete three-jet NNLO distributions.
 
 Retain R5, every counterterm group, K4, both azimuthal partners, all label averages, and the common-cut rule. Complete normalization, inverse-map, counterterm-grouping, and local-limit checks before integration. Zero weights from low-precision guards may be used only in the control variate L; the high-precision H−L correction must cover the same point and retain the full integration domain.
 
--- v1/04_fig9_10_local_nnlo_radiation/PSEUDOCODE.md
+++ v2/04_fig10_11_local_nnlo_radiation/PSEUDOCODE.md
@@ -1,11 +1,12 @@
-# Figures 9 and 10 Pseudocode
+# Figures 10 and 11 Pseudocode
 
 ```text
 inspect_EERAD3_and_create_public_source_working_copy()
 read_EERAD3_NOTES_and_PITFALLS()
 extract_complete_tree5_counterterm_maps_and_finite4_interfaces()
 audit_finite4_LNF_monomial_and_precision_of_literals_and_special_functions()
-record_historical_or_corrected_input_identity_without_silent_substitution()
+require_LNF_7_times_s12_in_all_used_precision_versions_for_current_Figure11()
+record_corrected_source_identity_and_single_monomial_diff()
 record_public_source_diff_and_native_map_inventory()
 implement_outer_inverse_and_all_30_antenna_inverses()
 implement_measurements_transport_h_omega_and_precision_modes()
@@ -48,7 +49,7 @@
     value=accurate_sum(values)
     return (ymin>eta)[:,None]*value[None,:]
 
-# Figure9 uses fixed coordinates, no Monte Carlo inverse probabilities.
+# Figure10 uses fixed coordinates, no Monte Carlo inverse probabilities.
 for path in six_specified_paths:
     for epsilon in logspace(-2,-9):
         x,pair_of_p5,Jac_log = deterministic_path(path,epsilon)
@@ -56,7 +57,7 @@
         save(Jac_log*average(R_a*J5-S_a*J4),
              Jac_log*average(R_a-S_a)*JB,
              Jac_log*average(W))
-plot_local_limits_as_Figure9()
+plot_local_limits_as_Figure10()
 
 # Generate a NEW pilot/proposal, or use q=1.
 proposal = uniform_full_support_or_new_frozen_pilot_proposal()
@@ -69,11 +70,11 @@
 
 # Finite-four contribution is generated afresh, independently.
 for independent_finite_four_batch:
-    K[batch] = mean(w4*normalized_finite4(x)*(measurements(x)-JB)/q4)
+    K[batch] = mean(w4*normalized_finite4_with_corrected_LNF(x)*(measurements(x)-JB)/q4)
     save_complete_K_batch()
 
 F,VF = combine_L_C_K_with_full_cross_cut_covariance()
-plot_paired_five_finite_four_total_and_eta0_running_estimates_as_Figure10()
+plot_paired_five_finite_four_total_and_eta0_running_estimates_as_Figure11()
 write_all_configuration_new_statistics_covariances_and_report()
 ```
 
--- v1/04_fig9_10_local_nnlo_radiation/SPECIFICATION.md
+++ v2/04_fig10_11_local_nnlo_radiation/SPECIFICATION.md
@@ -1,4 +1,4 @@
-# NNLO Radiation Definitions for Figures 9 and 10
+# NNLO Radiation Definitions for Figures 10 and 11
 
 ## 1. Fixed Born point and target
 
@@ -75,7 +75,7 @@
 
 For the constant measurement J=1, every weight must vanish pointwise. This checks the radiation identity; it does not imply a zero complete cross section.
 
-## 4. Paths for Figure 9
+## 4. Paths for Figure 10
 
 The three columns use cyclic Born assignments (1,2,3), (2,3,1), and (3,1,2), respectively. Set outer pair=(3,4) and antenna=(2,1,3), using 1-based physical labels.
 
@@ -107,11 +107,11 @@
 
 Kernels returned by this package's adapter are already divided by Bbar3; do not divide again. Form the paired curve directly from W, avoiding subtraction of two large plotted values. Apply no technical cut. C may be used for an additional check of the same behavior.
 
-## 5. Figure 10 integral and common cut
+## 5. Figure 11 integral and common cut
 
 Use `eta=[1e−3,1e−4,...,1e−12,0]` and J=(1−T,C). For one paired draw, let ymin be the minimum over all real pair invariants at both azimuthal angles. Multiply the **entire two-angle-averaged W** by `1(ymin>eta)`; do not cut individual subterms separately.
 
-Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means. The upper panels of Figure 10 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
+Add the complete K4*(J4−JB) contribution at every eta, **without applying this five-parton cut**. Independently recompute the K4 means with the corrected `7*s12` input, matching current Figure 11. The upper panels of Figure 11 show paired-five, finite-four, and their sum; the lower panels show the cumulative estimate at eta=0 as a function of the number of complete independent batches.
 
 Integrate eta=0 directly; do not substitute the result at the smallest nonzero cut. Offsets in `SAMPLING.md` only change the probability density and retain support down to 0.
 
--- v1/AUDIT.md
+++ v2/AUDIT.md
@@ -1,35 +1,20 @@
-# Reproduction Package Audit Record
+# Version 2 Audit Conclusion
 
-This package was checked against the draft, the actual mapping/fitting code, and the production weights. Only conventions affecting execution were added in this review.
+The review passes. The package is ready for another agent to independently reproduce current Figures 4–11. This conclusion concerns consistency with the actual implementation and current manuscript, not a new end-to-end physics run in the recipient's environment.
 
-1. Figure 7 explicitly specifies one baseline technical setting for matching the contact and then uses that contact for every observable and cut setting. The covariance across cuts was updated accordingly.
-2. Figures 9 and 10 explicitly use the canonical four-parton ordering `[I,K,spectator0,spectator1]`. The pseudocode passes the required counterterm mask to the native adapter, converting physical labels to the occurrence mask for each permutation. All label averages and finite compensation terms are retained.
-3. Every standalone task includes relevant draft method excerpts and their cited references. These supply derivations and general details without duplicating lengthy operational instructions.
+## Change Scope and Diffs
 
-Both NLO rescaling weights were checked against analytic integrals of g=1, u, v, uv, u²v³ at ρ=.1 and .01. All 10 checks agree with the corresponding Laurent finite coefficient. Archive checks cover file checksums, references within standalone folders, absence of machine-specific absolute paths, and absence of old numerical data.
+- Old Figures 7→8, 8→9, 9→10, 10→11; Figures 4–6 are unchanged, and four-jet NLO Figure 7 is new.
+- Each language has 51 compared existing-task files, excluding generated MANIFEST files. Of these, 35 are byte-identical, 11 change only figure numbers, and the other 5 update only the corrected input and corresponding instructions for Figure 11.
+- The 37 files in existing Tasks 1–3 have an empty residual diff after figure renumbering. Task 4 preserves the five-parton algorithm, paths, sampling, and formulas; K4 requires the change from `7**s12` to `7*s12`.
+- New Task 5 supplies a standalone prompt, pseudocode, definitions, public-source interfaces, actual pitfalls, and six formula source files for Figure 7. The code is byte-identical to the actual four-jet implementation and contains no numerical samples.
 
-The above formula and file checks belong to revision 1.1. They did not systematically review the original projects' failure and repair histories and therefore cannot establish that all important reproduction pitfalls were covered. No network was retrained and no production physics integral was performed in this review. This remains an instruction package, not certification of an end-to-end run in the recipient's environment.
+The package includes the [full existing-task diff](review/existing-tasks.diff), [Figure 11 content changes](review/figure11-semantic.diff), [new Figure 7](review/new-figure7.diff), [empty unchanged-content diff](review/unchanged-content.diff), and [file-by-file hash comparison](review/file-comparison.json). `review/release-content.diff` additionally records all text changes to root instructions and added files, excluding generated manifests and the review reports themselves.
 
-## History and source review in revision 1.2
+## Correspondence and Actual Content
 
-This review revisited all four groups of projects, adding the common `EERAD3_NOTES.md` and task-specific `PITFALLS.md`. Sources included the following original research records. Their names indicate the provenance of the lessons; recipients do not need files from the authors' machine.
+The Chinese and English task folders, sections, physics definitions, formulas, and pseudocode correspond item by item. Figure 7's cuts, bins, a³ normalization of C4, direct local contact, corrected LNF, four-axis soft function, independent batches, and unequal-sample covariance match the actual calculation and current caption. Important repairs include the four-quark finite term, precision in deep limits and nearly planar configurations, same-point callback rescue, and contributions outside the Born cut.
 
-- The Figure 4 native-contact physical contract, the record withdrawing the old global-gate conclusion, continuation of the 127-parameter contact, and the actual observer implementation.
-- The NLO local-contact/SCET README, precision replay and open-coordinate repair records, and the implementation and normalization audit of the fixed-Born tree.
-- The two-jet NNLO RR/RV interface pitfalls, numerical-failure list, post-production validation, and final four-distribution study.
-- The fixed-Born integrability audit, current sector-paired construction, sampling/precision improvements and two-level estimator acceptance records, and the subsequent finite-four/LNF source audit.
+Figure 11 uses the updated corrected K4 (320×64), preserving the five-parton construction and Figure 10; recipients must still independently compute with new samples. Figure numbers were checked against the current compiled manuscript labels. Figure 8 continues to default to reusing an existing complete NLO calculation, without requiring NLO to be rewritten from scratch.
 
-The main changes document incorrect approaches, their applicability, correct handling, and checks that recipients can perform themselves in each standalone folder. Necessary checks were also incorporated into the pseudocode. Repeated references to old “complete” status records were not treated as evidence of current correctness. The upper-end conventions of the Figure 4 energy bins were distinguished according to the actual records, replacing an overly general statement that all upper endpoints go to overflow.
-
-The LNF monomial was confirmed in both the baseline source file and the frozen Figure 10 kernel. A subsequent independent factorization audit supports the multiplication correction, but its effect on the original figure's integral has not been recomputed. This package does not claim to resolve that numerical issue. Source errors, arithmetic precision, sampling variance, and the local-subtraction construction are discussed separately.
-
-This revision updated only the instruction package and checked links, checksums, standalone folders, and archive contents. No new physics integration was run and the paper was not modified. Distributed materials contain no historical failure points, old results, models, or private paths. Recipients must generate their own regression points and comparisons.
-
-## Further verification in revision 1.2.1
-
-The four specifications, pseudocode files, original repair records, and key source call chains were compared again, checking which objects cuts apply to, support, finite compensation, precision handling, input identity, and statistical correlations. Only two evidence-based changes were made.
-
-1. Figure 4 now states the native y0 baseline and two scan values used in the contact study, retaining the limitation that the original 8-origin scan was insufficient to certify precision convergence.
-2. C2 now describes the evidence accurately. The source and original records confirm that the callback particle count is easy to misinterpret and that the correct implementation caches the actual state; there is insufficient evidence to call this a historical data incident.
-
-No other substantive issue requiring additions or changes was found among the items checked. The effect of the LNF correction on the Figure 10 integral has still not been recomputed, and this review added no physics calculation. References, checksums, and archive consistency were checked again for every standalone package.
+Both v1 directories and old archives, and the current paper, remain unchanged. The package contains no author-specific absolute paths, old MC data, models, histograms, binaries, or `.DS_Store`. This update ran no training or production physics integration. See [CHECKS.json](review/CHECKS.json) for the machine checks. `AUDIT_V1_ARCHIVE.md` is only an archived v1 audit; its figure numbers and statements such as “not yet recomputed” do not govern the current tasks.
--- /dev/null
+++ v2/AUDIT_V1_ARCHIVE.md
@@ -0,0 +1,35 @@
+# Reproduction Package Audit Record
+
+This package was checked against the draft, the actual mapping/fitting code, and the production weights. Only conventions affecting execution were added in this review.
+
+1. Figure 7 explicitly specifies one baseline technical setting for matching the contact and then uses that contact for every observable and cut setting. The covariance across cuts was updated accordingly.
+2. Figures 9 and 10 explicitly use the canonical four-parton ordering `[I,K,spectator0,spectator1]`. The pseudocode passes the required counterterm mask to the native adapter, converting physical labels to the occurrence mask for each permutation. All label averages and finite compensation terms are retained.
+3. Every standalone task includes relevant draft method excerpts and their cited references. These supply derivations and general details without duplicating lengthy operational instructions.
+
+Both NLO rescaling weights were checked against analytic integrals of g=1, u, v, uv, u²v³ at ρ=.1 and .01. All 10 checks agree with the corresponding Laurent finite coefficient. Archive checks cover file checksums, references within standalone folders, absence of machine-specific absolute paths, and absence of old numerical data.
+
+The above formula and file checks belong to revision 1.1. They did not systematically review the original projects' failure and repair histories and therefore cannot establish that all important reproduction pitfalls were covered. No network was retrained and no production physics integral was performed in this review. This remains an instruction package, not certification of an end-to-end run in the recipient's environment.
+
+## History and source review in revision 1.2
+
+This review revisited all four groups of projects, adding the common `EERAD3_NOTES.md` and task-specific `PITFALLS.md`. Sources included the following original research records. Their names indicate the provenance of the lessons; recipients do not need files from the authors' machine.
+
+- The Figure 4 native-contact physical contract, the record withdrawing the old global-gate conclusion, continuation of the 127-parameter contact, and the actual observer implementation.
+- The NLO local-contact/SCET README, precision replay and open-coordinate repair records, and the implementation and normalization audit of the fixed-Born tree.
+- The two-jet NNLO RR/RV interface pitfalls, numerical-failure list, post-production validation, and final four-distribution study.
+- The fixed-Born integrability audit, current sector-paired construction, sampling/precision improvements and two-level estimator acceptance records, and the subsequent finite-four/LNF source audit.
+
+The main changes document incorrect approaches, their applicability, correct handling, and checks that recipients can perform themselves in each standalone folder. Necessary checks were also incorporated into the pseudocode. Repeated references to old “complete” status records were not treated as evidence of current correctness. The upper-end conventions of the Figure 4 energy bins were distinguished according to the actual records, replacing an overly general statement that all upper endpoints go to overflow.
+
+The LNF monomial was confirmed in both the baseline source file and the frozen Figure 10 kernel. A subsequent independent factorization audit supports the multiplication correction, but its effect on the original figure's integral has not been recomputed. This package does not claim to resolve that numerical issue. Source errors, arithmetic precision, sampling variance, and the local-subtraction construction are discussed separately.
+
+This revision updated only the instruction package and checked links, checksums, standalone folders, and archive contents. No new physics integration was run and the paper was not modified. Distributed materials contain no historical failure points, old results, models, or private paths. Recipients must generate their own regression points and comparisons.
+
+## Further verification in revision 1.2.1
+
+The four specifications, pseudocode files, original repair records, and key source call chains were compared again, checking which objects cuts apply to, support, finite compensation, precision handling, input identity, and statistical correlations. Only two evidence-based changes were made.
+
+1. Figure 4 now states the native y0 baseline and two scan values used in the contact study, retaining the limitation that the original 8-origin scan was insufficient to certify precision convergence.
+2. C2 now describes the evidence accurately. The source and original records confirm that the callback particle count is easy to misinterpret and that the correct implementation caches the actual state; there is insufficient evidence to call this a historical data incident.
+
+No other substantive issue requiring additions or changes was found among the items checked. The effect of the LNF correction on the Figure 10 integral has still not been recomputed, and this review added no physics calculation. References, checksums, and archive consistency were checked again for every standalone package.
--- v1/COMMON_ENVIRONMENT.md
+++ v2/COMMON_ENVIRONMENT.md
@@ -70,3 +70,7 @@
 - [Projection-to-Born, arXiv:1506.02660](https://arxiv.org/abs/1506.02660).
 
 For implementation choices, read the actual formulas and selected source code; abstracts do not replace definitions. Check the original formula and current source before applying any version-specific correction. Do not reapply a correction to a version in which it has already been fixed.
+
+## New Figure 7
+
+For the four-jet a³ coefficient, JADE/E pair-mass definition, and four-parton raw-virtual convention, see `05_fig7_fourjet_nlo_local/ENVIRONMENT.md` and its `SPECIFICATION.md`. Environment copies in the existing tasks retain their original content; do not transfer the four-jet settings to other figures.
--- v1/DELIVERY.md
+++ v2/DELIVERY.md
@@ -1,6 +1,6 @@
 # Recommended Deliverables
 
-Each of the four tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.
+Each of the five tasks should deliver the following newly generated files. Exact formats may be adapted to the implementation language.
 
 ```
 implementation/       Recipient's source code and diffs against public source
@@ -17,6 +17,6 @@
 
 In the report, state the applicability, checks performed, and unresolved issues for every item in `EERAD3_NOTES.md` and the task's `PITFALLS.md`. Redundant checks of unused call paths are unnecessary, but explain why they do not apply. Task 4 must also record the LNF monomial and precision treatment in the finite-four input, identifying historical and corrected versions separately without mixing their results.
 
-For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and finite-four batches.
+For Task 1, regenerate the network checkpoint, 127 coefficients, and bootstrap on the recipient's machine. For Task 2, recompute the H1 quadrature, A1, F, and EERAD3 reference. For Task 3, explicitly document the reuse of an existing NLO program. For Task 4, regenerate the proposal, if used, and all paired-five and corrected finite-four batches. Task 5 must regenerate the four-jet EFT contribution, A1, radiation, and antenna reference, preserving covariance for the shared prefix and independent extension.
 
 This package was checked for correspondence between the method instructions and the original implementation, weights for simple analytic functions, self-contained files, and archive integrity. Production physics calculations were not rerun; the recipient must still perform the physics acceptance checks specified in each task. General derivations can be studied alongside the supplied draft method excerpts.
--- /dev/null
+++ v2/FIGURE_MAP.json
@@ -0,0 +1,35 @@
+{
+  "version": 2,
+  "figure_renumbering": {
+    "4": 4,
+    "5": 5,
+    "6": 6,
+    "7": 8,
+    "8": 9,
+    "9": 10,
+    "10": 11
+  },
+  "new_figure": 7,
+  "tasks": {
+    "01_fig4_neural_nlo": [
+      4
+    ],
+    "02_fig5_6_9_local_nlo": [
+      5,
+      6,
+      9
+    ],
+    "05_fig7_fourjet_nlo_local": [
+      7
+    ],
+    "03_fig8_twojet_nnlo": [
+      8
+    ],
+    "04_fig10_11_local_nnlo_radiation": [
+      10,
+      11
+    ]
+  },
+  "figure11_input": "LNF: 7**s12 -> 7*s12; five-parton construction unchanged",
+  "contains_physics_data": false
+}
--- v1/README.md
+++ v2/README.md
@@ -1,19 +1,22 @@
 # Standalone Reproduction Prompts and Pseudocode
 
-This package covers Figures 4–10 of the current manuscript. Give another AI agent one complete task folder, send it the contents of `PROMPT.md`, and ask it to read the instructions and pseudocode in that folder. The four tasks can be run independently.
+Version 2 follows the current figure numbers. Figures 1–3 are schematic diagrams outside the original calculation-reproduction package. Old Figures 7→8, 8→9, 9→10, 10→11; Figure 7 is new.
+
+This package covers Figures 4–11 of the current manuscript. Give another AI agent one complete task folder, send it the contents of `PROMPT.md`, and ask it to read the instructions and pseudocode in that folder. The five tasks can be run independently.
 
 | Standalone task | Figures | Calculation and recommended description |
 |---|---|---|
 | `01_fig4_neural_nlo` | 4 | Three-jet NLO, neural P2B + cumulant-matched contact |
-| `02_fig5_6_8_local_nlo` | 5, 6, 8 | Three-jet NLO local subtraction, including a directly calculated local contact |
-| `03_fig7_twojet_nnlo` | 7 | Two-jet NNLO P2B + cumulant-matched contact, reusing an existing three-jet NLO calculation |
-| `04_fig9_10_local_nnlo_radiation` | 9, 10 | Local radiation subtraction for three-jet NNLO, evaluated at fixed Born momenta |
+| `02_fig5_6_9_local_nlo` | 5, 6, 9 | Three-jet NLO local subtraction, including a directly calculated local contact |
+| `05_fig7_fourjet_nlo_local` | 7 | Four-jet NLO local subtraction, directly calculating the EFT δ(τ4) coefficient and local contact |
+| `03_fig8_twojet_nnlo` | 8 | Two-jet NNLO P2B + cumulant-matched contact, reusing an existing three-jet NLO calculation |
+| `04_fig10_11_local_nnlo_radiation` | 10, 11 | Local radiation subtraction for three-jet NNLO, evaluated at fixed Born momenta |
 
 ## Use of the term slicing
 
-The original numerical studies for Figures 4 and 7 determine the contact from the **full cumulant**. Calling these figures simply NLO/NNLO slicing is therefore not quite accurate. EFT matching in the framework can use a small slicing parameter; this must be distinguished from the numerical choice of a full cumulant in these figures. The radiation contribution in Figure 7 itself uses local subtraction.
+The original numerical studies for Figures 4 and 8 determine the contact from the **full cumulant**. Calling these figures simply NLO/NNLO slicing is therefore not quite accurate. EFT matching in the framework can use a small slicing parameter; this must be distinguished from the numerical choice of a full cumulant in these figures. The radiation contribution in Figure 8 itself uses local subtraction.
 
-Figures 9 and 10 test only the NNLO radiation contribution. They provide neither the complete three-jet NNLO contact nor complete NNLO distributions. Do not expand the reproduction target into a claim of completed A2 extraction.
+Figures 10 and 11 test only the NNLO radiation contribution. They provide neither the complete three-jet NNLO contact nor complete NNLO distributions. Do not expand the reproduction target into a claim of completed A2 extraction.
 
 ## How to use this package
 
@@ -22,7 +25,7 @@
 3. The agent should first read `EERAD3_NOTES.md` and the task-specific `PITFALLS.md`, check the installed software and versions, implement the interfaces, and regenerate all samples, reference results, and figures.
 4. Require source code, environment records, run commands, independent-batch statistics, covariances, and a reproduction report.
 
-Each task includes environment instructions, physics conventions, public references, acceptance criteria, and relevant method excerpts from the draft. The agent can follow `DRAFT_READING.md` to learn the derivations and general details. Task 2 also includes two **formula source files** with the detailed algebra for the EFT coefficients and NLO contact; neither reads any data. Task 4 includes instructions for extracting interfaces from the public EERAD3 source.
+Each task includes environment instructions, physics conventions, public references, acceptance criteria, and relevant method excerpts from the draft. The agent can follow `DRAFT_READING.md` to learn the derivations and general details. Task 2 also includes two **formula source files** with the detailed algebra for the EFT coefficients and NLO contact; neither reads any data. Task 4 includes instructions for extracting interfaces from the public EERAD3 source. New Task 5 includes four-jet formula source files, native-interface instructions, and lessons from actual repairs. The general delivery lists in the existing tasks retain their original wording and cover Tasks 1–4; Task 5 has its own delivery list.
 
 ## Lessons from the original projects
 
@@ -31,11 +34,12 @@
 | Figures | Main lessons |
 |---|---|
 | 4 | Native real events and mapped counterevents respond to cuts separately; network support; contact quadrature and R/F/V statistics |
-| 5, 6, 8 | Contributions outside the Born cut; precision after rescaling and open coordinates; complete EFT finite terms; normalization of fixed Born labels |
-| 7 | Coverage required when reusing a complete NLO calculation; clustering and event selection; false zero errors in unpopulated tail bins; contact covariance |
-| 9, 10 | Pointwise pairing is essential; failed inverse solutions and unpaired singular terms; partition compensation; tails in the precision correction; finite-four source issues |
+| 5, 6, 9 | Contributions outside the Born cut; precision after rescaling and open coordinates; complete EFT finite terms; normalization of fixed Born labels |
+| 7 | Four-quark virtual finite terms; four-axis soft regions; precision rescue in deep limits; contributions outside the Born cut; unequal-batch covariance |
+| 8 | Coverage required when reusing a complete NLO calculation; clustering and event selection; false zero errors in unpopulated tail bins; contact covariance |
+| 10, 11 | Pointwise pairing is essential; failed inverse solutions and unpaired singular terms; partition compensation; tails in the precision correction; finite-four source issues |
 
-In particular, the subsequently confirmed LNF typo `7**s12` remains in the old figure kernel, and its effect on the Figure 10 integral has not been recomputed. The Task 4 notes explicitly require checking the input and distinguishing reproduction of the historical version from a calculation with corrected physics input. Passing the package checks does not resolve this unfinished numerical assessment.
+Current Figure 11 has updated finite-four K4 using `7*s12`; the existing five-parton construction and Figure 10 are unchanged. Task 4 explicitly requires corrected input, and the four-jet hard input and antenna reference in new Task 5 use the same correction. Recipients must still generate independent results with fresh samples.
 
 ## Scope of independence
 
@@ -43,6 +47,6 @@
 
 The goal is to reproduce the physics results, cancellation of singularities, and uncertainty ranges with new data, rather than to reuse old data to generate identical pixels. A newly trained neural projection or newly constructed sampling distribution can change the decomposition of finite terms and the statistical efficiency; the corresponding contact must be determined again.
 
-As requested, Figure 7 uses an existing NLO calculation such as EERAD3 by default. This can reproduce the NNLO physical distributions and the use of one contact across observables. If both prediction and reference use the same NLO backend, state this in the report and use independent random samples. Such a comparison tests the P2B organization, measurements, and matching; it is not a comparison of two independent NLO subtraction algorithms.
+As requested, Figure 8 uses an existing NLO calculation such as EERAD3 by default. This can reproduce the NNLO physical distributions and the use of one contact across observables. If both prediction and reference use the same NLO backend, state this in the report and use independent random samples. Such a comparison tests the P2B organization, measurements, and matching; it is not a comparison of two independent NLO subtraction algorithms.
 
-The preparation and review of this instruction package included weight checks with simple analytic functions. No new training, production physics integration, or reference calculation was performed, and the paper was not modified. See `AUDIT.md` for further details.
+Version 2 changes only figure numbers in instructions for unchanged figures, adds Figure 7, and updates the corrected input for Figure 11. Existing task numbers 1–4 are retained; the new figure is Task 5. See `AUDIT.md` for file-by-file diffs and checks. The original audit is preserved in `AUDIT_V1_ARCHIVE.md`; statements such as “not yet recomputed” there describe only the old release. This update ran no new training or production integration and did not modify the paper.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DELIVERY.md
@@ -0,0 +1,9 @@
+# Figure 7 Recipient Deliverables
+
+Deliver `implementation/` (source and public-source diffs), `environment.json`, `run_config.json`, an actually rerunnable `README.md`, `results/` (complete new batch means and covariance), `figures/` (Figure 7 PDF/PNG and new plotting data), `checks/`, and `REPORT.md`.
+
+Distinguish the P2B raw virtual + EFT + A1 construction from the native antenna reference. Record their common corrected LNF input, all label and measure factors, precision-promotion strategy, state-by-state cuts, checkpoints, and actual checks. Regenerate the four-parton Hδ, A1, radiation, and reference without reading the authors' samples or models.
+
+Save the batch axis, bin edges, flow bins, bin-integral/density convention, mean covariance, shared sample prefix, and independent extension. Plot pulls using the covariance of the difference rather than treating shared data as independent.
+
+Following `PITFALLS.md`, report completed checks, applicable unresolved issues, actual errors, and resource use. Formula specifications and document checks in this package do not replace the recipient's numerical validation. An optional τ4 check is diagnostic and adds no panel to the main Figure 7.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_METHODS.tex
@@ -0,0 +1,157 @@
+% Current manuscript method excerpts; numerical tables and figures omitted.
+\section{An analytic NLO projection}
+\label{app:fixed-born}
+
+This appendix gives the analytic projection and its inverse used in the local NLO calculation. The projection maps a real configuration to Born kinematics; the inverse generates radiation while keeping all Born momenta fixed. We denote the projection by $\widehat{M}:\Phi_{N+1}\to\Phi_N$. It must preserve on-shell kinematics and four-momentum, and approach the underlying Born state in every single-unresolved limit. The tree-level real coefficient $R_{N+1}$ must give an integrable product with $\Delta J=J_{N+1}-J_N\circ\widehat{M}$, with physical cuts evaluated on each state separately.
+
+For massless final states with $P=(Q,\mathbf0)$, choose the pair $h=(i,j)$ minimizing $d_{ij}$ and define
+\begin{equation}
+\begin{aligned}
+ K_{ij}&=p_i+p_j,\qquad d_{ij}=E_i+E_j-|\mathbf K_{ij}|,\\
+ \lambda&=1-d_{ij}/Q,\\
+ \bar p_1&=\frac{(|\mathbf K_{ij}|,\mathbf K_{ij})}{\lambda},\qquad
+ \bar p_a=\frac{p_{s_a}}{\lambda}\quad(a=2,\ldots,N),
+\end{aligned}
+\label{eq:app-map}
+\end{equation}
+where $s_a$ labels the spectators in increasing parton-label order; the merged pair is assigned Born label 1. We denote this projection for a specified pair $h=(i,j)$ by $\widehat{M}_h$; the global map $\widehat{M}$ selects the pair minimizing $d_{ij}$, with a fixed ordering used to break ties. The projected momenta obey $\bar p_a^2=0$ and $\sum_a\bar p_a=P$. In a soft or collinear limit, the selected pair contains the unresolved radiation and $\lambda\to1$, recovering the Born momenta.
+
+For a measurement Lipschitz-continuous in energy flow, $|J(X)-J(Y)|\le L_Jd_E(X,Y)$ for a finite constant $L_J$, where $d_E(X,Y)=Q^{-1}\min_{\{f_{ab}\}}\sum_{ab}f_{ab}|\mathbf n_a-\mathbf n'_b|$ is the minimum energy-transport cost between states of total energy $Q$. Here $f_{ab}\ge0$ transfers energy from direction $\mathbf n_a$ in $X$ to $\mathbf n'_b$ in $Y$, with $\sum_bf_{ab}=E_a$ and $\sum_af_{ab}=E'_b$, the corresponding particle energies. For thrust and the $C$-parameter, this gives $|\Delta J|=O(\sqrt{d_{ij}/Q})$. In a soft-collinear limit, $d_{ij}/Q=O(y\theta_{ij}^2)$, suppressing $\dd y/y\,\dd\theta_{ij}^2/\theta_{ij}^2$; here $y$ is the soft energy divided by $Q$ and $\theta_{ij}$ is the pair's opening angle.
+
+Conversely, fix $b=(\bar p_1,\ldots,\bar p_N)$ with $e_1=\bar p_1^0$ and choose $0<\lambda<1$. Only the $N-1$ spectator momenta are rescaled. The Born leg $\bar p_1$ is replaced by two massless particles with total momentum $K_{ij}$, fixed by four-momentum conservation,
+\begin{subequations}
+\label{eq:app-inverse}
+\begin{equation}
+\begin{aligned}
+ p_{s_a}&=\lambda\bar p_a,\qquad
+ K_{ij}=(1-\lambda)P+\lambda\bar p_1,\\
+ K_{ij}^2&=(1-\lambda)\big[Q^2(1-\lambda)+2\lambda Qe_1\big]>0.
+\end{aligned}
+\label{eq:app-inverse-total}
+\end{equation}
+Write $\bar p_1=e_1(1,\mathbf n)$, and $k=\lambda e_1$. Choose orthonormal vectors $\mathbf e_x,\mathbf e_y$ transverse to $\mathbf n$ and set $\mathbf e_\perp(\phi)=\cos\phi\,\mathbf e_x+\sin\phi\,\mathbf e_y$. The individual momenta are
+\begin{equation}
+\begin{aligned}
+ p_i^0&=\frac{K_{ij}^0+k\cos\theta}{2},\qquad p_j=K_{ij}-p_i,\\
+ \mathbf p_i&=\frac12\big[(k+K_{ij}^0\cos\theta)\mathbf n
+             +\sqrt{K_{ij}^2}\sin\theta\,\mathbf e_\perp(\phi)\big].
+\end{aligned}
+\label{eq:app-inverse-daughters}
+\end{equation}
+\end{subequations}
+Here $\theta,\phi$ specify the direction of $p_i$ in the $K_{ij}$ rest frame, with polar axis $\mathbf n$, $-1<\cos\theta<1$ and $0\le\phi<2\pi$. Equation~\eqref{eq:app-inverse-daughters} boosts the two back-to-back massless daughters to the total centre-of-mass frame, ensuring $p_i^2=p_j^2=0$. Define $G_h(b,\xi)$ as the complete event $\{p_i,p_j,p_{s_2},\ldots,p_{s_N}\}$, with $\xi=(\lambda,\cos\theta,\phi)$. Reapplying the specified-pair projection gives $\widehat{M}_h(G_h(b,\xi))=b$. The selector $\chi_h$ is one when $h$ is the pair chosen by $\widehat{M}$ and zero otherwise. Selecting charts with $\chi_h=1$ therefore ensures $\widehat{M}(G_h(b,\xi))=b$. Before this selection, the labelled Lorentz-invariant measure on each chart is
+\begin{equation}
+ \dd\Phi_{N+1}=\dd\Phi_N(b)\,
+ \underbrace{\frac{Qe_1\lambda^{2N-3}}{32\pi^3}}_{\mathcal J_h(b,\xi)}
+ \dd\lambda\,\dd\cos\theta\,\dd\phi.
+\label{eq:app-jacobian}
+\end{equation}
+Summing branches with $\chi_h$ covers phase space without double counting. Adding and subtracting the projected real measurement gives the NLO correction
+\begin{equation}
+ \Sigma_N^{(1)}[J]=\int\dd\Phi_{N+1}R_{N+1}\Delta J
+ +\int\dd\Phi_N(b)c_{\widehat{M}}(b)J_N(b),
+\label{eq:app-subtraction}
+\end{equation}
+where $c_{\widehat{M}}$ combines the virtual and projected real contributions into a finite density relative to $\dd\Phi_N$. For the pointwise matching below, $\widehat{M}$ in Eq.~\eqref{eq:app-subtraction} must be the projection in Eq.~\eqref{eq:app-map}, with inverse and measure given by Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Direct sampling in $\Phi_{N+1}$ needs no additional Jacobian, but does not permit changing this projection while reusing the contact obtained from Eq.~\eqref{eq:app-pointwise-contact}.
+
+The inverse map allows $c_{\widehat{M}}(b)$ to be determined separately at every resolved $N$-body Born phase-space point $b$. The required radiation input is the tree-level jettiness cumulant above $t$, evaluated at this fixed Born point,
+\begin{equation}
+\begin{aligned}
+ c_{\widehat{M}}(b)&=\lim_{t\to0}\big[\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)
+                  +\mathcal R_{>t}(b)\big],\\
+ \mathcal R_{>t}(b)&=\left.\int\dd\Phi_{N+1}\,R_{N+1}
+                   \Theta(\tau_N-t)\right|_b.
+\end{aligned}
+\label{eq:app-pointwise-contact}
+\end{equation}
+The notation $|_b$ denotes a density relative to $\dd\Phi_N(b)$. Generate the real momenta with $G_h(b,\xi)$, select the branch with $\chi_h=1$, and integrate only the radiation variables with the Jacobian in Eq.~\eqref{eq:app-jacobian}. One then evaluates $\tau_N$ on each generated state and includes its weight when $\tau_N>t$. For the geometric measure in Eq.~\eqref{eq:tau3}, this is simply $\lambda<1-t$ because $\tau_N=1-\lambda$. The Born point $b$ is held fixed throughout. Here $\Sigma_{N,\mathrm{sing}}^{(1)}(b,t)$ is the NLO correction to the EFT cumulant for $\tau_N\le t$, differential in the same Born variables at leading power and including the coefficient of $\delta(\tau_N)$~\cite{Gaunt:2015pea}. Its addition to $\mathcal R_{>t}$ compensates the negative radiation contribution to the below-$t$ cumulant. Equation~\eqref{eq:app-pointwise-contact} then determines $c_{\widehat{M}}(b)$ point by point. This limiting relation fixes the contact convention. Appendix~\ref{app:local-contact} evaluates the same contact by finite four-dimensional integrals, so neither its extraction nor Eq.~\eqref{eq:app-subtraction} requires a small slicing parameter.
+
+
+\subsection{Explicit NLO construction}
+
+
+Set $Q=1$, with momenta expressed in units of $Q$, and use the inverse in Eqs.~\eqref{eq:app-inverse}--\eqref{eq:app-jacobian}. Its variable $\lambda$ rescales the Born spectators, while $\theta$ and $\phi$ are the polar and azimuthal angles of the two-body decay. Recall that $\chi_h=1$ when $h=(i,j)$ is the pair minimizing $d_{ij}=E_i+E_j-|\mathbf p_i+\mathbf p_j|$, and $\chi_h=0$ otherwise. Define $\delta=1-\lambda$ and $u=1-|\cos\theta|$. The inverse gives $d_{ij}=\delta$ and implies $\chi_h=0$ whenever $u<\delta$. Thus every four-parton phase-space configuration with $\chi_h=1$ can be parametrized, for $\sigma=\pm1$, by
+\begin{equation}
+ \delta=uv,\qquad \cos\theta=\sigma(1-u),\qquad
+ 0<u,v<1.
+\label{eq:contact-nlo-coordinates}
+\end{equation}
+Here $\tau_3(\Phi_4)=d_{ij}=uv$ for $\chi_h=1$.
+
+To verify $\chi_h=0$ for $u<\delta$, use the momenta in Eq.~\eqref{eq:app-inverse-daughters}. Here $e_1=\bar p_1^0$, $k=\lambda e_1$ and $\mathbf n$ is the direction of the Born leg replaced by the pair. If $u<\delta$, the lower-energy daughter $q$ has $E_q=(\delta+ku)/2<\delta$ and $\mathbf q\cdot\mathbf n=[(k+\delta)u-\delta]/2<0$. The spectator momenta sum to $-k\mathbf n$, so at least one spectator $r$ satisfies $\mathbf q\cdot\mathbf p_r>0$. Its pair with $q$ then obeys $d_{qr}=E_q+E_r-|\mathbf q+\mathbf p_r|\le E_q<d_{ij}$. Hence $(i,j)$ cannot minimize $d$, and $\chi_h=0$ there. Equation~\eqref{eq:contact-nlo-coordinates} therefore covers all configurations with $\chi_h=1$.
+
+Include the exact matrix element, radiation measure at fixed $b$ and branch selection in $g$, defined by
+\begin{equation}
+\begin{aligned}
+ R_4\dd\mu_4^b&=\sum_{h,\sigma}
+           \frac{\dd u\,\dd v}{uv}\,\dd\phi\,g_{h,\sigma}(u,v,\phi;b),\\
+ g_{h,\sigma}&=\chi_h\frac{e_1(1-uv)^3u^2v}{32\pi^3}R_4.
+\end{aligned}
+\label{eq:contact-nlo-density}
+\end{equation}
+The branch label $h$ also includes the assignments of the Born momenta to parton labels. Flavour and identical-particle factors are inherited from $R_4$. Use the common average over $\phi+n\pi/2$, $n=0,1,2,3$, in $g$ and its limits. Suppressing the branch and angular arguments, define $g_s(v)=g(0,v)$, $g_c(u)=g(u,0)$ and $g_0=g(0,0)$.
+
+The finite radiation contribution is the two-variable generalization of the second line of Eq.~\eqref{eq:contact-toy-matching}. We subtract the soft and collinear limiting functions $g_s$ and $g_c$ and add back their common value $g_0$, which would otherwise be subtracted twice. Since the resolution variable is $uv$, the boundaries also contribute finite logarithmic terms. The result is
+\begin{equation}
+\begin{aligned}
+ \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
+ &\int_0^1\frac{\dd u\,\dd v}{uv}
+       [g-g_s-g_c+g_0]\\
+ &+\int_0^1\frac{\dd v}{v}\ln v\,[g_s(v)-g_0]\\
+ &+\int_0^1\frac{\dd u}{u}\ln u\,[g_c(u)-g_0]\bigg\}.
+\end{aligned}
+\label{eq:contact-nlo-boundary}
+\end{equation}
+The limiting functions follow from the soft and collinear limits of the tree amplitude. The double difference vanishes with a positive power in each unresolved coordinate; changes of the selected pair are confined to shrinking angular intervals near these limits. These properties make all three integrals finite. Equation~\eqref{eq:contact-nlo-boundary} can therefore be evaluated directly once these limiting functions are supplied.
+
+Equation~\eqref{eq:contact-nlo-boundary} uses the limiting functions $g_s$, $g_c$ and $g_0$, just as Eq.~\eqref{eq:contact-toy-matching} uses $g_0$. To avoid supplying them explicitly, we apply the finite rescaling in Eq.~\eqref{eq:contact-toy-rescaled} to $\mathcal Z_1$ in Eq.~\eqref{eq:contact-mellin}, using $\tau_3(\Phi_4)=uv$ and the density in Eq.~\eqref{eq:contact-nlo-density}. Taking the constant term will then give the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The resulting integral uses only interior values of $g$ and is more readily extended to higher orders, where overlapping limits make explicit soft and collinear limiting functions more involved. Choose $0<\rho<1$, set $L=\ln\rho$, and define $\Delta_u g(u,v)=g(u,v)-g(\rho u,v)$ and $\Delta_v g(u,v)=g(u,v)-g(u,\rho v)$. Applying both differences gives $g(u,v)-g(\rho u,v)-g(u,\rho v)+g(\rho u,\rho v)$. Changing variables in one shifted term gives, at $\operatorname{Re}\zeta>0$,
+\begin{equation}
+\begin{aligned}
+ (1-\rho^{-\zeta})\int_0^1\frac{\dd u}{u}u^\zeta g(u,v)
+ &=\int_0^1\frac{\dd u}{u}u^\zeta\Delta_u g(u,v)\\
+ &\quad-\rho^{-\zeta}\int_\rho^1\frac{\dd u}{u}u^\zeta g(u,v).
+\end{aligned}
+\label{eq:contact-nlo-shift}
+\end{equation}
+This is the general-$\rho$ version of Eq.~\eqref{eq:contact-toy-rescaled}. Applying it in both $u$ and $v$ gives the denominator $(1-\rho^{-\zeta})^2$. Taking its constant term, as in Eq.~\eqref{eq:contact-toy-constant-weights}, now gives the polynomial weight
+\begin{equation}
+\begin{aligned}
+ P_1(\mathcal L)&=[\zeta^0]\frac{e^{\mathcal L\zeta}}{(1-e^{-L\zeta})^2}\\
+       &=\frac{\mathcal L^2}{2L^2}+\frac{\mathcal L}{L}+\frac{5}{12}.
+\end{aligned}
+\label{eq:contact-nlo-polynomial}
+\end{equation}
+Here $\mathcal L$ is the logarithm multiplying $\zeta$ in the numerator. It is $\ln(uv)$ for the double difference; each compensation contributes a factor $\rho^{-\zeta}$ and hence shifts $\mathcal L$ by $-L$. The second line follows from $(1-e^{-L\zeta})^{-2}=1/(L^2\zeta^2)+1/(L\zeta)+5/12+O(\zeta)$. The complete result is
+\begin{equation}
+\begin{aligned}
+ \mathcal A_1=\sum_{h,\sigma}\int\dd\phi\,\bigg\{
+ &\int_0^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
+       P_1(\ln uv)\,\Delta_u\Delta_v g\\
+ &-\int_\rho^1\frac{\dd u}{u}\int_0^1\frac{\dd v}{v}
+       P_1(\ln uv-L)\,\Delta_v g\\
+ &-\int_0^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
+       P_1(\ln uv-L)\,\Delta_u g\\
+ &+\int_\rho^1\frac{\dd u}{u}\int_\rho^1\frac{\dd v}{v}
+       P_1(\ln uv-2L)\,g\bigg\}.
+\end{aligned}
+\label{eq:contact-nlo-interior}
+\end{equation}
+The first term cancels the singularities at both $u=0$ and $v=0$ through four interior evaluations. The next two restore the finite intervals left by each rescaling, and the last restores their overlap. All four terms are required. The exact change of variables in Eq.~\eqref{eq:contact-nlo-shift} ensures that this expression gives the same $\mathcal A_1$ as Eq.~\eqref{eq:contact-nlo-boundary}, now using only interior values of $g$. It is the two-variable counterpart of Eq.~\eqref{eq:contact-toy-local}. The remainders that vanish with positive powers of the unresolved coordinates make the differences integrable with the displayed logarithmic weights. The parameter $\rho$ can be chosen freely in $(0,1)$. It changes the finite integral representation, not the contact, and is not a cutoff; the exact compensations restore the full phase space.
+
+To complete the contact, combine this finite radiation integral with the EFT coefficient of $\delta(\tau_3)$. In the same Born-differential normalization, the NLO singular three-jettiness spectrum is
+\begin{equation}
+\begin{aligned}
+ \frac{\dd\Sigma_{3,\mathrm{sing}}^{(1)}}{\dd\tau_3}(b,\tau_3)
+ &=H_1(b)\delta(\tau_3)
+   +a_{1,0}(b)\left[\frac1{\tau_3}\right]_+\\
+ &\quad+a_{1,1}(b)\left[\frac{\ln\tau_3}{\tau_3}\right]_+.
+\end{aligned}
+\label{eq:contact-nlo-eft-spectrum}
+\end{equation}
+The plus distributions use the interval $[0,1]$, as in Eq.~\eqref{eq:contact-eft}. Thus $H_1(b)$ is the coefficient multiplying $\delta(\tau_3)$ in the complete EFT prediction, with the hard, jet and soft contributions combined in this convention. The directly constructed NLO contact is
+\begin{equation}
+ \boxed{c_{\widehat M}(b)=H_1(b)+\mathcal A_1(b),}
+\label{eq:contact-nlo-direct}
+\end{equation}
+where $\mathcal A_1$ is the explicit finite radiation integral in Eq.~\eqref{eq:contact-nlo-boundary}, or the interior expression in Eq.~\eqref{eq:contact-nlo-interior}. Both terms are densities at the same fixed Born point and use the same jettiness definition, scale and normalization.
+
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_READING.md
@@ -0,0 +1,7 @@
+# Reading Alongside the Current Draft
+
+`DRAFT_METHODS.tex` reproduces the current manuscript's general N analytic projection and NLO contact derivation verbatim, without the authors' numerical data. Read `eq:app-map`, `eq:app-inverse`, `eq:app-jacobian`, and `eq:app-subtraction`, followed by `eq:contact-nlo-boundary`, `eq:contact-nlo-eft-spectrum`, and `eq:contact-nlo-direct`.
+
+The latter excerpt still presents the derivation in three-jet notation and retains the alternative finite-rescaling expression. Actual Figure 7 uses N=4, τ4, λ⁵, four-parton Born states, five-parton real states, and the boundary expression with direct analytic limits. Do not copy the three-jet λ³, flavor factors, or three-parton EFT H1; use this task's four-parton hard/jet/soft formulas and normalization. Remaining contextual transitions and cross-references do not extend the task to NNLO contact.
+
+`SPECIFICATION.md` gives the relevant figure description and caption content in full. `DRAFT_REFERENCES.bib` combines the corresponding original references with four-parton virtual and EFT references. Read these directly; no other author files or compilation of the whole paper is needed.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/DRAFT_REFERENCES.bib
@@ -0,0 +1,351 @@
+@article{Banerjee:2018ozf,
+    author = "Banerjee, Pulak and Dhani, Prasanna K. and Ravindran, V.",
+    title = "{Gluon jet function at three loops in QCD}",
+    eprint = "1805.02637",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "IMSc/2018/05/04",
+    doi = "10.1103/PhysRevD.98.094016",
+    journal = "Phys. Rev. D",
+    volume = "98",
+    number = "9",
+    pages = "094016",
+    year = "2018"
+}
+
+@article{Baranowski:2022vcn,
+    author = "Baranowski, Daniel and Behring, Arnd and Melnikov, Kirill and Tancredi, Lorenzo and Wever, Christopher",
+    title = "{Beam functions for N-jettiness at N$^{3}$LO in perturbative QCD}",
+    eprint = "2211.05722",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "TTP22-067, P3H-22-108, TUM-HEP-1429/22, CERN-TH-2022-178, ZU-TH
+  51/22",
+    doi = "10.1007/JHEP02(2023)073",
+    journal = "JHEP",
+    volume = "2023",
+    number = "02",
+    pages = "073",
+    year = "2023"
+}
+
+@article{Bell:2018oqa,
+    author = "Bell, Guido and Rahn, Rudi and Talbert, Jim",
+    title = "{Generic dijet soft functions at two-loop order: correlated emissions}",
+    eprint = "1812.08690",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "DESY-18-209",
+    doi = "10.1007/JHEP07(2019)101",
+    journal = "JHEP",
+    volume = "2019",
+    number = "07",
+    pages = "101",
+    year = "2019"
+}
+
+@article{Bell:2022tmi,
+    author = "Bell, Guido and Brune, Kevin and Das, Goutam and Wald, Marcel",
+    title = "{Automated Calculation of Beam Functions at NNLO}",
+    eprint = "2208.04847",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "SI-HEP-2022-18, P3H-22-085",
+    doi = "10.22323/1.416.0026",
+    journal = "PoS",
+    volume = "LL2022",
+    pages = "026",
+    year = "2022"
+}
+
+@article{Bell:2023yso,
+    author = "Bell, Guido and Dehnadi, Bahman and Mohrmann, Tobias and Rahn, Rudi",
+    title = "{The NNLO soft function for N-jettiness in hadronic collisions}",
+    eprint = "2312.11626",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "SI-HEP-2022-20, P3H-22-065, DESY-23-205",
+    doi = "10.1007/JHEP07(2024)077",
+    journal = "JHEP",
+    volume = "2024",
+    number = "07",
+    pages = "077",
+    year = "2024"
+}
+
+@misc{Bell:2026pou,
+    author = "Bell, Guido and Broggio, Alessandro and Edelmann, Sebastian and Lim, Matthew A. and Rahn, Rudi",
+    title = "{NNLO soft functions for heavy-quark pair production at hadron colliders}",
+    eprint = "2608.09621",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "UWThPh 2026-7, SI-HEP-2026-17, P3H-26-061",
+    month = "8",
+    year = "2026"
+}
+
+@article{Boughezal:2015eha,
+    author = "Boughezal, Radja and Liu, Xiaohui and Petriello, Frank",
+    title = "{$N$-jettiness soft function at next-to-next-to-leading order}",
+    eprint = "1504.02540",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevD.91.094035",
+    journal = "Phys. Rev. D",
+    volume = "91",
+    number = "9",
+    pages = "094035",
+    year = "2015"
+}
+
+@article{Bruser:2018rad,
+    author = {Br{\"u}ser, Robin and Liu, Ze Long and Stahlhofen, Maximilian},
+    title = "{Three-Loop Quark Jet Function}",
+    eprint = "1804.09722",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MITP/18-031, MITP-18-031",
+    doi = "10.1103/PhysRevLett.121.072003",
+    journal = "Phys. Rev. Lett.",
+    volume = "121",
+    number = "7",
+    pages = "072003",
+    year = "2018"
+}
+
+@article{Cacciari:2015jma,
+    author = "Cacciari, Matteo and Dreyer, Fr{\'e}d{\'e}ric A. and Karlberg, Alexander and Salam, Gavin P. and Zanderighi, Giulia",
+    title = "{Fully Differential Vector-Boson-Fusion Higgs Production at Next-to-Next-to-Leading Order}",
+    eprint = "1506.02660",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevLett.115.082002",
+    journal = "Phys. Rev. Lett.",
+    volume = "115",
+    number = "8",
+    pages = "082002",
+    year = "2015",
+    note = "[Erratum: Phys.Rev.Lett. 120, 139901 (2018)]"
+}
+
+@article{Campbell:2024hjq,
+    author = "Campbell, John and Neumann, Tobias and Vita, Gherardo",
+    title = "{Projection-to-Born-improved subtractions at NNLO}",
+    eprint = "2408.05265",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "CERN-TH-2024-102, FERMILAB-PUB-24-0402-T",
+    doi = "10.1007/JHEP05(2025)172",
+    journal = "JHEP",
+    volume = "05",
+    pages = "172",
+    year = "2025"
+}
+
+@article{Ebert:2019zkb,
+    author = "Ebert, Markus A. and Tackmann, Frank J.",
+    title = "{Impact of isolation and fiducial cuts on q$_{T}$ and N-jettiness subtractions}",
+    eprint = "1911.08486",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "DESY 19-199, DESY-19-199, MIT-CTP/5158",
+    doi = "10.1007/JHEP03(2020)158",
+    journal = "JHEP",
+    volume = "03",
+    pages = "158",
+    year = "2020"
+}
+
+@article{Ebert:2020qef,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{TMD fragmentation functions at N$^{3}$LO}",
+    eprint = "2012.07853",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP 5261, SLAC-PUB-17577, MPP-2020-220",
+    doi = "10.1007/JHEP07(2021)121",
+    journal = "JHEP",
+    volume = "2021",
+    number = "07",
+    pages = "121",
+    year = "2021"
+}
+
+@article{Ebert:2020unb,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{$N$-jettiness beam functions at N$^{3}$LO}",
+    eprint = "2006.03056",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP 5208",
+    doi = "10.1007/JHEP09(2020)143",
+    journal = "JHEP",
+    volume = "2020",
+    number = "09",
+    pages = "143",
+    year = "2020"
+}
+
+@article{Ebert:2020yqt,
+    author = "Ebert, Markus A. and Mistlberger, Bernhard and Vita, Gherardo",
+    title = "{Transverse momentum dependent PDFs at N$^3$LO}",
+    eprint = "2006.05329",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP/5209, SLAC-PUB-17535",
+    doi = "10.1007/JHEP09(2020)146",
+    journal = "JHEP",
+    volume = "2020",
+    number = "09",
+    pages = "146",
+    year = "2020"
+}
+
+@article{Gaunt:2015pea,
+    author = "Gaunt, Jonathan and Stahlhofen, Maximilian and Tackmann, Frank J. and Walsh, Jonathan R.",
+    title = "{N-jettiness Subtractions for NNLO QCD Calculations}",
+    eprint = "1505.04794",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1007/JHEP09(2015)058",
+    journal = "JHEP",
+    volume = "2015",
+    number = "09",
+    pages = "058",
+    year = "2015"
+}
+
+@article{Gehrmann-DeRidder:2014hxk,
+    author = "Gehrmann-De Ridder, A. and Gehrmann, T. and Glover, E. W. N. and Heinrich, G.",
+    title = "{EERAD3: Event shapes and jet rates in electron-positron annihilation at order $\alpha_s^3$}",
+    eprint = "1402.4140",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1016/j.cpc.2014.07.024",
+    journal = "Comput. Phys. Commun.",
+    volume = "185",
+    pages = "3331",
+    year = "2014"
+}
+
+@article{JADE:1986kta,
+    author = "Bartel, W. and others",
+    collaboration = "JADE",
+    title = "{Experimental Studies on Multi-Jet Production in e+ e- Annihilation at PETRA Energies}",
+    reportNumber = "DESY-86-086",
+    doi = "10.1007/BF01410449",
+    journal = "Z. Phys. C",
+    volume = "33",
+    pages = "23",
+    year = "1986"
+}
+
+@article{Jouttenus:2011wh,
+    author = "Jouttenus, Teppo T. and Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
+    title = "{The Soft Function for Exclusive N-Jet Production at Hadron Colliders}",
+    eprint = "1102.4344",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevD.83.114030",
+    journal = "Phys. Rev. D",
+    volume = "83",
+    pages = "114030",
+    year = "2011"
+}
+
+@article{Luo:2019szz,
+    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
+    title = "{Quark Transverse Parton Distribution at the Next-to-Next-to-Next-to-Leading Order}",
+    eprint = "1912.05778",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1103/PhysRevLett.124.092001",
+    journal = "Phys. Rev. Lett.",
+    volume = "124",
+    number = "9",
+    pages = "092001",
+    year = "2020"
+}
+
+@article{Luo:2020epw,
+    author = "Luo, Ming-xing and Yang, Tong-Zhi and Zhu, Hua Xing and Zhu, Yu Jiao",
+    title = "{Unpolarized quark and gluon TMD PDFs and FFs at N$^{3}$LO}",
+    eprint = "2012.03256",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1007/JHEP06(2021)115",
+    journal = "JHEP",
+    volume = "2021",
+    number = "06",
+    pages = "115",
+    year = "2021"
+}
+
+@article{Stewart:2010tn,
+    author = "Stewart, Iain W. and Tackmann, Frank J. and Waalewijn, Wouter J.",
+    title = "{N-Jettiness: An Inclusive Event Shape to Veto Jets}",
+    eprint = "1004.2489",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    reportNumber = "MIT-CTP-4139",
+    doi = "10.1103/PhysRevLett.105.092002",
+    journal = "Phys. Rev. Lett.",
+    volume = "105",
+    pages = "092002",
+    year = "2010"
+}
+
+@article{Becher:2006qw,
+    author = "Becher, Thomas and Neubert, Matthias",
+    title = "{Toward a NNLO calculation of the anti-B ---{\ensuremath{>}} X(s) gamma decay rate with a cut on photon energy. II. Two-loop result for the jet function}",
+    eprint = "hep-ph/0603140",
+    archivePrefix = "arXiv",
+    reportNumber = "CLNS-06-1954, FERMILAB-PUB-06-057-T",
+    doi = "10.1016/j.physletb.2006.04.046",
+    journal = "Phys. Lett. B",
+    volume = "637",
+    pages = "251--259",
+    year = "2006"
+}
+
+
+@article{Becher:2010pd,
+    author = "Becher, Thomas and Bell, Guido",
+    title = "{The gluon jet function at two-loop order}",
+    eprint = "1008.1936",
+    archivePrefix = "arXiv",
+    primaryClass = "hep-ph",
+    doi = "10.1016/j.physletb.2010.11.036",
+    journal = "Phys. Lett. B",
+    volume = "695",
+    pages = "252--258",
+    year = "2011"
+}
+
+
+@article{Campbell:1997tv,
+    author = "Campbell, John M. and Glover, E. W. Nigel and Miller, D. J.",
+    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} q anti-q g g}",
+    eprint = "hep-ph/9706297",
+    archivePrefix = "arXiv",
+    reportNumber = "DTP-97-44, RAL-TR-97-027",
+    doi = "10.1016/S0370-2693(97)00909-X",
+    journal = "Phys. Lett. B",
+    volume = "409",
+    pages = "503--508",
+    year = "1997"
+}
+
+
+@article{Glover:1996eh,
+    author = "Glover, E. W. Nigel and Miller, D. J.",
+    title = "{The One loop QCD corrections for gamma* ---{\ensuremath{>}} Q anti-Q q anti-q}",
+    eprint = "hep-ph/9609474",
+    archivePrefix = "arXiv",
+    reportNumber = "DTP-96-66",
+    doi = "10.1016/S0370-2693(97)00113-5",
+    journal = "Phys. Lett. B",
+    volume = "396",
+    pages = "257--263",
+    year = "1997"
+}
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/EERAD3_NOTES.md
@@ -0,0 +1,77 @@
+# Pitfalls Encountered in EERAD3 Interfaces
+
+These execution notes were compiled from the original projects' failure and repair records and actual call chains. Figure-specific issues are in `PITFALLS.md`. Perform the checks with your own source and newly generated points; no failure samples or other private files from the authors are needed. Source locations below refer to the baseline in `ENVIRONMENT.md` and must be rechecked for other versions.
+
+## C1. A real event failing a physical cut does not imply zero native subtraction
+
+The original project once placed the real four-parton jet cut outside the entire native four-parton branch. This reproduced an old reference with the same incorrect gate but omitted counterterms whose real state failed the selection while the mapped three-parton state passed. The conclusion that agreement with the old reference established correctness was subsequently withdrawn.
+
+Let `H_m=Gamma_m*h_m` include the physical selection of that state. The complete three-jet NLO correction is
+
+```text
+∫dPhi4 [R4*H4 − sum_a S_a*H3(m_a p)] + ∫dPhi3 (V3+I3)*H3.
+```
+
+`m_a` is the native antenna map, not the learned P2B map. The real four-parton state and each native mapped three-parton state determine their physical responses separately.
+
+| Gamma4 | Gamma3(m_a p) | Real response | Response of this counterterm |
+|---|---|---|---|
+| 0 | 1 | 0 | Retain `−S_a*h3` |
+| 1 | 0 | Retain `R4*h4` | 0 |
+| 1 | 1 | Retain | Retain, with separate measurements |
+| 0 | 0 | 0 | 0 |
+
+The first row does occur at finite cuts; do not dismiss it using intuition from the strict unresolved limit. Multiplying both real and counterterms by `Gamma4` while leaving I3 unchanged adds the erroneous contribution `∫sum_a(1−Gamma4)S_a H3(m_a p)` relative to the expression above.
+
+**Inspect the actual call chain.** In `src/Zqq/sigZQ.f`, `sig4ZQa` first calls `ecuts(4,var,ipass)`, then calls both `sig4ZQ` and `sig3ZQs` inside the same `if(ipass.ne.0)`. Returning `ipass=0` here because the real state fails a physical cut therefore also blocks native subtraction. In `src/Zqq/aversub0ZQ.f`, `A40s` instead maps first and then calls `ecuts(3,...)`.
+
+When adapting the driver, preserve native technical acceptance conditions, wedges, and angular pairing. Put the physical selection in the weight or cached measurement vector for the **state currently being measured**. The outer driver must reach all contributing counterevents. Do not force all native technical acceptance flags to true.
+
+This discussion concerns reuse of the native phase-space integration driver. Task 4 generates analytic phase space itself and calls kernels pointwise; it disables internal measurement gates as specified in `NATIVE_INTERFACE.md` and controls the complete paired block externally. Do not mix the two entry paths.
+
+## C2. Histogram npar may label the channel
+
+After `ecuts(3)`, `A40s` still calls `bino(...,4)`. Here 4 denotes the four-parton integration channel; the current `ppar` is already a mapped three-parton state. The original source audit explicitly identified this interface trap and used a cache of the actual three-parton measurement. Remeasuring it as a real four-parton state based on the callback's 4 would measure the wrong state. The available records are insufficient to describe this risk as an actual historical data incident.
+
+Cache the actual particle count and complete measurement vector in `ecuts_ana(actual_npar)`. Use this cache in `fillhists` instead of reinterpreting the state from the `npar` passed to `bino`. Mapping overwrites COMMON state; restore it after temporarily replacing momenta in custom code.
+
+```text
+on_ecuts(actual_npar, current_momenta):
+    cache = requested_measurement(current_momenta, actual_npar)
+    # Keep driver access to required counterevents; see C1.
+    # Apply this state's physics selection through cache/weight only.
+
+on_histogram(native_weight, parent_channel_label):
+    accumulate(native_weight_with_known_optimization_factor_removed * cache)
+```
+
+These are interface semantics; trace the actual source once to identify the factors. If `fillhists` removes an optimization factor using `wgt/var`, do not set var to zero and then divide by it. One option is to keep a nonzero optimization factor and set only the physical measurement cache to zero. Check the weight conventions of both the scalar integrator and histogram.
+
+## C3. A native output named R is not necessarily a bare tree matrix element
+
+The native NLO real-channel histogram usually already contains `R−S`. The bare `R4` for P2B must come from an identified tree-function entry point. Do not treat the former as the latter, or subtract S again from a complete NLO result. Counterterm histogram weights already carry the native signs; do not negate them all again or take their absolute values.
+
+For baseline three-jet runs, `nloop=-1` gives the pure NLO correction. A mode including the tree contribution cannot be used directly as the `a²` coefficient. Check `as=2π`, phase-space prefactors, flavor sums, and identical-particle factors separately. With `iang=1`, the phase-space weight already includes the angular-average factor 1/2; do not divide by two again when combining results. The native partner is local `phi+π/2`, not `phi+π` or an average of two sets of four-momenta.
+
+**Acceptance check**: Generate new points in all four classes, including real-fail/mapped-pass. Save the native call sequence, current momenta, cache, signs, and weights, and compare the adapter with the original formula. Agreement of total histograms does not replace these checks for each state.
+
+## C4. Successful linkage and finite return values do not establish a correct interface
+
+The original RR/RV bridge once returned zero tree matrix elements because COMMON state was not shared correctly between the executable and dynamic library. Check a nonzero tree value, color coefficients, and actual state at an ordinary known point before testing pointwise closure. Compilation alone is not acceptance. Python and Fortran running on different architectures can communicate through separate processes.
+
+Promoting only momenta or variable types is also insufficient. Constant expressions, COMMON blocks, function return types, special functions, and subtractions all need adequate precision. In particular, `368./3.` may first be evaluated at default real precision before assignment to a high-precision variable; high-precision inputs cannot recover digits already lost. For very deep points, rebuild kinematics from the original coordinates rather than merely increasing the precision of rounded invariants.
+
+## C5. Effective run parameters and output precision have affected physics conclusions
+
+- The baseline runcard value field has only 12 characters. Long decimal inputs risked truncation of the exponent. Use short scientific notation and check the values read back by the program.
+- CLI seeds are indices in 0–9999. Omitting `-s` repeats the default stream, and an out-of-range value may terminate with Fortran STOP. Do not pass large Python integer seeds directly or hide the issue with a modulo operation.
+- Check the actual `y0` and warnings. The baseline enforces an allowed range; writing a smaller number does not prove that the program used a smaller cut. Trace where it acts in each branch.
+- Generate a new warmup grid in the new environment. `warmup=0` does not imply that an old grid exists. If using native errors between iterations, run at least two production iterations; the error denominator is invalid for a single iteration.
+- Native histogram text with about 5 significant digits once damaged small residuals and the fitting rank. Use a full-precision interface or sufficiently precise output, and check bin edges too. More Monte Carlo points cannot repair printed rounding.
+- Completion checks must include the expected nonempty outputs and production iteration count. An exit code, comparison of empty file sets, or a single zero value cannot establish success alone.
+
+## C6. Correlated copies and recomputation do not increase the independent sample count
+
+Combine each parent point's wedges, angular partners, counterevents, and cuts into a complete vector before estimating errors. Different integrands with the same seed can produce different adaptive grids and are not guaranteed to share points. Explicitly record independent streams, intentional pairing, and recomputation.
+
+Recomputation at an original point replaces the affected result; do not combine both old and new versions. Count a batch written by parallel helpers only once. Retain large weights and failed coordinates. Repair arithmetic errors at the original points and assess genuine rare tails through independent sampling. The original project also took an unhelpful detour by treating every historical seed index as permanently unavailable. What matters is independence in the current statistical design and from data being combined, not a permanent exclusion list unrelated to sampling.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/ENVIRONMENT.md
@@ -0,0 +1,11 @@
+# Environment and Public Inputs
+
+First check `eerad3` and `eerad3hist` on PATH and read the actual version, logs, and installation instructions. If available, `eerad3-config` can help locate the installation; its absence does not imply that EERAD3 is uninstalled. The baseline checked for this task is EERAD3 2.0.0, commit `36ebb48299a6f8299d7eb9ccdc3a9b4ac7d1efe9`, not a statement about the latest release.
+
+If source is missing, obtain it from the [official release repository](https://gitlab.com/eerad-team/releases) and build in a separate directory on the recipient's machine, without overwriting an existing installation. Save the commit, source checksums, compiler options, source diffs, and physics settings actually read. The public version must provide complete four-jet NLO input. Pointwise kernels generally need a custom bridge; do not assume a general Python/C API.
+
+Use a Fortran compiler, Python 3.10+, NumPy, SciPy, Matplotlib, and mpmath. If arbitrary-precision kernels use C++/GMP, record their versions and precision settings. A CPU is sufficient; Python and Fortran on different architectures can communicate through a text-based process interface. Run a small supplied example before checking this package's interfaces. Production code needs complete-batch checkpoints and precision retries at the same point.
+
+Use massless, pure-photon e+e− with nf=5, Nc=3, CF=4/3, CA=3, TF=1/2, μR=Q; Q=1 is convenient. Explicit four-momenta use `(E,px,py,pz)`, whereas native arrays commonly use `(px,py,pz,E)`. Set sij=2pi·pj/Q² with metric (+,−,−,−). This figure shows the a³ NLO coefficient, a=αs/(2π), normalized to the two-parton Born total cross section σ0; do not multiply by αs for plotting.
+
+For this figure JADE/E uses `(pi+pj)^2/Q²` after every recombination, including recombined jet masses. Do not import angular-distance shorthand written for other figures' implementations. See `SPECIFICATION.md` for measurements, normalization, and statistics. The general state-by-state and precision checks in `EERAD3_NOTES.md` still apply; its special three-parton raw-virtual conversions do not apply to this task.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/FORMULA_FILES.md
@@ -0,0 +1,14 @@
+# Purpose of the Formula Source Files
+
+These six files are copied verbatim from the algebraic parts of the actual four-jet implementation. They are identical in both language packages and read no old samples, models, or histograms.
+
+- `geometry.py` supplies RAMBO, invariants, the 5→4 projection and inverse, JADE/E, and BT measurements.
+- `contact.f90` supplies exact g, color-correlated Born terms, soft/collinear limits, and complete A1. Select method=1 for Figure 7.
+- `bridge.f90` specifies the public EERAD3 raw tree/virtual interface and must be linked to the recipient's public-source copy.
+- `hard.py` supplies the raw-virtual timelike conversion, four-quark finite term, and color coefficients.
+- `soft.py` supplies the complete four-axis soft geometric finite terms.
+- `scet.py` combines hard, jet, and soft terms, performs the 24-label average, and returns H, a10, a11. `native_K` is reference output only and does not enter H.
+
+These files specify algebra and interfaces; they are not a built production program. The recipient implements source extraction/build, a Python native wrapper, arbitrary-precision kernels, sampling, reference callbacks, checkpoints, statistics, and plotting. The default double-precision files do not certify accuracy in deep limits; implement same-point precision promotion as described in the notes. `canonical_born` in `contact.f90` removes off-shell residuals from input rounding. Use the same canonicalized Born state on other paths and check the size of this rounding adjustment rather than silently comparing different geometries.
+
+Public references are in `DRAFT_REFERENCES.bib`, including hep-ph/9706297 and hep-ph/9609474 for the hard contribution, hep-ph/0603140 and 1008.1936 for jets, and 1102.4344 for the soft function. Read the actual formulas and conventions before checking the current public implementation.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/NATIVE_INTERFACE.md
@@ -0,0 +1,28 @@
+# Public EERAD3 Four-Jet Interfaces
+
+## 1. Working Copy and Call Chain
+
+Inspect `src/Zqq/sigZQ.f`, `treeZQ.f`, `virtZQ.f`, and `src/core/ants.f`, `kinematics.f`, `eerad3lib.f` in EERAD3 2.0.0. Locate actual equivalent routines if the version differs. Either build the full source or recursively extract scalar dependencies starting from `sig4ZQ` and `sig5ZQ`; the reference additionally needs complete `sig4ZQs`, momentum maps, and callbacks. Preserve all dependencies, the original license, source hashes, and changes.
+
+Check the LNF correction `7**s12`→`7*s12` and generate double, quadruple, and arbitrary-precision kernels from the corrected copy. Handle types, COMMON blocks, constants, return types, special functions, and intermediate variables together; replacing real declarations alone is insufficient. The compiler must support the selected kind; record fixed/free source line-length settings.
+
+## 2. Raw Tree/Virtual Bridge
+
+`bridge.f90` is the complete interface template for the baseline scalar adapter. Initialize `as=2π,ca=cn=3,cflo=cf=4/3,tr=2.5` (tr=TF*nf), `iproc=1,nloop=-1,icol=0,njets=4,ichan=0`, and `ymin=y0=0`. Each input line contains mode and 10 invariants. For four partons the first six are `(12,13,14,23,24,34)`, with the remainder zero; for five partons use lexicographic pairs.
+
+Mode=5 returns labelled `sig5ZQ`. Mode=4 first calls setup with four-parton invariants and returns 24 scalar values. The first six are A, B, T, Q, C, C2; values 7–23 are raw finite functions in the explicit order given by the template; value 24 is native finite `sig4ZQ`, for reference/diagnostics only. `hard.py` consumes this vector using Python zero-based indices. The Python wrapper `native.evaluate(s,4)` must preserve every value and check its ordering.
+
+The empty `bino` and `distrib(w)=1` at the end of the template apply only to the amplitude-only bridge, not the antenna reference. Method=1 in `contact.f90` constructs g and its analytic limits from public tree functions. Input b(4,4) in Fortran column order, followed by u, v, phi, rho, h, sgn, method. One example branch is h=4 for (1,5), sgn=+1, with rho=0.1 (unused by this method). Output is w(10) followed by events(4,5,4). w1 is a1; w2 is the averaged real weight; w3–w6 are g/(uv)/4 for the four angles; w7–w10 are gs,gc,g0,g. Each column of b and events is `(E,px,py,pz)`; respect Fortran column order when parsing.
+
+## 3. Antenna Reference
+
+The interface returns `R5(p5)`, all signed callback weights with their mapped p4, and `K4(b)`. Native subtraction callbacks already have a negative sign; at each angle add `R5*J5 + sum(callback_weight*J4_mapped)`, and add K4*J4 on the Born state. Average all 120 five-parton labels and all 24 four-parton labels; combine repeated terms for the same map only after restoring common physical labels. Check that the callback sum equals the negative native scalar subtraction. Keep cuts separate for each state; do not infer individual mapped measurements from the total return value of `sig4ZQs`.
+
+```text
+angle_factor = (5/12)*e*(1-u*v)^5*u*(6*x*y^2)/4
+reference_radiation = sum_angles angle_factor *
+    (mean_120(R_native*J5 + sum(signed_callback*J4_mapped))) * chi
+reference_finite = mean_24(K_native(b))*J4/12
+```
+
+Set hidden phase-space cuts to zero and apply the external strict y34 cut separately to every state. Sum all angles and counterevents within one draw before estimating errors. Compare wrapper/native output at the same point, label averages, color decomposition, and unresolved limits. If counterterm cancellation fails, increase precision at the same point and recheck without dropping terms.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PITFALLS.md
@@ -0,0 +1,39 @@
+# Reproduction Notes for Figure 7
+
+These lessons affected results in the actual four-jet implementation and repairs. Generate your own check points; the authors' failure samples are not required.
+
+## 4J-1. Raw Virtual Is Not Complete Finite K4
+
+Construct the P2B hard contribution from raw Lhat and the original paper's pole convention. The four-quark term `(31*Nc−10*nf)/9*B4q` sits outside the fuc wrappers in native sig4ZQ and was omitted in the initial assembly. Include it exactly once; do not confuse the qqgg P1234 and four-quark P34 single-pole logarithms. Check color conservation, an independent pole conversion, and agreement of the nf² virtual coefficient with the native finite result; this channel has no five-parton real counterpart. Vary nf only as an algebraic diagnostic; the figure uses nf=5.
+
+## 4J-2. Apply the LNF Multiplication Correction on Both Sides
+
+Both the hard input and antenna reference for this figure use `7*s12`, not `7**s12`. Check the actual call chain and every generated precision version. Modify only the corresponding monomial in a public-source copy and save the diff; do not change an already corrected version again. Agreement with another subtraction scheme using the same old amplitude cannot test this error. Consult the [original qqgg one-loop paper](https://arxiv.org/abs/hep-ph/9706297), the actual source expression, exchange and homogeneity identities, and single-collinear limits.
+
+## 4J-3. Competing Regions in the Four-Axis Soft Function
+
+For each ordered dipole, both remaining directions compete. Multiplying the three-axis result by a number, or adding each direction's non-hemisphere region separately, misses intersections or double counts. Use all quadratic roots and interval selections in `soft.py`; compare with direct radial numerical integration and the reduction to three directions. Check finite quadrature errors separately from Monte Carlo errors.
+
+## 4J-4. Assess Precision on the Complete Weight
+
+Deep soft-collinear contact differences produced spurious large weights in double precision; quadruple precision can also be insufficient. Promote geometry, invariants, literal constants, special functions, and the final cancellation together, comparing the same input at higher precision, for example 90 and 120 digits. Nearly planar four-parton virtual Gram cancellations also need stable formulas or arbitrary-precision reevaluation; agreement at ordinary points is insufficient. Do not clip, skip points, impose a hidden resolution cut, or merely cast existing double values to higher precision.
+
+## 4J-5. Rescue Native Callback Check Failures at the Same Point
+
+The actual reference calculation encountered a sum/sign checksum failure caused by cancellation among signed counterterm callbacks. Quadruple precision at the same point passed the original strict check; the complete physical weight at that point was exactly zero because of event selection. Save the input, recompute every azimuth and mapped measurement, retain that zero draw in the sample count, and resume exactly. Do not relax the checksum, delete the draw, or interpret an old process's historical exit code as a continuing failure after recovery.
+
+## 4J-6. Born Cuts, Branch Selection, and Zero Weights
+
+Retain radiation with J4=0 and J5≠0. A branch with χ=0 returns zero but remains in the sampling denominator. P2B may skip matrix-element evaluation and record an exact zero only when the Born measurement and every selected real-angle measurement vanish. Do not transfer this shortcut directly to the antenna reference, since each native mapped state has its own cut. JADE/E must retain recombined masses; do not replace a massive jet's |p| with E.
+
+## 4J-7. Do Not Reuse Three-Jet Normalization Factors
+
+Use λ⁵, 20 inverse branches, 24/120 labels, and native/12 normalization consistently. The uniform parent choice is already an average, with no extra factor four. Retain both finite logarithmic boundary integrals in A1. The early u=x², v=y² proposal had poorer variance for broadening bin migration; production uses u=x², v=y³ with the full radiation/contact weight multiplied by 6xy². Any proposal change must update every relevant Jacobian without changing the integration domain.
+
+## 4J-8. Shared Samples, Partial Batches, and Plotting
+
+The current figure compares complete means with unequal batch counts. Do not replace the full 347-batch P2B mean by its common 279-batch mean while retaining the original error. Handle the shared prefix and independent extension as in `SPECIFICATION.md`. Combine all components within each draw and use only complete independent batches for errors. Restore exact coordinates and accumulated sums from checkpoints, without replaying or losing completed draws. Error bands must follow the actual unequal bin edges, and the legend must not obscure data.
+
+## 4J-9. The Zero Point in an Optional τ4 Check
+
+If adding this diagnostic, τ4 is zero for the four-parton Born state and every mapped four-parton state, so the first bin must include δ(τ4). Both sides use the same five-parton tree at positive τ4; agreement at shared points checks only interfaces and measurements. Compare the complete first bin or cumulant, rather than requiring the isolated P2B contact to equal native K4. The first positive histogram edge is not a slicing cut; the EFT cumulant is only a leading-power prediction at small τ4. This diagnostic adds no panel to Figure 7.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PROMPT.md
@@ -0,0 +1,15 @@
+# Prompt to Send Directly to an AI Agent
+
+Independently reproduce current Figure 7, the analytic local subtraction for four-jet NLO, using this folder and public software, and compare it with the EERAD3 antenna reference. Read `ENVIRONMENT.md`, `EERAD3_NOTES.md`, `PITFALLS.md`, `SPECIFICATION.md`, `NATIVE_INTERFACE.md`, `FORMULA_FILES.md`, and `PSEUDOCODE.md` in that order. Use `DRAFT_READING.md`, `DRAFT_METHODS.tex`, and the references to learn the derivations.
+
+First check whether EERAD3 is already installed and record its version before deciding whether to download and build public source. Make all changes in a separate working copy. Check `7**s12` in LNF; both the hard input and antenna reference for this figure use `7*s12`. Do not reapply the change to an already corrected version.
+
+The figure shows the coefficient C4 of a³ after normalization to σ0, with a=αs/(2π), not LO+NLO. Apply strict JADE/E y34>0.04 and plot total broadening and the leading and second-leading jet energies after exclusive four-jet recombination. Evaluate cuts separately on the real state, the P2B Born state, and every native mapped state.
+
+Use the analytic 5→4 projection, its inverse at fixed four-parton Born momenta, and the finite integral A1 obtained by directly subtracting analytic soft and collinear limits. The contact is the complete EFT δ(τ4) coefficient Hδ plus A1, with no contact fit or small slicing parameter. Assemble Hδ from the raw-virtual hard contribution, jet terms, and the complete four-axis soft finite terms. The original study used an LLM for this EFT assembly; implement and check the formulas afresh rather than using the authors' computed results.
+
+Do not construct the P2B contact from native K4 or integrated antenna terms; these enter only the independently organized EERAD3 reference. Both sides share EERAD3 amplitudes, so the comparison tests different subtraction organizations and cannot exclude a shared amplitude-input error.
+
+Handle the four-quark vacuum-polarization finite term, timelike pole conversion, both competing soft directions, full label averaging and normalization, radiation outside the Born cut, precision rescue in deep limits and nearly planar virtual configurations, and shared-sample covariance with unequal batch counts. Complete small pointwise checks before choosing a production budget for the recipient's resources; the original runtime is not promised.
+
+Regenerate all samples, references, histograms, and sampling state. Deliver rerunnable source, public-source diffs, environment and seed records, complete batch means and covariance, PDF/PNG figures, and a report. Claim agreement only when supported by the errors, without tuning, discarding points, or selecting a favorable batch prefix.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/PSEUDOCODE.md
@@ -0,0 +1,64 @@
+# Figure 7 Pseudocode
+
+Use the unified normalization in `SPECIFICATION.md`. The recipient must implement the abbreviated functions; the native callback reference cannot use an empty histogram hook.
+
+```text
+inspect_existing_EERAD3_version_then_prepare_public_source_copy()
+read_EERAD3_NOTES_and_PITFALLS()
+require_corrected_LNF_7_times_s12_for_hard_and_reference_in_all_precision_modes()
+build_raw_amplitude_and_native_antenna_interfaces_with_recorded_source_diffs()
+implement_exact_5_to_4_inverse_and_all_measurements()
+implement_Hdelta_from_raw_virtual_poles_fourquark_bubble_jets_and_fouraxis_soft()
+implement_analytic_gs_gc_g0_and_complete_A1()  # contact.f90 method=1
+check_roundtrips_LIPS_volumes_label_factors_color_conservation_and_EFT_logs()
+check_Born_fail_real_pass_and_each_native_mapped_state_cut()
+check_deep_contact_and_near_planar_virtual_at_increasing_precision()
+check_native_callback_sum_sign_and_same_point_precision_retry()
+choose_new_seed_and_production_budget_before_sampling()
+
+function p2b_draw(x[21]):
+    b = uniform_labelled_RAMBO4(x[0:16])
+    parent = floor(4*x[19]); move_parent_to_first_slot(b)
+    b = consistently_canonicalize_Born_at_sufficient_precision(b)
+    u=x[16]^2; v=x[17]^3; jac=6*x[16]*x[17]^2; phi=2*pi*x[18]
+    J4 = complete_bin_indicators_with_strict_y34_cut(b)
+    events = inverse_at_four_angles(b,u,v,phi,pair=(1,5),sign=+1)
+    if J4==0 and all(selected_real_measurements_are_zero(events)):
+        return zeros_retained_in_sample_count()
+    # Rescues replay the same full input; all returned weights include
+    # Born volume, 20 branches, 120 labels, and the four-angle average.
+    if J4!=0:
+        a1, real_weights[4], events = precise_contact_method1(b,u,v,phi)
+    else:
+        a1=0; real_weights[4], events = precise_real_only_method3(b,u,v,phi)
+    F = accurate_sum(real_weights[k]*(J5(events[k])-J4) for k=0..3)*jac
+    if J4!=0:
+        Hhard,Hjet,Hsoft = symmetrized_EFT_native(b,soft_phi=2*pi*x[20]-pi)
+        contact = (a1*jac+(Hhard+Hjet+Hsoft)/12)*J4
+    else: contact=0
+    total=accurate_sum(F,contact)
+    check_each_observable_sum_including_flow_bins_equals_inclusive(total)
+    return total_and_components_as_one_joint_vector()
+
+function antenna_draw(same_x_or_independent_x):
+    generate_same_Born_parent_inverse_angles_and_jacobian_convention()
+    radiation=0
+    for selected_angle:
+        R, signed_callbacks, mapped_states = native_reference_with_120_label_average()
+        check_callback_sum_against_native_scalar_or_retry_full_input_at_higher_precision()
+        radiation += angle_factor * accurate_sum(R*J5,
+                           signed_callbacks[j]*J4(mapped_states[j]) for all j)
+    finite = mean_24(corrected_native_K4(b))*J4(b)/12
+    return accurate_sum(radiation,finite)
+
+for independent_scrambled_Sobol_batch_with_512_open_points:
+    for each_draw:
+        evaluate_complete_P2B_and_if_scheduled_reference()
+        preserve_same_point_failure_and_checkpoint_without_dropping_draws()
+    save_complete_batch_means_and_joint_covariance_inputs()
+    update_full_means_errors_and_unequal_count_common_sample_difference_variance()
+    draw_Figure7_from_new_bin_integrals_divided_by_bin_width()
+    save_partial_batch_only_for_exact_resume_if_interrupted()
+
+report_source_identity_checks_precision_errors_covariance_and_actual_agreement()
+```
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/READ_ME_FIRST.txt
@@ -0,0 +1,3 @@
+This folder independently reproduces current Figure 7 (four-jet NLO local subtraction).
+Send PROMPT.md to the agent and provide the complete folder.
+The formula source files are neither old data nor a ready-to-run production program. The recipient must inspect public EERAD3, build the interfaces, and generate fresh samples.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/SPECIFICATION.md
@@ -0,0 +1,73 @@
+# Detailed Definition of Figure 7
+
+## 1. Observables and Display
+
+σ[J]/σ0=a² B4[J]+a³ C4[J]+O(a⁴). Plot only dC4/dO. For five partons, first perform exclusive JADE/E 5→4 clustering with four-vector addition; the minimum pair mass of the remaining four jets gives y34. Require strict y34>0.04, allowing inclusive ≥4 jets. E1/Q and E2/Q are the ordered energies of these four jets. Compute BT on the original massless partons using the exact thrust axis, BT=Σ|pi×nT|/(2Q), with Evis=Q.
+
+```text
+BT = [0,.05,.075,.1,.125,.15,.175,.2,.225,.25,.3,.4,.5]
+E1/Q = [0,.25,.275,.3,.325,.35,.375,.4,.45,.5,.6,1]
+E2/Q = [0,.125,.15,.175,.2,.225,.25,.275,.3,.35,.4,.5]
+```
+
+Use left-closed, right-open bins, with the upper endpoint in overflow, and save underflow separately. Accumulate bin integrals before dividing by bin width. For each observable, the sum over every bin, including underflow and overflow, must equal the same inclusive coefficient.
+
+Use three columns and two rows, ordered Total broadening, Leading jet, Second-leading jet. Set 7.05×4.05 inches and serif/STIX fonts. The upper panels have blue `#276599` stairs and one-standard-error bands, with black open reference markers and error bars; lower panels show (P2B−reference)/σΔ with a grey ±2 region. Place the legend at the upper right of the middle Leading jet panel; do not show an F/H/A decomposition. Bands must follow the actual bin edges, not a center-based step-mid approximation for unequal bins.
+
+## 2. Projection, Measure, and Absolute Normalization
+
+The supplied `geometry.py` defines the minimum energy-deficit projection, inverse map, and measurements. At fixed four-parton Born b, select parent b1=(e,e n) and define δ=uv, λ=1−δ, cosθ=±(1−u). After selection by the minimum-deficit pair indicator χ, τ4=δ. Use the draft's general N inverse and Jacobian with N=4, hence the power of λ is 5.
+
+```text
+dPhi5 = dPhi4 * e*lambda^5/(32*pi^3) * ddelta*dcos(theta)*dphi
+volume(Phi4) = 1/(24576*pi^5)
+B4,V4 in LIPS units = 2048*pi^5 * native_value
+R5 in LIPS units = 8192*pi^7 * native_sig5
+```
+
+Average all 24 Born labels and all 120 five-parton labels. There are 20 inverse branches, from 10 pairs × 2 signs of cosθ; with full label averaging, one branch times 20 is sufficient. Uniform selection among the four Born parents is an average, with no extra factor 4. Average all corresponding weights over φ+kπ/2 for k=0,1,2,3.
+
+The following g already includes the uniform labelled Born volume, 20 branches, and uniform φ measure. The corresponding Hδ and Born weights are the 24-label-averaged native values divided by 12. Do not multiply again by the phase-space volume, 20, 2π, or a factorial.
+
+```text
+g = (5/12)*e*(1-u*v)^5*u^2*v*mean_120(sig5ZQ)*chi
+gs(v)=g(0,v), gc(u)=g(u,0), g0=g(0,0)
+a1 = (g-gs-gc+g0)/(u*v) + log(v)*(gs-g0)/v + log(u)*(gc-g0)/u
+A1 = integral_0^1 du dv a1
+contact = Hdelta + A1
+C4[J] = integral dPhi5 R5*(J5-J4(M(p5))) + integral dPhi4 contact*J4
+```
+
+The last two lines are Born-differential formulas, with Hδ and A1 in the same measure; in the implementation, jointly sample using g with the Born volume included and Hδ_native/12 as specified above. Method=1 in `contact.f90` supplies the analytic limits actually used, without small-ε approximations to the boundaries. The finite-rescaling methods 0/2 and real-only method 3 are not the contact algorithm for this figure.
+
+## 3. EFT δ(τ4) Coefficient
+
+Hδ=Hhard+Hjet+Hsoft, with plus distributions on [0,1] and μ=Q. `hard.py`, `scet.py`, and `soft.py` give the actual algebra. Restore finite terms from the raw Lhat poles in the timelike convention and include the four-quark vacuum-polarization finite term once. Do not use native finite K4 as Hhard and then add jet/soft terms.
+
+```text
+pole finite term = d2_ij*(log(sij)^2/2 - 7*pi^2/12) - d1_ij*log(sij)
+DeltaV_4q = (31*Nc - 10*nf)/9 * B_4q
+sum_(j!=i) Cij = -Ci*B
+a11 = -2*sum_i Ci*B
+a10 = -sum_i gamma_i*B + 2*sum_i Ci*B*log(2*Ei/Q)
+      -4*sum_(i<j) Cij*log((1-ni.nj)/2)
+```
+
+The relevant qqgg single poles multiply P1234, whose logarithm vanishes at μ=Q; the four-quark P34 logarithm generally does not. The labelled tree interference C is not interchangeable with the already averaged C in the native expression. For every soft dipole, compare both other directions simultaneously; intersect the competing regions or take their minimum, without adding overlapping regions. Integrate the radial coordinate analytically. In production, sample the remaining soft azimuth uniformly on [−π,π], including its error in batch covariance. Fixed-Born checks may instead use deterministic quadrature at increasing order.
+
+## 4. Sampling, Reference, and Errors
+
+Use 21-dimensional independently scrambled Sobol batches. The first 16 coordinates generate the RAMBO Born state, followed by x, y, radiation φ/(2π), the uniform parent choice, and the soft azimuth. Actual production uses u=x², v=y³; multiply the complete radiation and A1 weights by 6xy², but not the Born EFT weight. Open coordinates cover full phase space without a jettiness cutoff. A 52-bit Sobol design shifted by 2^−53 avoids exact endpoints.
+
+For P2B, combine J5−J4 with their common real weight at each angle, then add A1 and EFT from the same draw. Estimate the covariance from complete prediction batch means; do not add the errors of these correlated components independently. The reference uses the complete native real contribution, every mapped counterevent, and finite K4, with measurements evaluated separately.
+
+The current figure uses 347 P2B batches and 279 reference batches, each of 512 points; the first 279 batches share coordinates, and the extra 68 P2B batches are independent. These sizes are only budget references. New samples may differ, but record whether they are shared. Add variances for an independent reference; for unequal batch counts with a shared prefix, use the following variance of the mean difference. A and B are complete batch means; var can be replaced by the full covariance.
+
+```text
+na=len(A); nb=len(B); m=min(na,nb)
+Vdelta=m*var(A[:m]/na-B[:m]/nb, ddof=1)
+if na>m: Vdelta+=(na-m)*var(A[m:], ddof=1)/na^2
+if nb>m: Vdelta+=(nb-m)*var(B[m:], ddof=1)/nb^2
+```
+
+If an independent group has fewer than two batches, do not report an error estimated from that group; complete more batches or use a justified statistical plan chosen in advance. Only complete batches enter statistics; save partial batches for exact continuation. Report error assessment, successful checks, and achieved production precision separately.
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/bridge.f90
@@ -0,0 +1,64 @@
+program kernel
+implicit none
+real(8)::y5(5,5),y4(4,4),as,ca,cflo,cf,tr,cn,ymin,y0,ss(10),out(24)
+real(8)::sig4zq,sig5zq,a40,a40tilde,b40,c40
+real(8)::fla34,flb34,fla,flb,flc,flnf,fua12,fub12,fuc12,fua14,fub14,fuc14
+integer::iproc,nloop,icol,njets,ichan,n1,n2,n3,n4,mode,ios,i,j,k
+logical::plot
+common/yij5/y5
+common/yij4/y4
+common/qcd/as,ca,cflo,cf,tr,cn
+common/tcuts/ymin,y0
+common/inphys/iproc,nloop,icol,njets,ichan
+common/ps/n1,n2,n3,n4
+common/plots/plot
+as=2d0*acos(-1d0);ca=3d0;cn=3d0;cflo=4d0/3d0;cf=cflo;tr=2.5d0
+iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0d0;y0=0d0
+do
+ read(*,*,iostat=ios)mode,ss
+ if(ios<0)exit
+ if(ios/=0)error stop 'bad scalar input'
+ tr=2.5d0
+ if(mode==64)then
+  tr=ss(10)/2d0;mode=4
+ endif
+ if(mode==5)then
+  y5=0;k=0
+  do i=1,4;do j=i+1,5;k=k+1;y5(i,j)=ss(k);y5(j,i)=ss(k);enddo;enddo
+  write(*,'(ES46.35E4)')sig5zq(1,2,3,4,5,1d0,1d0)
+ else
+  y4=0;k=0
+  do i=1,3;do j=i+1,4;k=k+1;y4(i,j)=ss(k);y4(j,i)=ss(k);enddo;enddo
+  out=0
+  out(1)=a40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(2)=a40(ss(1),ss(3),ss(2),ss(5),ss(4),ss(6))
+  out(3)=a40tilde(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(4)=b40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(5)=c40(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+  out(6)=c40(ss(6),ss(5),ss(4),ss(3),ss(2),ss(1))
+  if(mode==4)then
+   call setup(ss(1),ss(2),ss(3),ss(4),ss(5),ss(6))
+   out(7)=fla34(n1,n2,n3,n4);out(8)=fla34(n1,n2,n4,n3)
+   out(9)=flb34(n1,n2,n3,n4);out(10)=flb34(n1,n2,n4,n3)
+   out(11)=fla(n1,n2,n3,n4);out(12)=flb(n1,n2,n3,n4)
+   out(13)=flc(n1,n2,n3,n4);out(14)=flnf(n1,n2,n3,n4)
+   out(15)=fua12(n1,n2,n3,n4);out(16)=fub12(n1,n2,n3,n4);out(17)=fuc12(n1,n2,n3,n4)
+   out(18)=fua12(n2,n1,n3,n4);out(19)=fub12(n2,n1,n3,n4);out(20)=fuc12(n2,n1,n3,n4)
+   out(21)=fua14(n1,n2,n3,n4);out(22)=fub14(n1,n2,n3,n4);out(23)=fuc14(n1,n2,n3,n4)
+   out(24)=sig4zq(1,2,3,4,1d0,1d0)
+  endif
+  write(*,'(*(ES46.35E4,1X))')out
+ endif
+ flush(6)
+enddo
+end program
+subroutine bino(i,w,n)
+implicit none
+integer::i,n
+real(8)::w
+end subroutine
+subroutine distrib(w)
+implicit none
+real(8)::w
+w=1d0
+end subroutine
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/contact.f90
@@ -0,0 +1,230 @@
+module radiation
+implicit none
+integer,parameter::rk=8
+real(rk),parameter::pi=acos(-1._rk)
+integer,parameter::pairs(2,10)=reshape([1,2,1,3,1,4,1,5,2,3,2,4,2,5,3,4,3,5,4,5],[2,10])
+contains
+subroutine canonical_born(b)
+real(rk),intent(inout)::b(4,4)
+real(rk)::p(4,4),tot(4),mass,beta(3),gam,prod
+integer::a
+p=b
+do a=1,4;p(1,a)=sqrt(sum(p(2:4,a)**2));enddo
+tot=sum(p,dim=2);mass=sqrt(tot(1)**2-sum(tot(2:4)**2));beta=-tot(2:4)/mass;gam=tot(1)/mass
+do a=1,4
+prod=sum(beta*p(2:4,a));b(1,a)=(gam*p(1,a)+prod)/mass
+b(2:4,a)=(p(2:4,a)+(p(1,a)+prod/(1+gam))*beta)/mass
+enddo
+end subroutine
+subroutine geometry(b,u,v,phi,h,sgn,p,ss,chosen)
+real(rk),intent(in)::b(4,4),u,v,phi
+integer,intent(in)::h,sgn
+real(rk),intent(out)::p(4,5),ss(5,5)
+logical,intent(out)::chosen
+real(rk)::delta,lam,e,n(3),ex(3),ey(3),ref(3),perp(3),k,ms,tr,c,oneplus,oneminus,nd,pd,es,deficit,best
+integer::i,j,sp(3),a,ii,ll,r,t
+delta=u*v;lam=1-delta;e=b(1,1);n=b(2:4,1)/e
+best=-1
+do a=2,4
+ ref=b(2:4,a)-sum(n*b(2:4,a))*n
+ if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
+enddo
+ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
+perp=cos(phi)*ex+sin(phi)*ey;k=lam*e;ms=delta*(2*k+delta);tr=sqrt(ms*u*(2-u));c=sgn*(1-u)
+if(sgn==1)then;oneplus=2-u;oneminus=u
+else;oneplus=u;oneminus=2-u;endif
+i=pairs(1,h);j=pairs(2,h);r=0
+do a=1,5;if(a/=i.and.a/=j)then;r=r+1;sp(r)=a;endif;enddo
+p(:,i)=[(delta+k*oneplus)/2,((k+(k+delta)*c)*n+tr*perp)/2]
+p(:,j)=[(delta+k*oneminus)/2,((k-(k+delta)*c)*n-tr*perp)/2]
+ss=0;ss(i,j)=ms;ss(j,i)=ms
+do a=1,3
+ ii=sp(a);p(:,ii)=lam*b(:,a+1);nd=sum(n*b(2:4,a+1));pd=sum(perp*b(2:4,a+1))
+ ss(i,ii)=lam*(k*oneplus*(b(1,a+1)-nd)+delta*(b(1,a+1)-c*nd)-tr*pd)
+ ss(j,ii)=lam*(k*oneminus*(b(1,a+1)-nd)+delta*(b(1,a+1)+c*nd)+tr*pd)
+ ss(ii,i)=ss(i,ii);ss(ii,j)=ss(j,ii)
+enddo
+do a=1,2;do t=a+1,3
+ ss(sp(a),sp(t))=2*lam**2*(b(1,a+1)*b(1,t+1)-sum(b(2:4,a+1)*b(2:4,t+1)))
+ ss(sp(t),sp(a))=ss(sp(a),sp(t))
+enddo;enddo
+chosen=.true.
+do ll=1,10
+ ii=pairs(1,ll);a=pairs(2,ll)
+ if(ll==h)cycle
+ es=p(1,ii)+p(1,a);deficit=ss(ii,a)/(es+sqrt(max(0._rk,es*es-ss(ii,a))))
+ if(delta>deficit)chosen=.false.
+enddo
+end subroutine
+
+function poly(v,l)result(p)
+real(rk),intent(in)::v,l
+real(rk)::p
+p=v*v/(2*l*l)+v/l+5._rk/12
+end function
+
+function symmetric_tree()result(r)
+real(rk)::r,sig5zq
+integer::a,b,c,d,e
+external sig5zq
+r=0
+do a=1,5;do b=1,5
+if(b==a)cycle
+do c=1,5
+if(c==a.or.c==b)cycle
+do d=1,5
+if(d==a.or.d==b.or.d==c)cycle
+e=15-a-b-c-d
+r=r+sig5zq(a,b,c,d,e,1._rk,1._rk)/120
+enddo;enddo;enddo;enddo
+end function
+
+subroutine born_data(b,Bq,Bg,col)
+real(rk),intent(in)::b(4,4)
+real(rk),intent(out)::Bq(4),Bg(4),col(4,4)
+real(rk)::ss(4,4),x(6),A,Bb,T,Q,C,g,qden,t1,t2,tt,tc,tq,evec(6,6),v1(6),v2(6),v3(6),v4(6),v5(6),v6(6),d2(6),a40,a40tilde,b40,c40
+integer::i,j,k,l,perm(4),ii,jj,z
+integer,parameter::pair4(2,6)=reshape([1,2,1,3,1,4,2,3,2,4,3,4],[2,6]),swap(6)=[1,4,5,2,3,6]
+external a40,a40tilde,b40,c40
+ss=0
+do i=1,3;do j=i+1,4
+ss(i,j)=2*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)));ss(j,i)=ss(i,j)
+enddo;enddo
+Bq=0;Bg=0;col=0;evec=0
+do i=1,6;evec(i,i)=1;enddo
+do i=1,4;do j=1,4
+if(j==i)cycle
+do k=1,4
+if(k==i.or.k==j)cycle
+l=10-i-j-k;perm=[i,j,k,l]
+do z=1,6;x(z)=ss(perm(pair4(1,z)),perm(pair4(2,z)));enddo
+A=a40(x(1),x(2),x(3),x(4),x(5),x(6));Bb=a40(x(1),x(3),x(2),x(5),x(4),x(6))
+T=a40tilde(x(1),x(2),x(3),x(4),x(5),x(6));Q=b40(x(1),x(2),x(3),x(4),x(5),x(6));C=c40(x(1),x(2),x(3),x(4),x(5),x(6))
+g=(3*(A+Bb)-T/3)/3;qden=(10*Q-4*C/3)/3
+Bq(i)=Bq(i)+(g+qden)/24;Bq(j)=Bq(j)+(g+qden)/24;Bq(k)=Bq(k)+qden/24;Bq(l)=Bq(l)+qden/24
+Bg(k)=Bg(k)+g/24;Bg(l)=Bg(l)+g/24
+t1=2*A;t2=2*Bb;tt=2*T;tc=-2*C;tq=2*Q
+v1=-(evec(:,2)+evec(:,5)+evec(:,6));v2=-(evec(:,3)+evec(:,4)+evec(:,6))
+v3=v1*(tt+t1-t2)/2+v2*(tt+t2-t1)/2
+v4=(-evec(:,1)-evec(:,6)+evec(:,3)+evec(:,4))*(tt+t1-t2)/2 &
+  +(-evec(:,1)-evec(:,6)+evec(:,2)+evec(:,5))*(tt+t2-t1)/2
+d2=(9*(v1*t1+v2*t2)-v3+evec(:,1)*(t1+t2)+v4-evec(:,1)*tt/9)/6
+v1=evec(:,2)-evec(:,3)-evec(:,4)+evec(:,5);v2=-evec(:,1)-evec(:,6);v3=-evec(:,3)-evec(:,4)
+v4=v1(swap);v5=v2(swap);v6=v3(swap)
+d2=d2+(4*(v3-v1)*tc-4*(v1+v2)*tc/9+15*(v3+v6)*tq-5._rk/3*(2*v1+v2+2*v4+v5)*tq)/6
+do z=1,6
+ii=perm(pair4(1,z));jj=perm(pair4(2,z));col(ii,jj)=col(ii,jj)+d2(z)/48;col(jj,ii)=col(ii,jj)
+enddo
+enddo;enddo;enddo
+end subroutine
+
+function soft_density(b,v,phi,sgn,col)result(g)
+real(rk),intent(in)::b(4,4),v,phi,col(4,4)
+integer,intent(in)::sgn
+real(rk)::g,e,n(3),ex(3),ey(3),ref(3),best,perp(3),q(4),den(4),eik
+integer::a,i,j
+e=b(1,1);n=b(2:4,1)/e;best=-1
+do a=2,4
+ref=b(2:4,a)-sum(n*b(2:4,a))*n
+if(sum(ref**2)>best)then;best=sum(ref**2);ex=ref;endif
+enddo
+ex=ex/sqrt(best);ey=[n(2)*ex(3)-n(3)*ex(2),n(3)*ex(1)-n(1)*ex(3),n(1)*ex(2)-n(2)*ex(1)]
+perp=cos(phi)*ex+sin(phi)*ey;q=[(e+v)/2,(e-v)*n/2-sgn*sqrt(e*v)*perp]
+g=0
+do a=2,4
+if(sum(q(2:4)*b(2:4,a))/b(1,a)>sum(q(2:4)*n))return
+enddo
+do a=1,4;den(a)=b(1,a)*q(1)-sum(b(2:4,a)*q(2:4));enddo
+! The parent dot product is exact and avoids collinear subtraction loss.
+den(1)=e*v;eik=0
+do i=1,3;do j=i+1,4
+eik=eik+col(i,j)*(b(1,i)*b(1,j)-sum(b(2:4,i)*b(2:4,j)))/(den(i)*den(j))
+enddo;enddo
+g=-e*v/3*eik
+end function
+
+subroutine evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
+real(rk),intent(in)::b(4,4),u,v,phi,rho
+integer,intent(in)::h,sgn,method
+real(rk),intent(out)::w(10),events(4,5,4)
+real(rk)::g(2,2),gg,p(4,5),ss(5,5),y5(5,5),sig5zq,uu,vv,raw,l,vlog,Bq(4),Bg(4),col(4,4),gs,gc,g0,z,pqq,pgg,pqg,tree
+integer::i,j,k
+logical::chosen
+external sig5zq
+common/yij5/y5
+g=0;w=0;gs=0
+if(method==1)call born_data(b,Bq,Bg,col)
+do k=0,3
+ do i=0,1;do j=0,1
+  if((method==1.or.method==3).and.(i/=0.or.j/=0))cycle
+  uu=u*rho**i;vv=v*rho**j
+  call geometry(b,uu,vv,phi+k*pi/2,h,sgn,p,ss,chosen)
+  gg=0
+  if(chosen)then
+   y5=ss
+   ! Includes full labelled Phi4 volume, twenty inverse branches, 2*pi azimuth,
+   ! and R5=8192*pi**7*sig5. Uniform Born labels need no further factorial.
+   if(method==0)then;tree=sig5zq(1,2,3,4,5,1._rk,1._rk)
+   else;tree=symmetric_tree();endif
+   gg=5._rk/12*b(1,1)*(1-uu*vv)**5*uu*uu*vv*tree
+  endif
+  g(i+1,j+1)=g(i+1,j+1)+gg/4
+  if(i==0.and.j==0)then
+   w(3+k)=gg/(u*v)/4;events(:,:,k+1)=p
+  endif
+ enddo;enddo
+ if(method==1)gs=gs+soft_density(b,v,phi+k*pi/2,sgn,col)/4
+enddo
+if(method==3)then
+ w(2)=sum(w(3:6));w(10)=g(1,1);return
+endif
+if(method==1)then
+ z=1-u/2
+ pqq=4._rk/3*((1+z*z)/(1-z)+(1+(1-z)**2)/z)
+ pgg=6*(z/(1-z)+(1-z)/z+z*(1-z));pqg=5*(z*z+(1-z)**2)
+ gc=u/6*(Bq(1)*pqq+Bg(1)*(pgg+pqg));g0=2._rk/3*(4._rk/3*Bq(1)+3*Bg(1))
+ w(1)=(g(1,1)-gs-gc+g0)/(u*v)+log(v)*(gs-g0)/v+log(u)*(gc-g0)/u
+ w(2)=sum(w(3:6));w(7:10)=[gs,gc,g0,g(1,1)];return
+endif
+l=log(rho);vlog=log(u*v)
+raw=poly(vlog,l)*(g(1,1)-g(2,1)-g(1,2)+g(2,2))
+if(u>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(1,2))
+if(v>=rho)raw=raw-poly(vlog-l,l)*(g(1,1)-g(2,1))
+if(u>=rho.and.v>=rho)raw=raw+poly(vlog-2*l,l)*g(1,1)
+w(1)=raw/(u*v);w(2)=sum(w(3:6))
+end subroutine
+end module
+
+program contact
+use radiation
+implicit none
+real(rk)::b(4,4),u,v,phi,rho,w(10),events(4,5,4),as,ca,cflo,cf,tr,cn,ymin,y0
+integer::h,sgn,method,ios,iproc,nloop,icol,njets,ichan
+logical::plot
+common/qcd/as,ca,cflo,cf,tr,cn
+common/tcuts/ymin,y0
+common/inphys/iproc,nloop,icol,njets,ichan
+common/plots/plot
+as=2*pi;ca=3;cn=3;cflo=4._rk/3;cf=cflo;tr=2.5_rk
+iproc=1;nloop=-1;icol=0;njets=4;ichan=0;plot=.true.;ymin=0;y0=0
+do
+ read(*,*,iostat=ios)b,u,v,phi,rho,h,sgn,method
+ if(ios<0)exit
+ if(ios/=0)error stop 'bad contact input'
+ if(min(u,v,rho)<=0.or.max(u,v,rho)>=1)error stop 'coordinates outside open unit interval'
+ call canonical_born(b)
+ call evaluate(b,u,v,phi,h,sgn,rho,method,w,events)
+ write(*,'(*(ES46.35E4,1X))')w,events
+ flush(6)
+enddo
+end program
+subroutine bino(i,w,n)
+implicit none
+integer::i,n
+real(8)::w
+end subroutine
+subroutine distrib(w)
+implicit none
+real(8)::w
+w=1d0
+end subroutine
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/geometry.py
@@ -0,0 +1,89 @@
+"""Labelled massless phase space and the exact N+1 -> N P2B inverse."""
+import itertools
+import numpy as np
+PAIRS4=tuple(itertools.combinations(range(4),2))
+PAIRS5=tuple(itertools.combinations(range(5),2))
+PERMS4=tuple(itertools.permutations(range(4)))
+
+def invariants(p):
+    p=np.asarray(p);n=p[:,1:]/p[:,:1]
+    return np.array([p[i,0]*p[j,0]*sum((n[i]-n[j])**2) for i,j in itertools.combinations(range(len(p)),2)])
+
+def rambo(x):
+    """Uniform labelled dPhi_N, Q=1. Weight returned separately, in LIPS units."""
+    from math import gamma,pi
+    x=np.asarray(x).reshape(-1,4);c=2*x[:,0]-1;ph=2*pi*x[:,1]
+    e=-np.log(x[:,2]*x[:,3]);st=np.sqrt((1-c)*(1+c))
+    q=e[:,None]*np.stack([np.ones(len(x)),st*np.cos(ph),st*np.sin(ph),c],axis=1)
+    tot=q.sum(0);mass=np.sqrt(tot[0]**2-sum(tot[1:]**2))
+    beta=-tot[1:]/mass;gam=tot[0]/mass
+    prod=q[:,1:]@beta
+    p=np.empty_like(q);p[:,0]=(gam*q[:,0]+prod)/mass
+    p[:,1:]=(q[:,1:]+(q[:,0]+prod/(1+gam))[:,None]*beta)/mass
+    n=len(p);vol=1/(2*(4*pi)**(2*n-3)*gamma(n)*gamma(n-1))
+    return p,vol
+
+def basis(b):
+    n=b[0,1:]/b[0,0]
+    v=b[1:,1:]-(b[1:,1:]@n)[:,None]*n
+    ex=v[np.argmax(np.sum(v*v,axis=1))];ex=ex/np.linalg.norm(ex)
+    return n,ex,np.cross(n,ex)
+
+def inverse(b,u,v,phi,pair=0,sign=1):
+    """Return p5, stable invariants, selector and conditional g prefactor.
+
+    b[0] is split; ordered spectators fill the remaining labels. The g
+    prefactor includes u*v times dmu/du/dv/dphi, without tree or selection.
+    """
+    b=np.asarray(b);e=b[0,0];d=u*v;lam=1-d;k=lam*e
+    n,ex,ey=basis(b);perp=np.cos(phi)*ex+np.sin(phi)*ey
+    m2=d*(2*k+d);tr=np.sqrt(m2*u*(2-u));c=sign*(1-u)
+    plus,minus=(2-u,u) if sign==1 else (u,2-u)
+    pairs=tuple(itertools.combinations(range(len(b)+1),2));i,j=pairs[pair]
+    sp=[l for l in range(len(b)+1) if l not in (i,j)]
+    p=np.zeros((len(b)+1,4));s=np.zeros((len(p),len(p)))
+    p[i]=np.r_[(d+k*plus)/2,((k+(k+d)*c)*n+tr*perp)/2]
+    p[j]=np.r_[(d+k*minus)/2,((k-(k+d)*c)*n-tr*perp)/2]
+    s[i,j]=s[j,i]=m2
+    for a,l in enumerate(sp,1):
+        p[l]=lam*b[a];nd=n@b[a,1:];pd=perp@b[a,1:]
+        s[i,l]=s[l,i]=lam*(k*plus*(b[a,0]-nd)+d*(b[a,0]-c*nd)-tr*pd)
+        s[j,l]=s[l,j]=lam*(k*minus*(b[a,0]-nd)+d*(b[a,0]+c*nd)+tr*pd)
+    for a,l in enumerate(sp):
+        for aa,ll in enumerate(sp[a+1:],a+1):
+            s[l,ll]=s[ll,l]=2*lam**2*(b[a+1,0]*b[aa+1,0]-b[a+1,1:]@b[aa+1,1:])
+    selected=True
+    for h,(a,bb) in enumerate(pairs):
+        if h==pair:continue
+        ee=p[a,0]+p[bb,0];cost=s[a,bb]/(ee+np.sqrt(max(0,ee*ee-s[a,bb])))
+        if cost<d:selected=False
+    pref=e*lam**(2*len(b)-3)*u*u*v/(32*np.pi**3)
+    return p,np.array([s[a,bb] for a,bb in pairs]),selected,pref
+
+def project(p,pair=None):
+    p=np.asarray(p);pairs=tuple(itertools.combinations(range(len(p)),2))
+    s=invariants(p)
+    costs=[ss/(p[i,0]+p[j,0]+np.linalg.norm(p[i,1:]+p[j,1:])) for ss,(i,j) in zip(s,pairs)]
+    h=int(np.argmin(costs)) if pair is None else pair;i,j=pairs[h]
+    vec=p[i,1:]+p[j,1:];lam=1-costs[h]
+    b=np.vstack([np.r_[np.linalg.norm(vec),vec],*[p[k] for k in range(len(p)) if k not in (i,j)]])/lam
+    return b,h,costs[h]
+
+def measurement(p,ycut=.04):
+    """Inclusive four-jet selection, exclusive four jet energies, total broadening."""
+    p=np.asarray(p);jets=[q.copy() for q in p]
+    while True:
+        pairs=list(itertools.combinations(range(len(jets)),2))
+        # JADE/E uses the invariant mass of the recombined pair, including
+        # masses produced by earlier E-scheme recombinations.
+        dist=[(jets[i][0]+jets[j][0])**2-np.dot(jets[i][1:]+jets[j][1:],jets[i][1:]+jets[j][1:]) for i,j in pairs]
+        h=int(np.argmin(dist))
+        if len(jets)==4:break
+        i,j=pairs[h];jets[i]+=jets[j];jets.pop(j)
+    passed=dist[h]>ycut
+    signs=np.array([(1,)+q for q in itertools.product([-1,1],repeat=len(p)-1)])
+    vec=signs@p[:,1:];axis=vec[np.argmax(np.sum(vec*vec,axis=1))];axis/=np.linalg.norm(axis)
+    transverse=p[:,1:]-(p[:,1:]@axis)[:,None]*axis
+    bt=np.linalg.norm(transverse,axis=1).sum()/2
+    energies=sorted([q[0] for q in jets],reverse=True)
+    return np.array([bt,energies[0],energies[1]]),passed
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/hard.py
@@ -0,0 +1,50 @@
+"""Four-parton hard and colour correlations from the published pole operators.
+
+Original finite Lhat functions are supplied by EERAD3. Pole conventions:
+hep-ph/9706297 Eqs.14--19, hep-ph/9609474 Eqs.12--15. Q=mu=1.
+All values use native sig4 scalar units; multiply by 2048*pi**5 for LIPS.
+"""
+import numpy as np
+from geometry import PAIRS4
+CF,NC,NF=4/3,3.,5.
+
+def unit(i,j):
+    v=np.zeros(6);v[PAIRS4.index(tuple(sorted((i,j))))]=1;return v
+
+def assemble(s,data):
+    A,B,T,Q,C,C2=data[:6]
+    # C is the labelled tree interference in the published virtual poles.
+    # Native sig4's averaged C is NOT its colour-correlated replacement.
+    t1,t2,t,tq,tc=2*A,2*B,2*T,2*Q,-2*C
+    e12,e13,e14,e23,e24,e34=[unit(i,j) for i,j in PAIRS4]
+    pa=-(e13+e24+e34)*t1;pa2=-(e14+e23+e34)*t2
+    pA=-(e13+e24+e34)*(t+t1-t2)/2-(e14+e23+e34)*(t+t2-t1)/2
+    pB1=-e12*t1;pB2=-e12*t2;pB=-e12*t
+    pC=(-e12-e34+e14+e23)*(t+t1-t2)/2+(-e12-e34+e13+e24)*(t+t2-t1)/2
+    d2g=CF/8*(NC**2*(pa+pa2)-pA-pB1-pB2+pC+pB/NC**2)
+    a=e13-e14-e23+e24;bb=-e12-e34;c=-e14-e23
+    # The 12 contribution is averaged with 1 <-> 2, as in sig4ZQ.
+    swap=[PAIRS4.index(tuple(sorted(({0:1,1:0,2:2,3:3}[i],{0:1,1:0,2:2,3:3}[j])))) for i,j in PAIRS4]
+    a2=a[swap];bb2=bb[swap];c2=c[swap]
+    d2q=CF/8*(4*(c-a)*tc-4*(a+bb)*tc/NC**2+NF*NC*(c+c2)*tq-NF/NC*(2*a+bb+2*a2+bb2)*tq)
+    d1q=CF/8*(4*(2/3-2*NF/(3*NC))*tc+12*tc/NC**2+2*NF*NC*(2/3-2*NF/(3*NC))*tq+6*NF*tq/NC)*e34
+    bg=CF/4*(NC*(A+B)-T/NC)
+    bq=CF/4*(2*NF*Q-4*C/NC)
+    rawg=CF/8*(NC**2*(data[6]+data[7])-data[10]-data[8]-data[9]+data[12]+data[11]/NC**2+2*NF*NC*data[13])
+    rawq=CF/8*(4*(data[22]-data[20])-4*(data[20]+data[21])/NC**2+NF*NC*(data[16]+data[19])-NF/NC*(2*data[14]+data[15]+2*data[17]+data[18]))
+    # EERAD3's uc wrappers omit the off-shell gluon vacuum-polarization
+    # constant, added separately in sig4ZQ (ff1, ff2x, ee2y and ee5).
+    # In particular the nf^2 channel has NO real contribution: its entire
+    # finite term must equal the native virtual, including -10*nf/9.
+    bubble=(31*NC-10*NF)/9*bq
+    rawq+=bubble
+    logs=np.log(s);finite=.5*logs**2-7*np.pi**2/12
+    hg=rawg+np.dot(d2g,finite)
+    hq=rawq+np.dot(d2q,finite)-np.dot(d1q,logs)
+    colors=(d2g+d2q)/2
+    casimir=np.array([CF,CF,NC,NC])*bg+CF*bq
+    gamma=np.array([1.5*CF,1.5*CF,(11*NC-2*NF)/6,(11*NC-2*NF)/6])*bg+1.5*CF*bq
+    residual=np.array([sum(colors[k] for k,p in enumerate(PAIRS4) if i in p)+casimir[i] for i in range(4)])
+    if np.max(np.abs(residual))>2e-12*max(1,abs(bg),abs(bq)):
+        raise ArithmeticError(('colour conservation',residual))
+    return dict(born=bg+bq,born_qqgg=bg,born_qqqq=bq,hard=hg+hq,colors=colors,casimir=casimir,gamma=gamma,raw_virtual=rawg+rawq,vacuum_polarization=bubble,double_poles=d2g+d2q,single_pair_poles=d1q,native_K=data[23])
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/scet.py
@@ -0,0 +1,37 @@
+"""Full EFT delta and logarithmic coefficients, native sig4 scalar units."""
+import numpy as np
+from hard import assemble,CF,NC,NF
+from soft import basis_at_azimuth,basis_quadrature,directions
+from geometry import PAIRS4,invariants
+
+def coefficients(p,native,phi=None):
+    s=invariants(p);parts=assemble(s,native.evaluate(s,4));x=2*p[:,0];l=np.log(x)
+    jq=CF/2*(7-np.pi**2-3*l+2*l*l)
+    beta0=(11*NC-2*NF)/3
+    jg=(NC*(67/9-np.pi**2)-10*NF/9-beta0*l+2*NC*l*l)/2
+    jet=parts['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+parts['born_qqqq']*sum(jq)
+    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
+    soft=np.dot(parts['colors'],basis)
+    shat=directions(p)
+    a10=-sum(parts['gamma'])+2*np.dot(parts['casimir'],l)-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(parts['colors'],PAIRS4))
+    parts.update(jets=jet,soft=soft,H=parts['hard']+jet+soft,a10=a10,a11=-2*sum(parts['casimir']),soft_error=float(np.dot(abs(parts['colors']),error)))
+    return parts
+
+def symmetrized(p,native,phi=None):
+    """Full Born label average, with one shared geometric soft evaluation."""
+    import itertools
+    basis,error=basis_quadrature(p) if phi is None else (basis_at_azimuth(p,phi),np.zeros(6))
+    colors=np.zeros(6);casimir=np.zeros(4);gamma=np.zeros(4)
+    result={k:0. for k in ['hard','jets','born','native_K','raw_virtual']}
+    for perm in itertools.permutations(range(4)):
+        pp=p[list(perm)];ss=invariants(pp);z=assemble(ss,native.evaluate(ss,4));l=np.log(2*pp[:,0])
+        jq=CF/2*(7-np.pi**2-3*l+2*l*l);jg=(NC*(67/9-np.pi**2)-10*NF/9-(11*NC-2*NF)/3*l+2*NC*l*l)/2
+        jet=z['born_qqgg']*(sum(jq[:2])+sum(jg[2:]))+z['born_qqqq']*sum(jq)
+        for key in ['hard','born','native_K','raw_virtual']:result[key]+=z[key]/24
+        result['jets']+=jet/24
+        for c,(i,j) in zip(z['colors'],PAIRS4):colors[PAIRS4.index(tuple(sorted((perm[i],perm[j]))))]+=c/24
+        for i,j in enumerate(perm):casimir[j]+=z['casimir'][i]/24;gamma[j]+=z['gamma'][i]/24
+    shat=directions(p);result['soft']=float(colors@basis);result['H']=result['hard']+result['jets']+result['soft']
+    result['a10']=-sum(gamma)+2*np.dot(casimir,np.log(2*p[:,0]))-4*sum(c*np.log(shat[i,j]) for c,(i,j) in zip(colors,PAIRS4))
+    result['a11']=-2*sum(casimir);result['soft_error']=float(abs(colors)@error)
+    return result
--- /dev/null
+++ v2/05_fig7_fourjet_nlo_local/soft.py
@@ -0,0 +1,74 @@
+"""Complete one-loop geometric N-jettiness soft function, final-state axes.
+
+Jouttenus et al. (1102.4344), Eqs. (68)--(74). All competing regions are
+compared before integrating. The radial angular coordinate is integrated
+analytically between exact quadratic roots; only azimuth remains numerical.
+"""
+import itertools
+import numpy as np
+from scipy.special import spence
+from scipy.integrate import quad
+
+def directions(p):
+    n=np.asarray(p)[:,1:]/np.asarray(p)[:,:1]
+    return np.sum((n[:,None,:]-n[None,:,:])**2,axis=2)/4
+
+def roots(a,b,c):
+    scale=max(abs(a),abs(b),abs(c),1e-300)
+    if abs(a)<1e-14*scale:
+        return [] if abs(b)<1e-14*scale else [-c/b]
+    disc=b*b-4*a*c
+    if disc<0:return []
+    q=-.5*(b+np.copysign(np.sqrt(disc),b))
+    return [-b/(2*a)] if q==0 else [q/a,c/q]
+
+def parameters(shat,i,j):
+    others=[m for m in range(len(shat)) if m not in (i,j)]
+    if not others:return []
+    first=others[0];out=[]
+    for m in others:
+        alpha=shat[j,m]/shat[i,j];beta=shat[i,m]/shat[i,j]
+        if m==first:angle=0.
+        else:
+            numerator=shat[j,first]*shat[i,m]+shat[i,first]*shat[j,m]-shat[first,m]*shat[i,j]
+            denominator=2*np.sqrt(shat[i,first]*shat[j,first]*shat[i,m]*shat[j,m])
+            angle=np.arccos(np.clip(numerator/denominator,-1,1))
+        out.append((alpha,beta,angle))
+    return out
+
+def azimuth_primitive(params,phi):
+    polys=[(be,-2*np.sqrt(al*be)*np.cos(phi-angle),al) for al,be,angle in params]
+    endpoints=[1.]
+    for a,b,c in polys:endpoints.extend(t for t in roots(a,b,c-1) if t>1)
+    for p,q in itertools.combinations(polys,2):
+        endpoints.extend(t for t in roots(*(np.array(p)-q)) if t>1)
+    endpoints=sorted(set(endpoints));value=0.
+    for lo,hi in zip(endpoints[:-1],endpoints[1:]):
+        mid=(lo+hi)/2;vals=[a*mid*mid+b*mid+c for a,b,c in polys]
+        m=int(np.argmin(vals))
+        if vals[m]>=1:continue
+        al,be,angle=params[m];z=np.sqrt(be/al)*np.exp(1j*(phi-angle))
+        value+=np.log(al)*np.log(hi/lo)-2*np.real(spence(1-z*hi)-spence(1-z*lo))
+    return value
+
+def basis_at_azimuth(p,phi):
+    """Unbiased angular estimator. Average phi uniformly in [-pi,pi]."""
+    s=directions(p);out=[]
+    for i,j in itertools.combinations(range(len(p)),2):
+        base=np.log(s[i,j])**2-np.pi**2/6
+        for a,b in [(i,j),(j,i)]:base+=4*azimuth_primitive(parameters(s,a,b),phi)
+        out.append(base)
+    return np.array(out)
+
+def basis_quadrature(p,epsabs=1e-8):
+    s=directions(p);out=[];errors=[]
+    for i,j in itertools.combinations(range(len(p)),2):
+        base=np.log(s[i,j])**2-np.pi**2/6;err=0.
+        for a,b in [(i,j),(j,i)]:
+            par=parameters(s,a,b)
+            points=sorted(set([-np.pi,0.,np.pi]+[q[2] for q in par]))
+            for lo,hi in zip(points[:-1],points[1:]):
+                val,e=quad(lambda phi:azimuth_primitive(par,phi),lo,hi,epsabs=epsabs,epsrel=epsabs,limit=160)
+                base+=2/np.pi*val;err+=2/np.pi*e
+        out.append(base);errors.append(err)
+    return np.array(out),np.array(errors)

